Tropically constructed Lagrangians in mirror quintic threefolds

We use tropical curves and toric degeneration techniques to construct closed embedded Lagrangian rational homology spheres in a lot of Calabi-Yau threefolds. We apply this construction to the tropical curves obtained from the 2875 lines on the quintic Calabi-Yau threefold. Each admissible tropical curve gives a Lagrangian rational homology sphere in the corresponding mirror quintic threefold and disjoint curves give pairwise homologous but non-Hamiltonian isotopic Lagrangians. We check in an example that $>300$ mutually disjoint curves (and hence Lagrangians) arise. We show that the weight of each of these Lagrangians equals to the multiplicity of the corresponding tropical curve.

==> anc/affhodge.g <==
#
# version vom 4.4.06
#


#RequirePackage( "toric" );
# oder: LoadPackage( "toric" );

##########################################
# FUNKTIONEN VON
#Dr. Franz Gähler             Phone  +49 711 / 685 52 60 
#ITAP, Universität Stuttgart  Fax    +49 711 / 685 52 71
#Pfaffenwaldring 57           Email  gaehler@itap.physik.uni-stuttgart.de
#70550 Stuttgart, Germany     http://www.itap.physik.uni-stuttgart.de/~gaehler
##########################################


############################################################################
#
# basis of integral image of <mat>
# (a matrix operates on row vectors!)
#
IntegralImage := function( mat )
  local norm;
  if mat = [] then return mat; fi;
  norm := NormalFormIntMat( mat, 2 );
  return norm.normal{[1..norm.rank]};
end;

############################################################################
#
# basis of integral kernel of <mat>
#
IntegralKernel := function( mat )
  local norm, kern;
  norm := NormalFormIntMat( mat, 4 );
  kern := norm.rowtrans{[norm.rank+1..Length(mat)]};
  return IntegralImage( kern );
end;

############################################################################
#
# saturate a sublattice generated by rows of mat
#
Saturate := function( mat )
  local mat2,sat;
  #compute the double dual (i.e. perp-)space
  mat2:=IntegralKernel(TransposedMat(mat));
  if mat2=[] then mat2:=[List([1..Length(mat[1])],x->0)]; fi;
  sat:=IntegralKernel(TransposedMat(mat2)); 
  if sat=[] then sat:=[List([1..Length(mat[1])],x->0)]; fi;
  return sat;
end;


############################################################################
#
# basis of intersection of two integral row modules
#
IntegralIntersection := function( M1, M2 )
  local M, Q, r, T;
  if M1 = [] or M2 = [] then return []; fi;
  M := Concatenation( M1, M2 );
  r := NormalFormIntMat( M, 4 );
  if r.rank=Length(M) then return []; else   #this check hasn't been in the original code which has been a flaw
   T := r.rowtrans{[r.rank+1..Length(M)]}{[1..Length(M1)]} * M1;
   return IntegralImage( T );
  fi;
end;

############################################################################
#
# complement of <sub> in <full>, two row modules over the integers
#
# returns a record with components free, torsion, and mods, such that:
# - the rows of torsion form a basis of sub
# - the rows of free generate a free complement of sub in full
# - the rows of free and the vectors torsion[i]/mods[i] form a
#   basis of <full>
#
complement := function( sub, full )
    local F, S, M, r, T, R;
    F := IntegralImage( full );
    if IsEmpty( sub ) or IsZero( sub ) then 
      return rec( free := F, torsion := [], mods := [] );
    fi;
    S := IntegralIntersection( F, sub );
    if S <> IntegralImage( sub ) then
        Error( "sub must be submodule of full" );
    fi;

# find unimodular T such that image(T*F) = S
M := Concatenation( F, S );
T := NormalFormIntMat( M, 4 ).rowtrans^-1;
T := T{[Length(F)+1..Length(T)]}{[1..Length(F)]};

    # r.rowtrans * T * F = r.normal * r.coltrans^-1 * F
    r := NormalFormIntMat( T, 13 );
    M := r.coltrans^-1 * F;
    R := rec( free    := IntegralImage( M{[1+r.rank..Length(M)]} ),
              torsion := r.rowtrans * T * F,
              mods    := List( [1..r.rank], i -> r.normal[i][i] ) );
    return R;
end;

##################################################
# EIGENER TEIL
##################################################

Sublist:=function(x,y)
  return x{y};
end;

Rmove:=function(L,pos)
  return Concatenation(L{[1..(pos-1)]},L{[(pos+1)..Length(L)]});
end;

#-------------------------------------------------

consistent_vectors:=function(L) 
 local a,b,i,n;
 n:=Length(L);
 b:=Maximum(List([1..n],i->Length(L[i])));
 a:=Minimum(List([1..n],i->Length(L[i])));
 if a<>b then 
  Error("\n The vectors must all have the same length.\n");
 fi;
end;

#-------------------------------------------------

##
##  the ``inner product'' v1^t*A*v2
##
inner_product:=function(v1,v2,A) return v1*A*v2; end;

#-------------------------------------------------

SparseRank:=function(N)
  local i,j,nz,ns,swap,max,M,pivot,ind,zeilenstufe;
  
  swap:=function(a,b)
   local k;
    k:=M[b];
    M[b]:=M[a];
    M[a]:=k;
  end;
  
  if N=[] then 
    return 0; 
  fi;
  M:=ShallowCopy(N);
  nz:=Length(M);
  ns:=Maximum(List(M,x->Length(x)));
  zeilenstufe:=0;
  for j in [1..ns] do
    max:=1000; ind:=0;
    for i in [zeilenstufe+1..nz] do #Finde Pivotelement
      if IsBound(M[i][j]) and AbsoluteValue(M[i][j])<max and M[i][j]<>0 then
        max:=AbsoluteValue(M[i][j]); ind:=i;
      fi;
    od;
    if ind<>0 then   
      zeilenstufe:=zeilenstufe+1;
      pivot:=M[ind][j];
      swap(zeilenstufe,ind);
      for i in [zeilenstufe+1..nz] do #unnulliere Spalte unter Pivot
        if IsBound(M[i][j]) and M[i][j]<>0 then
          M[i]:=M[i]-M[i][j]/pivot*M[zeilenstufe];
        fi; 
      od;
    fi;
  od;
  return zeilenstufe;
end;

#-------------------------------------------------

SubMat:=function(M,row,col);
# Input: Matrix M, row: List of row indices, col: List of column indices
# Output: Submatrix with indices row x col
  return List(M{col},x->x{row});
end;

#-------------------------------------------------

ones:=function(arg)
# create an array or vector of ones (like in scilab)
  if 2=Length(arg) then
    return
    TransposedMat([List([1..arg[1]],SignInt)])*[List([1..arg[2]],SignInt)];
  else
    return List([1..arg[1]],SignInt);
  fi;
end;

#-------------------------------------------------

zeros:=function(arg)
# create an array or vector of zeros (like in scilab)
  if 2=Length(arg) then
    return
    TransposedMat([List([1..arg[1]],x->0)])*[List([1..arg[2]],x->0)];
  else
    return List([1..arg[1]],x->0);
  fi;
end;


#-------------------------------------------------

unitvec:=function(dim,i)
# returns the i th unit vector in dimension dim
  local v;
  v:=NullMat(1,dim)[1]; v[i]:=1;
  return v;
end;

#-------------------------------------------------

ExteriorPowerMat:=function(M,k)
  #Given a matrix M, compute the k'th exterior power,
  #i.e. matrix of k-Minors of M
  local i,j,nrow,ncol,prow,pcol,Crow,Ccol,E;
  
  if k=1 then
   return M;
  elif k=0 then
   return [[1]];
  else
   nrow:=Length(M); 
   ncol:=Length(M[1]);
   prow:=Binomial(nrow,k);
   pcol:=Binomial(ncol,k);
   Crow:=Combinations([1..nrow],k);
   Ccol:=Combinations([1..ncol],k);
  
   E:=NullMat(prow,pcol);
   for i in [1..prow] do
     for j in [1..pcol] do
       E[i][j]:=DeterminantIntMat(M{Crow[i]}{Ccol[j]});      
     od;
   od;
   return E;
  fi;
end;

#--------------------------------------------------------------

Cone:=function(P)
# given a polytope P, return the cone over P (add ones)
  return
  TransposedMat(Concatenation(TransposedMat(P),[ones(Length(P))]));
end;

#--------------------------------------------------------------

indices:=function(list,obj)
# create a list of indices of all elt in list for which elt=obj
  local i,l;
  l:=[];
  for i in [1..Length(list)] do;
    if list[i]=obj then  Add(l,i);
    fi;
  od;
  return l;
end;

#--------------------------------------------------------------

indice:=function(list,func)
# create a list of indices of all elt in list for which func holds true
  local i,l;
  l:=[];
  for i in [1..Length(list)] do;
    if func(list[i]) then  Add(l,i);
    fi;
  od;
  return l;
end;

#--------------------------------------------------------------

increase:=function(a,min,max)
 # Zählt einen Vector zwischen Vektor min und max lexikographisch eins hoch
 # verändert a
   local i,j;
   for i in [1..Length(a)] do
     if a[i]<max[i] then
       a[i]:=a[i]+1;
       for j in [1..(i-1)] do
         a[j]:=min[j];
       od;
       return a;
     fi;
   od;
   return false;
end;

#--------------------------------------------------------------

orderedincrease:=function(a,maxvalue)
 # Zählt die Einträge eines Vector a zwischen den Werten min und max 
 # lexikographisch eins hoch und achtet darauf, daß die Einträge in
 # a monoton fallend sind.
 # verändert a
   local i,j;
   for i in [1..Length(a)] do
     if a[i]<maxvalue then
       a[i]:=a[i]+1;
       for j in [1..(i-1)] do
         a[j]:=a[i];
       od;
       return a;
     fi;
   od;
   return false;
end;


#--------------------------------------------------------------

primitive := function ( v )
  local g;
  g:=Gcd(v);
  if g>0 then
    return v/Gcd(v);
  else
    return v;
  fi;
end;


#--------------------------------------------------------------


Normals:=function(Rays)
#  Input: Rays is a list of rays for the fan Delta
#         The input cone should have enough generators or be full-dimensional
#  Output: all the normals to the faces (n.n.integral) (hyperplanes of the cone)
local i,m,normals,n0,p,N,R,dim_sets,dim,v,pos,neg,n1,v0,N0;
 consistent_vectors(Rays);
 normals:=[];
 R:=ShallowCopy(Rays);
 dim:=Size(R[1]);
 if dim=1 then 
   if Maximum(List(R,x->x[1]))>0 then
     if Minimum(List(R,x->x[1]))<0 then
       return [];
     else
       return [[1]];
     fi;
   elif Minimum(List(R,x->x[1]))<0 then
     return [[-1]];
   else
     return [];
   fi;
   # Error("\n Dimension of ambient space for the rays must be >=1.\n");
 fi;
 v:=Sum(R);
 dim_sets:=Combinations([1..Length(R)],dim-1);
 m:=Length(dim_sets);
 for i in [1..m] do
  Print("Normals ",i,"/",m,"\r");
  n0:=IntegralKernel(TransposedMat(R{dim_sets[i]}));
  if Length(n0)=1 then
    p:=inner_product(v,n0[1],IdentityMat(dim));
    if p>=0 then Add(normals,n0[1]); fi;
    if p<=0 then Add(normals,-n0[1]); fi;
  fi;
 od;
 Sort(normals);
 N0:=ShallowCopy(normals);
 N:=ShallowCopy(normals);
 for n1 in N do 
    if Minimum(List(Rays,v0->inner_product(v0,n1,IdentityMat(dim))))<0 then
        N0:=Difference(N0,[n1]); 
    fi;
 od; 
 Print("Normals done\r");       
 return Set(N0);
end;


#-------------------------------------------------

FastDualCone := function( C )
  #Achtung: Hier muß C volldimensional sein, sonst hängt er!
  #(Benutze andernfalls DualCone)
  local dim,S,N,D,adjacence,outside,prod,prod2,i,n,intpoints,
    checked,neu,V,F,v,f,eval,neuindex,outindex,parallel,hinzu,Mat;
  
  dim:=Length(C[1]);
  #Wähle Simplex
  repeat
    v:=[];
    repeat
      Add(v,Random(Difference([1..Length(C)],v)));
    until Length(v)=dim;
    S:=C{v}; #die sollten linear unabhängig sein!
  until RankMat(S)=dim;
  N:=Normals(S);
  adjacence:=[];
  outside:=List([1..Length(N)],x->[]);
  outindex:=0;
  for i in [1..Length(N)] do
    adjacence[i]:=[1..Length(N)];
    #Remove(adjacence[i],i);
    adjacence[i]:=Rmove(adjacence[i],i);
    outside[i]:=indices(List(N[i]*TransposedMat(C),x->SignInt(x)),-1);
    if Length(outside[i])>0 then outindex:=i; fi;
  od;
  
  while outindex>0 do
    intpoints:=Difference([1..Length(C)],Union(outside));
    Print("FastDualCone ",Length(intpoints),"\r");
    
    #Check adjacence
    #for i in [1..Length(adjacence)] do
    #  eval:=indices(N[i]*TransposedMat(C{intpoints}),0);
    #  f:=[];
    #  for n in [1..Length(N)] do
    #    Mat:=List(List(C{intpoints}){eval}){indices(N[n]*TransposedMat(List(C{intpoints}){eval}),0)};
    #    if n<>i and Mat<>[] and RankMat(Mat)=dim-2 then
    #	  Add(f,n);
    #	fi;
    # od;
    #  if adjacence[i]<>f then
    #    Print("adjacence wrong:",i,adjacence[i],"\n ",f,"\n ");
    #	Error();
    #  fi;
    #od;
    
    D:=N[outindex]*TransposedMat(C);
    i:=Minimum(D);
    i:=Position(D,i); #C[i]=Point with furthest distance to Facet N[outindex]
    Add(intpoints,i);
    V:=[outindex];
    checked:=[outindex];
    parallel:=[];
    repeat          #Baue V auf
      F:=Union(List(V,x->adjacence[x]));
      neu:=Difference(F,checked);
      for n in neu do
        prod:=inner_product(N[n],C[i],IdentityMat(dim));
	if prod<0 then 
	  Add(V,n);
	elif prod=0 then
	  Add(parallel,n);
	fi;		
	Add(checked,n);
      od;
    until neu=[];
    V:=Set(V); #sortieren
    
    #checks----
    #n:=C[i]*TransposedMat(N);
    #if indices(n,0)<>Set(parallel) or Length(Set(parallel))<>Length(parallel) then
    #  Print("\npara:",parallel,"\n",indices(n,0),"\n V:",V,"\n adj.:",adjacence);
    #  Error();
    #fi;
    #if indices(List(n,x->SignInt(x)),-1)<>V then
    #  Print("\nV:",V,"\n",indices(List(n,x->SignInt(x)),-1));
    #fi;
    #checksende--------
    
    # Füge neue Facetten zu N hinzu und verlinke sie mit anderen Neuen und Alten
    neuindex:=Length(N)+1;
    hinzu:=[];
    for v in V do
      for f in adjacence[v] do
        if not IsInt(Position(V,f)) then
	  #Wir haben eine Ridge am Rand von V gefunden
	  if IsInt(Position(parallel,f)) then
	    #die Ridge gehört zu einer Seite, deren Hyperebene C[i] bereits enthält
	    #ist sie noch nicht dabei?
	    if not IsInt(Position(hinzu,f)) then
	      eval:=indices(N[f]*TransposedMat(C{intpoints}),0);
	      #Verlinke alte Seite mit neuen	      
	      for n in hinzu do
	        Mat:=List(List(C{intpoints}){eval}){indices(N[n]*TransposedMat(List(C{intpoints}){eval}),0)};
	        if Mat<>[] and RankMat(Mat)=dim-2 then
	          Add(adjacence[f],n);
	          Add(adjacence[n],f);
  	        fi;
	      od;	     
	      Add(hinzu,f);
	    fi;
	  else	  
           prod:=inner_product(N[v],C[i],IdentityMat(dim)); 
           prod2:=inner_product(N[f],C[i],IdentityMat(dim));
	   neu:=primitive(prod2*N[v]-prod*N[f]); #Neue Normale
	   
	   if inner_product(neu,Sum(S),IdentityMat(dim))<0 then
	     neu:=-neu;	     
	   fi;
	   
	   Add(N,neu);
	   # Verlinke mit alter Facette
	   adjacence[Length(N)]:=[f];
	   Add(adjacence[f],Length(N));
	   eval:=indices(neu*TransposedMat(C{intpoints}),0);
	   #Verlinke mit anderen neuen Facetten
	   for n in hinzu do
	     Mat:=List(List(C{intpoints}){eval}){indices(N[n]*TransposedMat(List(C{intpoints}){eval}),0)};
	     if Mat<>[] and RankMat(Mat)=dim-2 then
	       Add(adjacence[Length(N)],n);
	       Add(adjacence[n],Length(N));
	     fi;
	   od;
	   Add(hinzu,Length(N));
	  fi;
	fi;
      od;	
    od;
    
    #Entferne die Facetten aus V und korrigiere auch entsprechend adjacence
    n:=[1..Length(N)];
    for v in V do n:=Rmove(n,Position(n,v)); od;
    N:=N{n}; adjacence:=adjacence{n};
    for n in [1..Length(adjacence)] do   #Entfernt doppelte und V
      adjacence[n]:=Difference(adjacence[n],V);
    od;
    for f in [1..Length(adjacence)] do    
      for i in [1..Length(adjacence[f])] do
        n:=0;
	for v in V do
	  if adjacence[f][i]>v then n:=n+1;
	  else break;
	  fi;
	od;
	adjacence[f][i]:=adjacence[f][i]-n; 
      od;
    od;
    
    outside:=[];
    for i in [1..Length(N)] do
      outside[i]:=indices(List(N[i]*TransposedMat(C),x->SignInt(x)),-1);
    od;
    
    outindex:=0;
    for i in [1..Length(N)] do
      if Length(outside[i])>0 then
        outindex:=i;
        break;
      fi;
    od;   
  od;  
  
  if Length(N)<>Length(Set(N)) then
    Error("FastDualCone: N enthält doppelte Elemente!");
  fi;
  
  Print("FastDualCone done\r"); 
  return rec(cone:=N,adj:=adjacence);  
end;

#-------------------------------------------------

ProjectCone3:=function(Mod)
#Mod is a non-empty list of row vectors generating a sublattice whose saturation we mod out
#returns the projection matrix that acts from the right
 local dim,m,M,Mi,i;

 m := complement(Mod,IdentityMat(Length(Mod[1])));
 dim:=Length(m.free); 
 M:=ShallowCopy(m.free);
 for i in [1..Length(m.mods)] do
   Add(M,List(m.torsion[i]/m.mods[i],x->Int(x)));
 od;
 Mi:=M^-1;
 return Mi{[1..Length(Mi)]}{[1..dim]};
end;

#-------------------------------------------------

ProjectCone2:=function(C)
#This function is useful for cones which are not full-dimensional.
#Given a cone C, it returns a record composed of
#1) The dimension dim of the cone
#2) A transformation matrix M0 (operating from the right!!) 
#   taking C to a fulldimensional isomorphic cone
#   i.e. a projection on the ambient lattice
#3) A basis for the tangent lattice of C and
#   a basis for the complement of the tangent lattice 
#   as row vectors in a matrix M
 local dim,m,M,Mi,M0,i;
 
 m := complement(C,IdentityMat(Length(C[1])));
 dim:=Length(m.mods);
 M:=[];
 for i in [1..Length(m.mods)] do
   Add(M,List(m.torsion[i]/m.mods[i],x->Int(x)));
 od;
 Append(M,m.free);
 Mi:=M^-1;
 M0:=Mi{[1..Length(Mi)]}{[1..dim]};
 return rec(dim:=dim,M0:=M0,M:=M);
end;

#-------------------------------------------------

ProjectCone:=function(C)
#This function is useful for cones which are not full-dimensional.
#Given a cone C, it returns an isomorphic full-dimensional cone
 return C*ProjectCone2(C).M0;
end;

#-------------------------------------------------

ProjectPoly:=function(P)
#This function is useful for polytopes whose tangent space is not the full lattice
#Given a polytope P, it returns an isomorphic polytope P whose 
#tangent space spans the ambient lattice and one vertex is in the origin.
 local P0;
 if Length(P)<=1 then
   Print("Warning: polytope is of dimension less than 1\n");
   return 0;
 else
   P0:=List(P,x->x-P[1]);
   return P0*ProjectCone2(P0).M0;
 fi;
end;

#-------------------------------------------------

DualCone := function( C )
 #Input: Cone (may be lowerdimensional)
 #Output: record ( Dual Cone, number of parallel dual gens, i.e. lying in span(C))
 local DC, m,parallel;
 
 if RankMat(C)<Length(C[1]) then
   #Kegel ist nicht volldimensional
   m := ProjectCone2(C);
   DC:=DualCone(C*m.M0).cone*TransposedMat(m.M0){[1..m.dim]};
   parallel:=Length(DC);
   m:=IntegralKernel(TransposedMat(C));
   Append(DC,m);
   Append(DC,-m);
   return rec(cone:=DC,nrpar:=parallel);
 else
   DC := FastDualCone( C ).cone;;
   
   return rec(cone:=DC,nrpar:=Length(DC));
 fi; 
end;;

#-------------------------------------------------

IsReflexive := function(P)
 #Input: Polytope
 #Output: true/false for P reflexive/not so
 local l,d;
 l:=Length(P[1]);
 d:=DualCone(Cone(P)).cone;
 if (Minimum(List(d,x->x[l+1]))=1) and (Maximum(List(d,x->x[l+1]))=1) then
   return true;
 else
   return false;
 fi;
end;;

#-------------------------------------------------

ProductPoly := function(P,Q)
 #Input: Polytopes P,Q
 #Output: Their product P x Q
 return List(Cartesian(P,Q),x->Concatenation(x));
end;;

#-------------------------------------------------

DualPoly := function(P)
 #Input: Reflexive Polytope
 #Output: Dual Polytope
 local l,x;
 l:=Length(P[1]);
 return List(DualCone(Cone(P)).cone,x->x{[1..l]});
end;;

#-------------------------------------------------

mingens := function(K)
  #Cone K
  #Minimal set of generators of the monoid \RR_{\ge0}\cdot K \cap Lattice
  local Kd,Kc,pmax,von,bis,k,y,i,p;
    
  Kc:=ShallowCopy(K);
  Kd:=TransposedMat(DualCone(K).cone);
  pmax:=List(K,x->1)*K*Kd;
  
  #Finde die Abmessungen des Suchbereichs
  von:=List(K[1],x->0);
  bis:=ShallowCopy(von);
  for k in K do
    for i in [1..Length(k)] do
      if k[i]>0 then
        bis[i]:=bis[i]+k[i];
      else
        von[i]:=von[i]+k[i];
      fi;
    od;
  od;
  
  k:=ShallowCopy(von);
  repeat    
    if Gcd(k)=1 and (Maximum(k)>0 or Minimum(k)<0) then  #primitive and not zero
      p:=k*Kd;
      if Minimum(p)>=0 and p<pmax then
        #schon enthalten?
	if not IsInt(Position(Kc,k)) then
	  #reduziere um bereits vorhandene Erzeuger
	  y:=ShallowCopy(k);
	  for i in Kc do
	    while Minimum((y-i)*Kd)>=0 do
	      y:=primitive(y-i);
	    od;
	  od;
	  #Immer noch nicht drin?
          if not IsInt(Position(Kc,y)) and (Minimum(y)<0 or Maximum(y)>0) then
	    Add(Kc,y);
          fi;
	fi;
      fi;
    fi;        
  until increase(k,von,bis)=false;  
  return Kc;
end;;


#-------------------------------------------------

wuerfel:=function(d)
# return the vertices of the d-dimensional reflexive cube
local w,l;
  if d=1 then
    return [[1],[-1]];
  else
    w:=TransposedMat(wuerfel(d-1));
    return Concatenation(TransposedMat(Concatenation([ones(2^(d-1))],w)),
	TransposedMat(Concatenation([-ones(2^(d-1))],w)));
  fi;
end;

#-------------------------------------------------

minkowski:=function(P,Q)
# forms Minkowski sum (bad implementation, uses 2 Dualizations)
  local PQ,p,q,D,l;
  l:=Length(P[1]);
  if l<>Length(Q[1]) then
    Error("Vertices of P and Q of unequal dimension!\n");
  fi;
  PQ:=[];
  for p in P do
    for q in Q do
      Add(PQ,p+q);
    od;
  od;
  D:=DualCone(Cone(PQ)).cone;
  return List(DualCone(D).cone,p->p{[1..l]});
end;  

#-------------------------------------------------

kubok:=function()
# Returns the vertices of the 3dim kuboktaeder
  local T;
  T:=[[0,0,0],unitvec(3,1)+unitvec(3,3),unitvec(3,2)+unitvec(3,3),unitvec(3,3)];
  return minkowski(T,-T);
end;

#-------------------------------------------------

DelPezzo:=function(d)
  #returns the Del-Pezzo-Polytope in Dimension d
  local P,i;
  P:=[];
  for i in [1..d] do
    Add(P,unitvec(d,i));
    Add(P,-unitvec(d,i));
  od;
  Add(P,ones(d));
  Add(P,-ones(d));
  return P;
end;

#-------------------------------------------------

standard:=function(n)
# Returns the standard tetrahedron in dimension n
  local P;
  P:=IdentityMat(n);
  Add(P,List([1..n],x->0));
  return P;
end;


#-------------------------------------------------

tetra:=function(vec)
# Returns the Tetraeder corresponding to the refl. Polytope
# of the weighted projective space with weights [vec,1]
  local P;
  P:=IdentityMat(Length(vec));
  Add(P,-vec);
  return DualPoly(P);
end;

#-------------------------------------------------

IsInCone2:=function(p,DC)
#Given a point p and the dual DC of a cone C (by list of generators)
#this returns true if p is contained in C and false otherwise
  if Minimum(DC*p)>=0 then
    return true;
  else
    return false;
  fi;
end;

#-------------------------------------------------

IsInCone:=function(p,C)
#Given a point p and a cone C (list of generators)
#this returns true if p is contained in C and false otherwise
  local dual;
  dual:=DualCone(C).cone;
  return IsInCone2(p,dual);
end;

#-------------------------------------------------

IsInPoly:=function(p,P)
#Given a point p and a polytope P (list of vertices)
#this returns true if p is contained in P and false otherwise
  return IsInCone(Concatenation(p,[1]),Cone(P));
end;

#-------------------------------------------------

AnzLatticePoints := function(P,interior)
#Input: Lattice Polytope P via list of Vertices
#Output: Number of integral Points lying on P / in the interior of P
#The tangent space of P doesn't need to span the ambient lattice

 local Pn,min,max,a,dual,ev,points,x;
 
 if Length(P)<=1 then if interior then return 0; else return 1; fi; fi;
 if Length(P)=2 then if interior then return Gcd(P[1]-P[2])-1; 
   else return Gcd(P[1]-P[2])+1; fi; fi;
 
 Pn:=ProjectPoly(P);
 dual:=DualCone(Cone(Pn)).cone;
 min:=List(TransposedMat(Pn),x->Minimum(x));
 max:=List(TransposedMat(Pn),x->Maximum(x));
 points:=0;
 a:=ShallowCopy(min);
 repeat   
   ev:=Minimum(dual*Concatenation(a,[1]));
   if ((not interior) and (ev>=0)) or (ev>0) then
     points:=points+1;
   fi;
   a:=increase(a,min,max);
 until a=false;
 
 return points;
end;

#-------------------------------------------------

IELatticePoints := function(P)
#Input: Lattice Polytope P via list of Vertices
#Output: All integral Points in P and a vector ie 
#which is 1 for an interior, 0 for exterior points

 local min,max,a,dual,Points,x,ie,v;
 
 dual:=DualCone(Cone(P)).cone;
 min:=List(TransposedMat(P),x->Minimum(x));
 max:=List(TransposedMat(P),x->Maximum(x));
 Points:=[];
 ie:=[];
 a:=ShallowCopy(min);
 repeat   
   v:=Minimum(dual*Concatenation(a,[1]));
   if v>0 then
     Add(Points,ShallowCopy(a));
     Add(ie,1);
   elif v=0 then
     Add(Points,ShallowCopy(a));
     Add(ie,0);
   fi;
   a:=increase(a,min,max);
 until a=false;
 
 return rec(P:=Points,ie:=ie);
end;

#-------------------------------------------------

InteriorLatticePoints := function(P)
#Input: Lattice Polytope P via list of Vertices
#Output: All interior integral Points in P
 local x;
 x:=IELatticePoints(P);
 return x.P{indices(x.ie,1)};
end;

#-------------------------------------------------

LatticePoints := function(P,IsRemoveOrigin)
#Input: Lattice Polytope P via list of Vertices
#Output: All integral Points lying on P which are not already in the list P

 local y,z;
 y:=IELatticePoints(P);
 z:=ShallowCopy(P);
 if IsRemoveOrigin then Add(z,List(P[1],x->0)); fi;
 return y.P{indice(y.P,x->Position(z,x)=fail)};
end;

#-------------------------------------------------

AllCones:= function(R)
#Input: Kegel als Liste eindimensionaler Strahlen davon (soll voll.dim. sein!!)
#Output: Alle Seiten des Kegels als 2-Param.-Liste in der Form 
# [dimension d][Liste von Nummern, welche den Strahlen entsprechen der d-dim Kegel entspr.]

local R0, N, FDC, dim, sdim, cones, i, j, x, norm, eval, sigma;
 if Length(R)=1 then return [[[1]]]; fi;
 dim:=Size(R[1]); R0:=[1..Length(R)]; cones:=[];
 cones[1]:=List(R0,x->[x]);  # eindimensionale Kegel
 cones[dim]:=[R0];           # maximaldimensionale Kegel
 for i in [2..dim-1] do cones[i]:=[]; od;  #initialisiere alle anderen mit []
 FDC:=FastDualCone(R);
 N:=FDC.cone;
 
 for i in [1..dim-1] do
  norm := Combinations([1..Length(N)],i);
  for j in [1..Length(norm)] do
    eval:=List(R*TransposedMat(N{norm[j]}),x->SignInt(Sum(x)));
    sigma:=indices(eval,0);
    if Length(sigma)>=2 then
      sdim:=RankMat(R{sigma});  
      Add(cones[sdim],sigma);
    fi;
  od;
 od;
 
 for i in [2..dim-1] do      #remove doubles
   cones[i]:=Set(cones[i]);
 od;
 return cones;
end;

#-------------------------------------------------

Seitengitter:=function(Vec)
# Input: Eckpunktvektoren , welche zu einer Seite gehören
# Output: Eine Gitterbasis für die Seite(und Komplement), berechnet wie folgt:
#         Nimm die Differenzen aller Vec-Elemente mit dem ersten 
#         Element von Vec und saturiere dieses Untergitter.
local UG,i,res,x,m;
  UG:=[];
  for i in [2..Length(Vec)] do
    Add(UG,Vec[i]-Vec[1]);
  od;
  m:=complement(UG,IdentityMat(Length(Vec[1])));
  res:=[];
  for i in [1..Length(m.mods)] do
    Add(res,List(m.torsion[i]/m.mods[i],x->Int(x)));
  od;
  return rec( seite:=res,comp:=m.free );
end;

#-------------------------------------------------

ProjectPoly := function(Pin)
  # This projects the lattice polytope P isomorphically to a lattice polytope  
  # which is full-dimensional in a lattice of possibly lower rank
  local s,M,P,Pp;
  
  P:=List([1..Length(Pin)],x->Pin[x]-Pin[1]);
  if Length(P) <= 1 then 
    return [[0]];
  elif Rank(P)=Length(P[1]) then
    return P;
  else
    s:=Seitengitter(P);
    if s.seite=[] then 
      return [[0]]; 
    else
      M:=Concatenation(s.seite,s.comp);
      Pp:= P*M^(-1);
      return List(Pp,x->x{[1..Length(s.seite)]});
    fi;
  fi;
end;

#-------------------------------------------------

Jacob := function(Pp,interior)
  # This computes the coefficients of the polynomial
  # Q(t)(1-t)^(d+1) where d=dim(Pp) and Q(t) is the 
  # Ehrhard series of either the integral points   
  # of multiples of Pp or of the interior integral 
  # points of the multiples of Pp. 
  local P,ja,d,pnts,i,j;
  
  if Length(Pp)=1 then
    if interior then return [0,1]; 
    else return [1,0]; fi;
  else  
   P:=ProjectPoly(Pp);
   d:=Length(P[1]);
   pnts:=List([1..d+2],x->0);
   if not(interior) then pnts[1]:=1; fi;
   ja:=ShallowCopy(pnts);
   for i in [1..(d+1)] do
     pnts[i+1]:=AnzLatticePoints(i*P,interior);
     for j in Reversed([0..i]) do
       ja[i+1]:=ja[i+1]+(-1)^(i-j)*Binomial(d+1,(i-j))*pnts[j+1];      
     od;
   od;
   return ja;
  fi;
end;

#-------------------------------------------------


Jacob2 := function(Pp)
  # Same as above but the count is folded with i, i.e. 
  # the ith index is i*(nr of lattice points) rather than just (no of lattice points).
  local P,ja,d,pnts,i,j;
  
  if Length(Pp)=1 then
    return [1,0];
  else  
   P:=ProjectPoly(Pp);
   d:=Length(P[1]);
   pnts:=List([1..d+4],x->0);
   pnts[1]:=0;
   ja:=ShallowCopy(pnts);
   for i in [1..(d+3)] do
     pnts[i+1]:=i*AnzLatticePoints(i*P,false);
     for j in Reversed([0..i]) do
       ja[i+1]:=ja[i+1]+(-1)^(i-j)*Binomial(d+2,(i-j))*pnts[j+1];      
     od;
   od;
   return ja;
  fi;
end;

#-------------------------------------------------


Jacob3 := function(Pp)
  # Same as Jacob except that we set the count for i=1 to be zero
  local P,ja,d,pnts,i,j;
  
  if Length(Pp)=1 then
    return [1,0];
  else  
   P:=ProjectPoly(Pp);
   d:=Length(P[1]);
   pnts:=List([1..d+4],x->0);
   pnts[1]:=0;
   ja:=ShallowCopy(pnts);
   for i in [1..(d+3)] do
     pnts[i+1]:=AnzLatticePoints(i*P,false);
     for j in Reversed([0..i]) do
       ja[i+1]:=ja[i+1]+(-1)^(i-j)*Binomial(d+1,(i-j))*pnts[j+1];      
     od;
   od;
   return ja;
  fi;
end;


#-------------------------------------------------

mult:=function(v,w)
  # multiplies two power series/polynomials
   local x,i,j,d;
   d:=Maximum(Length(v),Length(w));
   x:=List([1..d],x->0);
   for i in [1..Length(x)] do
     for j in [1..Length(v)] do
       if i+1-j >= 1 and i+1-j <= Length(w) then
         x[i]:=x[i]+ v[j]*w[i+1-j];
       fi;
     od;
   od; 
   return x;
end;

#-------------------------------------------------

Gpolynomial := function(c)
  # Given an AllCones-structure c, this computes the combinatorial G-polynomial
  # which is needed to get the middle Hodge numbers from the Jacobian rings.
  # The rank of c as a poset is l=Length(c)=dim(P)+1
  local g,t,l,i,j,k1,k2,p,alt;
  
  alt:=function(r) #computes coefficients of (t-1)^r
    return List([1..r+1],x->(-1)^(r+1-x)*Binomial(r,x-1));
  end;
  
  g:=Concatenation([[[0]]],List(c,x->List(x,y->[0])));
  l:=Length(c);
  t:=List([1..l],x->alt(x));
  t:=List(ShallowCopy(t),x->x{[1..Minimum(Int((l-1)/2+1),Length(x))]});
  g[l+1]:=[[1]];
  for i in [1..l] do
    for j in [1..Length(g[l+1-i])] do
      #Find all cones containing c[l-i][j]
      for k1 in [l-i+1..l] do
        for k2 in [1..Length(c[k1])] do
	  if i=l or IsSubset(c[k1][k2],c[l-i][j]) then
	    p:=mult(g[k1+1][k2],t[k1-(l-i)]);
	    g[l+1-i][j] := 
	     g[l+1-i][j] - p{[1..Minimum(Length(p),Int((i-1)/2+1))]};
	  fi;
	od;
      od;      
    od;
  od;
  return g;
end;

#-------------------------------------------------

Hodgemiddle := function(Pp)
  # This computes the primitive part of the 
  # middle dimensional Hodge numbers of a general 
  # hypersurface in Pp. This is done by computing 
  # the Jacobian ring of Pp and subtracting from 
  # its dimensions the Jacobian rings of proper 
  # faces of Pp by an inclusion-exclusion principle.
  local c,vec,k,i,j,jac,g;
  
  c:=AllCones(Cone(Pp));
  g:=Gpolynomial(c);
  k:=Length(c);
  vec:=(-1)^k*g[1];
  for i in [1..k] do
    for j in [1..Length(c[i])] do
      jac:=Jacob(Pp{c[i][j]},false);
      vec:=vec + (-1)^(k-i)*mult(jac,g[1+i][j]);
    od;
  od;
  
  return vec;
end;

#-------------------------------------------------

HodgeBatyrev := function(P)
  # P needs to be a 4d reflexive polytope
  # This computes h^(2,1) of the CY hypersurface
  # using Batyrev's formula (Skarke's representation for it)
  local c,x,h21,cP,CP,DCP,DCPt,de,Pp;
  
  cP:=Cone(P);
  DCP:=DualCone(cP).cone;
  #Make sure there are no redundant generators
  #Remove this step to improve speed
  CP:=DualCone(DCP).cone; 
  Pp:=List(CP,x->x{[1..Length(P[1])]}); #reordered P
  DCPt:=TransposedMat(DCP);
  c:=AllCones(CP);
  h21:=Length(c[1])-4;
  for x in c[2] do
    h21:=h21+Gcd(Pp[x[1]]-Pp[x[2]])-1;
  od;
  for x in c[3] do
    de:=indices(List(TransposedMat(CP{x}*DCPt),y->Maximum(y)),0);
    h21:=h21+AnzLatticePoints(Pp{x},true)*Gcd(DCP[de[1]]-DCP[de[2]]);
  od;  
  return h21;
end;
#-------------------------------------------------

HodgehypersurfaceEuler := function(P)
  #P must be full-dimensional (and simple to have Poincare duality)
  #this computes the vector [e^0,...,e^d] of Euler 
  #characteristics e^p(X) = \sum_q (-1)^q h^{p,q}(X)
  #for the Hodge diamond of a general compact hypersurface with Newton
  #polytope P.
  local c,e,ediag,lc,phic,i,zeroornot;
  
  zeroornot:=function(n,vec)
    if n< 1 then return 0; else return vec[n]; fi;
  end;
  
  c:=AllCones(Cone(P));  
  lc:=List(c,x->Length(x));
  phic:=List(c,x->List(x,y->Jacob(P{y},true)));
  ediag:=List([1..Length(P[1])],p -> -Sum(List([1..Length(lc)],y->(-1)^(y-1)*lc[y]*Binomial(y-1,p))));
  e:=ShallowCopy(ediag);
  for i in [1..Length(e)] do
    e[i]:=e[i] - (-1)^(i-1)*Sum(List([1..Length(phic)],
      x-> (-1)^(x-1) * Sum(List(phic[x],y-> zeroornot((x-1)-(i-1)+1,y) ))));
  od;
  return rec(e:=e,ediag:=ediag);
end;
  
#-------------------------------------------------

Hodgehypersurface := function(P)
  #P must be full-dimensional (and simple to have Poincare duality)
  #this computes the Hodge diamond of a general compact hypersurface with Newton
  #polytope P. The middle dimensional Hodge numbers are listed in hmid
  #h contains the vector h^{0,0},...h^{d-1,d-1} where d=dim(P)
  #Note that if h and hmid intersect (e.g. K3) then the intersection elements have to be added up
  #It is a general fact that all further Hodge numbers vanish
  local e,ed,i;
  
  e:=HodgehypersurfaceEuler(P);
  ed:=List(P[1],x->0);
  for i in [0..(QuoInt(Length(P[1]),2)-1)] do
    ed[i+1]:=(-1)^(Length(P[1])-i+1)*e.ediag[Length(P[1])-i];
    ed[Length(P[1])-i]:=ed[i+1];
  od;
  return rec(hmid:=List([1..Length(e.e)],
  	x->(-1)^(Length(P[1])-1-(x-1))*(e.e[x]-(-1)^(x-1)*ed[x])), 
	h:=ed);
end;


#-------------------------------------------------

NormalFan := function(Q)
#Input: Polytope Q
#Output: rec(cones=AllCones-array, P=rays)
  local P,cones;

  P:=DualPoly(Q);
  cones:=AllCones(Cone(P));
  return rec(cones:=cones, P:=P);
end;


#-------------------------------------------------

star:=function(P,cones,list)
# P:min.Erzeuger, cones:AllCones-Struktur
# list:Liste mit Indices von P.
# Liefert zurück eine AllCones-Struktur, welche
# genau die Kegel aus cones enthält, die alle list-Erzeuger enthalten
 local dim,i,newcones,c,M,N;
 newcones:=List(cones,x->[]);
 for dim in [1..Length(cones)] do
  for i in [1..Length(cones[dim])] do
   if IsSubset(cones[dim][i],list) then
     Add(newcones[dim],cones[dim][i]);
   fi;
  od; 
 od;
 
 c:=complement(P{list},IdentityMat(Length(P[1])));
 for i in [1..Length(c.torsion)] do
   c.torsion[i]:=c.torsion[i]/c.mods[i];
 od;
 M:=Concatenation(c.free,c.torsion)^-1;
 N:=IdentityMat(Length(P[1]));
 N:=List(N,x->x{[1..Length(c.free)]});
 
 return rec( cones:=newcones, M:= M*N ); 
end;

#-------------------------------------------------

qstar:=function(P,cones,list)
# Wie star nur mit anderer Ausgabe. Es wird gleich der Quotient
# gebildet und die Kegelstruktur auch daran angepaßt
  local s,d,c, i,j,k,l;
  s:=star(P,cones,list);
  c:=StructuralCopy(s.cones);
  d:=RankMat(P{list});
  c:=c{[(d+1)..Length(c)]};
  for i in [1..Length(c)] do
    for j in [1..Length(c[i])] do     
      for k in list do
        l:=Position(c[i][j],k);
	if IsInt(l) then
	  Remove(c[i][j],l);
	fi;
      od;
    od;
  od;
  return rec( cones:=c, P:= List(P*s.M,x->primitive(x)), M:=s.M ); 
end;

#-------------------------------------------------

IsSmooth:=function(P,cones,u)
# Prüft alle maximalen Kegel im Senkrechtraum von u darauf,
# ob sie regulär simplizial sind. u=[0] ist auch erlaubt
 local dim,M,all,i,m;
  if u=0 or (Maximum(u)=0 and Minimum(u)=0) then
    dim:=Length(P[1]);
    M:=IdentityMat(dim);
    all:=true;
  else
    dim:=Length(P[1])-1;
    M:=IntegralKernel(List(u,x->[x]));
    all:=false;
  fi;
  for i in [1..Length(cones[dim])] do
   if all or Maximum(AbsInt(u*TransposedMat(P{cones[dim][i]})))=0 then
    if Length(cones[dim][i])>dim then
      Print(i,":n.simp., ");
    else
      m:=complement(P{cones[dim][i]},M).mods;
      Print(i,":",Product(m)," ");
    fi;
   fi;
  od;  
  Print("\n");
end;

#-------------------------------------------------

height_dim1:=function(x) #this is the standard convex piecewise linear function that bends 1 at each integer point and is zero on 0 and 1.
  if x<0 then return height_dim1(1-x); else return x*(x-1)/2; fi;
end;

#-------------------------------------------------

Height_KKMS:=function(vec) #this returns the standard n-dimensional unimodular subdivision height function (for n=Length(nev)), see KKMS §3
  local i,j,h;
  h:=0;
  for i in [1..Length(vec)] do
    for j in [1..i] do 
      h:=h+height_dim1(Sum(vec{[j..i]}));
    od;
  od;
  return h;
end;

#-------------------------------------------------

Height:=function(vec) #This serves as a height function
  # return value of this height fct at vec
  local neu,C,i,h,dim;
  dim:=Length(vec);
  neu:=List(vec,x->x+1); h:=1; #Polytop sollte Komponenten der Ecken >=1 haben
  # coordinate directions
  for i in [1..dim] do
    h:=h+(i+1)^(neu[i]+1);
  od;
  # diagonal directions
  C:=Combinations([1..dim],2);
  for i in [1..Length(C)] do
    h:=h+(dim+1+i)^
      inner_product(unitvec(dim,C[i][1])+unitvec(dim,C[i][2]),neu,IdentityMat(dim));
  od;
  return h;
end;

#-------------------------------------------------

HCube:=function(vec) #This serves as a height function
  # return value of this height fct at vec
  local neu,C,i,h,dim;
  dim:=Length(vec);
  neu:=List(vec,x->x+1); h:=1; #Polytop sollte Koordinaten der Ecken >=1 haben
  # coordinate directions
  for i in [1..dim] do
    h:=h+(i+1)^(neu[i]+1);
  od;
  return h;
end;

#-------------------------------------------------

HDiag:=function(vec) #This serves as a height function
  # return value of this height fct at vec
  local neu,C,i,h,dim;
  dim:=Length(vec);
  neu:=List(vec,x->x+1); h:=1; #Polytop sollte Komponenten der Ecken >=1 haben
  # diagonal directions
  C:=Combinations([1..dim],2);
  for i in [1..Length(C)] do
    h:=h+(dim+1+i)^
      inner_product(unitvec(dim,C[i][1])+unitvec(dim,C[i][2]),neu,IdentityMat(dim));
  od;
  return h;
end;


#-------------------------------------------------

SubdivideByHeightFct := function(P,h,IsOnlyBoundary)
  #Gegeben ein Poytop P durch Angabe seiner Eckpunkte (und weiterer Gitterpunkte darauf)
  #und einem Höhenvektor (ein Höhenwert pro Eckpunkt),
  #bestimme die Unterteilung in Form von P_neu und cones-Struktur (s. AllCones)
  #In oldcones wird zu jeder Seite in cones zurückgeliefert, welche dualen
  #Erzeuger (des nicht-Unterteilten Polytops) darauf verschwinden, also sozusagen die
  #kleinste alte Seite, welche diese neue Seite aus der Unterteilung enthält.
  #Davor steht noch als Zahl die Kodimension der alten Seite
  #In DP werden inneren Normalen von convexhull(P) (also zum ununterteilten
  #Polytop) zurückgeliefert
  #(letztere beiden Daten sind interessant für Monodromie-, bzw. #Hodgezahlberechnungen)
  #Falls IsOnlyBoundary=true, dann unterteile nur den Rand von P
  local dim,PP,DP,DP2,FDC,EVAL,d,i,j,sdim,norm,sigma,eval,cones,nroldfaces,oldcones,max,a;
  
  PP:=List(ShallowCopy(P),x->Concatenation(x,[1]));
  DP2:=DualCone(PP).cone;
  DP2:=List(DP2,x->Concatenation(x,[0]));
  nroldfaces:=Length(DP2);
  PP:=TransposedMat(Concatenation(TransposedMat(PP),[h]));
  FDC:=FastDualCone(PP);
  DP:=FDC.cone;
  for d in DP do
    if d[Length(P[1])+2]>0 then   #gehört zu Facette auf unterer Seite?
      Add(DP2,d);
    fi;
  od;
  
  dim:=Length(PP[1])-1; cones:=List([1..dim],x->[]);
  for d in DP2{[nroldfaces+1..Length(DP2)]} do  #Behandle eindimensionale und max.dimens. Erzeuger
    Append(cones[1],List(indices(List(PP*List(d,x->[x]),x->x[1]),0),x->[x]));
    Add(cones[dim],indices(d*TransposedMat(PP),0));
  od;
  cones[1]:=Set(cones[1]);
  cones[dim]:=Set(cones[dim]);
  EVAL:=List(DP2*TransposedMat(PP),x->indices(x,0));
  
  #Im nächsten Teil sollen nun alle Seiten gefunden werden (wie in AllCones)
  for i in [1..dim-2] do    
    Print("SubdivideBHF ",i,"\r");
    for a in cones[dim-i+1] do
      for d in [1..Length(DP2)] do
       if i>1 or (not IsOnlyBoundary) or (d<=nroldfaces) then
        sigma:=Intersection(a,EVAL[d]);
	if Length(sigma)>=dim-i and Length(sigma)<Length(a) then
	  if RankMat(PP{sigma})=dim-i then  
            Add(cones[dim-i],sigma);
	  fi;	  
	fi;
       fi;
      od; 
    od;  
    cones[dim-i]:=Set(cones[dim-i]);
  od;
  
 #max:=Length(DP2);
 # 
 # for i in [1..dim] do
 #   a:=ones(i);
 #   repeat
 #     if Maximum(a)>nroldfaces then  #not to be old sideface!
 #      if (not IsOnlyBoundary) or (Minimum(a)<=nroldfaces) then
 #        eval:=List(PP*TransposedMat(DP2{a}),x->SignInt(Sum(x)));
 #        sigma:=indices(eval,0);
 #        if Length(sigma)>=2 then
 #          sdim:=RankMat(PP{sigma});  
 #          Add(cones[sdim],sigma);
 #        fi;
 #      fi;
 #     fi;
 #     Print("SubdivideBHF ",a,"\r");
 #   until orderedincrease(a,max)=false;
 # od;
 #
 # for i in [1..dim] do      #remove doubles
 #   cones[i]:=Set(cones[i]);
 # od;
  
  Print("SubdivideBHF oldcones  \r");
  #Befülle oldcones
  oldcones:=List([1..dim],x->[]);
  for i in [1..dim-1] do
    for d in [1..Length(cones[i])] do       
      oldcones[i][d]:=[0,indices( List( DP2{[1..nroldfaces]}
	  *Concatenation(TransposedMat(P{cones[i][d]}),   
           [ones(Length(cones[i][d])),List([1..Length(cones[i][d])],x->0)]
	   ),x->Maximum(x)),0)];
      if Length(oldcones[i][d][2])=1 then
        oldcones[i][d][1]:=1;
      elif Length(oldcones[i][d][2])>1 then
        oldcones[i][d][1]:=RankMat(List(DP2{oldcones[i][d][2]},x->x{[1..(Length(P[1]))]}));
      elif Length(oldcones[i][d][2])=0 then
        oldcones[i][d]:=[];
      fi;
    od;
  od;
  oldcones[dim]:=List([1..Length(cones[dim])],x->[]);
  
  Print("SubdivideBHF done     \r");
    
  return rec( cones:=cones, P:=PP{[1..Length(PP)]}{[1..Length(P[1])]},
    oldcones:=oldcones, DP:=List(DP2{[1..nroldfaces]},x->x{[1..(Length(P[1]))]}) );
end;

#-------------------------------------------------

subdivcone:=function(P,h)
  #Unterteilt einen Kegel P bezgl der Höhenfkt h (der Ursprung
  #bekommt Höhe Null.
  #und liefert eine AllCones-Struktur zurück
  local PP,sub,nulli,i,j,rem,k1,cones;
  PP:=ShallowCopy(P);
  Add(PP,List([1..Length(P[1])],x->0)); #add zero
  sub:=SubdivideByHeightFct(PP,Concatenation(h,[0]),false);
  nulli:=Length(PP);
  
  for i in sub.cones[Length(sub.cones)] do
    if not IsInt(Position(i,nulli)) then
      #Print("Höhenfunktion induziert keine homogene Unterteilung!\n");
      #Error("Problem!");
    fi;
  od;
  
  #Entferne alle Seiten, die die Null nicht enthalten und nimm Null raus
  #bei denen, die sie enthalten
  for i in [1..Length(sub.cones)] do
    k1:=Length(sub.cones[i]);
    rem:=0;
    for j in [1..k1] do
      if not IsInt(Position(sub.cones[i][j-rem],nulli)) then
       Remove(sub.cones[i],j-rem);
       rem:=rem+1;              
      else
       Remove(sub.cones[i][j-rem],Position(sub.cones[i][j-rem],nulli)); 
      fi;
    od;
  od;
  
  return sub.cones{[2..Length(sub.cones)]};
end;


#-------------------------------------------------

SubdivideByPulling := function(P)
  #Eine Erweiterung von "AllCones", welche für ein refl. Gitterpolytop P
  #mit simplizialen Facetten an allen Gitterpunkten
  #im Rand von P unterteilt
  local PP,CPP,N,p,i,j,jj,c,clen,dim,cones,kicked,dual,NeuImInneren;
  
  ######BAUSTELLE
  
  PP:=ShallowCopy(P);
  dim:=Length(PP[1]);
  CPP:=ShallowCopy(Cone(PP));
  cones:=AllCones(CPP);
  N:=LatticePoints(PP);
  for p in N do
    NeuImInneren:=List([1..dim],x->[]);
    for i in [2..dim] do
      clen:=Length(cones[i]);
      for c in [1..clen] do
        #Im Kegel enthalten?
	dual:=DualCone(CPP{cones[i][c]});
        if Minimum(List(dual.cone*TransposedMat([Concatenation(p,[1])]),x->x[1]))>=0 then
	  kicked:=false;
	  for jj in [1..(i-1)] do    #durchlaufere kleinere Kombinationen
	   for j in Combinations(cones[i][c],jj) do
	    if RankMat(Concatenation(PP{j},[p])) = jj+1 then  #richtige Dimension?
	      if jj=i-1 then
	        if kicked then
	          Add(cones[i],Concatenation(j,[Length(PP)+1])); #Hänge an
	        else
	          cones[i][c]:=Concatenation(j,[Length(PP)+1]); #ersetze Aktuellen
		  kicked:=true;
		fi;
	      else
	        if Minimum(List(dual.cone{[1..dual.nrpar]}*TransposedMat([(Sum(CPP{j}))+Concatenation(p,[1])]),x->x[1]))>0 then
		  Add(NeuImInneren[jj+1],Concatenation(j,[Length(PP)+1]));
		fi;
	      fi;
	    fi;
	   od;
	  od;
	fi;
      od;
    od;
    Add(PP,p);
    Add(CPP,Concatenation(p,[1])); 
    # Füge nun noch die neuen Kegel im Inneren hinzu
    for i in [1..dim] do
      Append(cones[i],NeuImInneren[i]);
    od;
  od;
  cones[1]:=List([1..Length(PP)],x->[x]);
  Print(CPP);
  return rec(P:=PP, cones:=cones);
end;

#-------------------------------------------------

monodromy :=function(P,cones,conenr)

# Input: Polytope, list of cones(over faces), 
#        Nr of (n-1)=(\dim P-2)-dimensional 
#        cone to compute monodromy from. Vorsicht: In cones ist die
#        Dimension der Seiten um eins größer.
# Output: monodromy polytope

 local dim,max,i,j,c1,c2,n,K,B1,B2,x,y,mono,d1,M,T11,T12,T21,T22,W1,W2,W3,W4;
 dim:=Size(P[1]); max:=[];
 # Finde anliegende maximale Kegel:
 for i in [1..Length(cones[dim])] do
   if IsSubset(cones[dim][i],cones[dim-1][conenr]) then
     Add(max,i);
   fi;
 od;
 #Bestimme Normalen auf die 2 max Seiten:
 n:=[];
 for i in [1,2] do
   M:=[];
   for j in cones[dim][max[i]] do
     Add(M, P[cones[dim][max[i]][1]]-P[j]);
   od;
   K:=IntegralKernel(TransposedMat(M));
   n[i]:=K[1];
 od;
 # Gitterbasen für die zwei max Polytop-Seiten von Dimension dim-2
 B1:=IntegralKernel(TransposedMat([n[1]]));
 B2:=IntegralKernel(TransposedMat([n[2]]));
 # Finde d1, d.h. Erzeuger für die Normalenrichtung zur Seite conenr
 d1:=complement(IntegralIntersection(B1,B2),B1).free[1];

 # Ist er richtig orientiert?
 if Minimum( d1 * TransposedMat(P{cones[dim][max[1]]})) 
    < d1 * TransposedMat([P[cones[dim-1][conenr][1]]]) then
   d1:=-d1;
 fi;

 mono:=NullMat(1,dim-2);
 c1:=P[cones[dim-1][conenr][1]];  #Wähle eine feste Ecke
 for i in [2..Length(cones[dim-1][conenr])] do
   c2:=P[cones[dim-1][conenr][i]];  #Durchlaufe alle anderen Ecken
   #Berechne Karten:
   T11:=Concatenation(B1,[c1]); #Print(T11);
   T12:=Concatenation(B1,[c2]); #Print(T12);
   T22:=Concatenation(B2,[c2]); #Print(T22);
   T21:=Concatenation(B2,[c1]); #Print(T21);
   
   #Berechne Kartenübergänge, Nimm l.o. Untermatrix
   W1:=T11*T12^-1; W1:=SubMat(W1,[1..(dim-2)],[1..(dim-2)]); 
   W2:=T12*T22^-1; W2:=SubMat(W2,[1..(dim-2)],[1..(dim-2)]); 
   W3:=T22*T21^-1; W3:=SubMat(W3,[1..(dim-2)],[1..(dim-2)]); 
   W4:=T21*T11^-1; W4:=SubMat(W4,[1..(dim-2)],[1..(dim-2)]);
   
   #An diesem Vektor wird die Monodromie evaluiert:
   y:=d1*T11^-1;
   y:=y{[1..(dim-2)]};
   
   Add(mono,y*W1*W2*W3*W4-y);
   #Print(W1*W2*W3*W4);Print(d1);Print(y);
 od;
 return mono;
end; 

#-------------------------------------------------

DimInvForms:=function(Dims,n,k)
# ( Es gilt DimInvForms()=Length(InvForms()) )
# n is the dimension of the manifold B
# Given a list of Face-Dimensions Dims, compute the dimension of
# the space of alternating k-forms invariant under monodromy on the
# coordinate patch corresponding to Dims.
# Here a formula ist being used, which is true for theoret. reasons
 local dmax,dmin,count,i;
 dmax:=Maximum(Dims);
 dmin:=Minimum(Dims);
 count:=Binomial(dmax,k);
 for i in [1..n-dmax] do
   count:=count+Binomial(n-dmin-i,k-dmin-1);
 od;
 return count;
end;

#-------------------------------------------------

DimInvDualForms:=function(Dims,n,k)
 return DimInvForms(List(Dims,x->n-x),n,k);
end;

#-------------------------------------------------

InvForms:=function(Dims,n,k)
  # k-Formen, Vektorraumdim. n
  local L,I,max,min,i;
  L:=Combinations([1..n],k);
  I:=[];
  max:=Maximum(Dims);
  min:=Minimum(Dims);
  for i in [1..Length(L)] do
    if IsSubset([1..max],L[i]) or IsSubset(L[i],[1..min]) then
      Add(I,i);
    fi;
  od;
  return I;
end;

#-------------------------------------------------

InvDualForms:=function(Dims,n,k)
  # k-Formen, Vektorraumdim. n
  local L,I,max,min,i;
  L:=Combinations([1..n],k);
  I:=[];
  max:=Maximum(Dims);
  min:=Minimum(Dims);
  for i in [1..Length(L)] do
    if IsSubset([min+1..n],L[i]) or IsSubset(L[i],[max+1..n]) then
      Add(I,i);
    fi;
  od;
  return I;
end;


#-------------------------------------------------

CechDimension:=function(Stufe,Comb,dim,oldcones,dual)

#        (i ist fest. Stufe hängt von i ab)
# Input: Stufe-Datenstruktur, d.h. Array der Form
#         [Comb.nr][Kegelnummer-tupel zu geg.Combination]
#	 Hier bezeichnet Comb.nr die Nummer einer Kombination von
#	 i Elementen der Menge [1..dim]. Hier ist i der Grad im
#	 Cech-Komplex.
#        Comb ist eine Liste mit den entspr. Kombinationen.
#        dim ist die maximale Dimension eines (monodromiefreien) Kartenstücks
# Output: Record aus
#         dim = Die Grad i Dimension des Cech-Komplexes, d.h. Die Summe
#           aller Dimensionen von globalen Schnitten auf Kartenstücken
#	    aus der Stufe i
#         summed = [Comb][bishersummiert,[Liste von einzdim.]]
#        Sowohl dim als auch summed sind Listen indiziert durch die
#        äußere Potenz [1..dim] (d.h. obiges für jedes k in \Lambda^k)

 local Cdim,i,k,j,R,Cdim_casc,min,max,dazu,IsUseOldcones; 
 Cdim:=[];
 Cdim_casc:=[]; #speichert den Aufbau und die Einzeldimensionen
 for k in [1..dim] do Cdim_casc[k]:=[];Cdim[k]:=0; od;
 if oldcones=[] then IsUseOldcones:=false; else IsUseOldcones:=true; fi;

 for i in [1..Length(Comb)] do
      # ist ein- oder max.dimensionaler Kegel dabei?
   if IsInt(Position(Comb[i],1)) or IsInt(Position(Comb[i],dim+1)) then 
     for k in [1..dim] do   #zählt äußere Potenz ab
       dazu:=Binomial(dim,k);
       Cdim_casc[k][i]:=[Cdim[k],List([1..Length(Stufe[i])],x->dazu)];
       #Add(Cdim_casc[k],[Cdim[k],dazu]);
       Cdim[k]:=Cdim[k]+Sum(Cdim_casc[k][i][2]);
     od;
   else
     for k in [1..dim] do
       #subtract one, because cone-dim. is one too much, 
       #then compute Dim. of inv.k-Forms
       Cdim_casc[k][i]:=[Cdim[k],[]];
       min:=Minimum(Comb[i])-1;
       max:=Maximum(Comb[i])-1;
       
       for j in [1..Length(Stufe[i])] do
         if IsUseOldcones then
          if oldcones[Maximum(Comb[i])][Stufe[i][j][Length(Comb[i])]]<>[] then
	   max:=dim+1-oldcones[Maximum(Comb[i])][Stufe[i][j][Length(Comb[i])]][1];
	  fi;
	 fi;
	 if dual=1 then
	   dazu:=DimInvDualForms([min,max],dim,k);
	 else
	   dazu:=DimInvForms([min,max],dim,k);
	 fi;
         Add(Cdim_casc[k][i][2], dazu);         
         Cdim[k]:=Cdim[k]+dazu;
       od;       
     od;
   fi;
 od; 
 R := rec( dim    := Cdim,
           summed := Cdim_casc );
 return R;
end;


#-------------------------------------------------

Filter := function(cones,dim,i)
  # Erstellt aus den Eingabedaten die "i-Stufenstruktur",
  # d.h. Alle Folgen von Länge i aus sich enthaltenden Kegeln
  # Jede solche Folge entspricht einem Kartenstück auf (B,P) im
  # Siebert-Gross-Programm
  #Die genaue Form ist:
  #Stufe: Array [L-Index][nr][tupelkomp], zu jedem L-Index hat es eine Liste=nr
  #mit Tupeln aus cones-nr passend zu dem Dimensionen in der Kombination aus L
  local findFilter_rec,Stufe,L,j,k;
 
  findFilter_rec:=function(d,teil) ####### Achtung hier muss i>=2 sein!
    local a;
    if d=1 then
      for a in [1..Length(cones[k[1]])] do
        findFilter_rec(2,[a]);
      od;
    else if d=i then
       for a in [1..Length(cones[k[d]])] do
         if IsSubset(cones[k[d]][a],cones[k[d-1]][teil[Length(teil)]]) then
           Add(Stufe[j],Concatenation(teil,[a]));
         fi;
       od;
       return true;
     else
       for a in [1..Length(cones[k[d]])] do
         if IsSubset(cones[k[d]][a],cones[k[d-1]][teil[Length(teil)]]) then
           findFilter_rec(d+1,Concatenation(teil,[a]));	 
         fi;
       od;
       return true;
     fi;
    fi;
  end;

  Stufe:=[];
  L:=Combinations([1..dim],i);
  if i=1 then
    for j in [1..Length(L)] do
      Stufe[j]:=List([1..Length(cones[j])],x->[x]); 
    od;
  else
    for j in [1..Length(L)] do
      k:=L[j]; 
      Stufe[j]:=[];
      findFilter_rec(1,[]);
    od;
  fi;
   
  return Stufe;
end;

#-------------------------------------------------

affhodge := function( P, cones, oldcones, DP, grad )

# Input: reflexive Polytope convex hull of P = matrix
#        Rows of P = lattice points of P
#        cones is the cone structure which comes out of AllCones.
#        oldcones and DP come out of the function SubdivideByHeightFct.
#        If oldcones = [], then it is assumed, that
#        cones comes directly from P without subdivision (essential for monodromy)
#        if grad=0 then compute all hodge, otherwise whose of degree grad
# Output: List of affine Hodgenumbers of the
#         affine manifold obtained from P via
#         Example 1.18 in gross-siebert MirSym1

 local
  SeitengitterL,MaxSeite,GitterTrafo,BefuelleM,
  sparseappend,sparsewrite,initfiles,
  IsUseOldcones,CP,dim,R0,hodge,x,i,j,a,L,L_prev,
  Stufe,Stufe_prev,cechdim,rang,Cdim,csummed_prev,M,
  sparse_ind,sparse_val,printM;
  
  #wichtigste Strukturen:
  #P: ist eine Liste mit allen Polyedereckpunkten
  #cones: ist ein Array [dim][nr][Tupel], welche zu jeder
  #  dimension eine Liste=nr mit Tupeln von Eckpunktnummern bzgl P hat
  #L: eine Liste aller Combinationen von i el.Teilmengen einer dim-el. Menge
  #Stufe: Array [L-Index][nr][tupelkomp], zu jedem L-Index hat es eine Liste=nr
  #mit Tupeln aus cones-nr passend zu dem Dimensionen in der Kombination aus L
 
 SeitengitterL:=function(lnr,nr,IsPrev)
   #Baue eine Gitterbasis wie folgt:
   #Basisvektor1 ist die erste Ecke des ersten Kegels
   #dann wird er ergänzt zu Basisvektoren, welche der minimalen Kegel aufspannen
   #diese dann ergänzt zu welchen, die den max.Kegel aufspannen
   #und diese schließlich zu einer gesamten Gitterbasis. Diese Form
   #ist von Bedeutung bei der Bestimmung der monodromieinvarianten altern.Formen
   local v,mincone,min,maxcone,max,u1,u2,G;
   if IsPrev then
    #Erste Ecke des ersten Kegels
     v:=P[cones[L_prev[lnr][1]][Stufe_prev[lnr][nr][1]][1]];
    #Minimaler Kegel
     mincone:=[L_prev[lnr][1],Stufe_prev[lnr][nr][1]];
    #Maximaler Kegel
     maxcone:=[L_prev[lnr][Length(L_prev[1])],Stufe_prev[lnr][nr][Length(L_prev[1])]];
    #Es sollte gelten Length(L_prev[1])=i
   else         #das Gleiche mit L und Stufe
     v:=P[cones[L[lnr][1]][Stufe[lnr][nr][1]][1]];
     mincone:=[L[lnr][1],Stufe[lnr][nr][1]];
     maxcone:=[L[lnr][Length(L[1])],Stufe[lnr][nr][Length(L[1])]];
   fi;
   min:=P{cones[mincone[1]][mincone[2]]};
   max:=P{cones[maxcone[1]][maxcone[2]]};
   
   if IsUseOldcones then
     if oldcones[maxcone[1]][maxcone[2]] <> [] then
       max:=IntegralKernel(TransposedMat(DP{oldcones[maxcone[1]][maxcone[2]][2]}));
       Add(max,v);
     fi;
   fi;
     
   u1:=complement(max,IdentityMat(Length(P[1])));
   if Maximum(u1.mods)>1 then   #nicht saturiert?
     max:=DiagonalMat(List(u1.mods,x->1/x))*u1.torsion;
   fi;
   u2:=complement(min,max);
   if Maximum(u2.mods)>1 then #nicht saturiert?
     min:=DiagonalMat(List(u2.mods,x->1/x))*u2.torsion;
   fi;
   G:=[v];
   Append(G,complement([v],min).free);
   Append(G,u2.free);
   Append(G,u1.free);
   return G;
 end;
 
 MaxSeite:=function(lnr,nr)
  #Findet in der akt.Stufe die erste maximaldim.Seite (in Form von Eckpunkten),
  #welche das gegebene Kartenstück trifft
   local c;
   for c in cones[dim] do
     if IsSubset(c,cones[L[lnr][Length(L[1])]][Stufe[lnr][nr][Length(L[1])]]) then
       return P{c};
     fi;
   od;
 end;
 
 GitterTrafo:=function(comb1,nr1,comb2,nr2)
  #Gegeben zwei Kartenstücke: 1 enthält 2,
  #(comb1,nr1) ist bzgl. Stufe_prev, (comb2,nr2) bzgl. Stufe
  #Produziere Gitterabbildung als Matrix von den Karten an den jeweils
  #ersten Eckpunkten (Matrix operiert auf Zeilenvektoren).
   local T,T1,T2,Dum,F1,F2;
   T1:=SeitengitterL(comb1,nr1,true);
   T2:=SeitengitterL(comb2,nr2,false);
   Dum:=Seitengitter(MaxSeite(comb2,nr2)).seite;
   F1:=Concatenation([T1[1]],Dum);
   F2:=Concatenation([T2[1]],Dum);
   
   #nimm die Ecken raus (daher [2..Length..)
   Dum:=T1*F1^(-1);  T:=Dum{[2..dim]}{[2..dim]};
   Dum:=F1*F2^(-1);  T:=T*Dum{[2..dim]}{[2..dim]};
   Dum:=F2*T2^(-1);  T:=T*Dum{[2..dim]}{[2..dim]};
   
   return T;
 end;
 
 sparseappend:=function(x,y,Mat)
 local r,c;
 for r in [1..Length(Mat)] do
   for c in [1..Length(Mat[1])] do
     if Mat[r][c]<>0 then
       Add(sparse_ind,[x+r-1,y+c-1]);
       Add(sparse_val,Mat[r][c]);
     fi;
   od;
 od;
 end;
 
 sparsewrite:=function(Name)
   local s1,s2,s;
   s1:="";
   s2:="";
   for s in sparse_ind do
     Append(s1,String(s[1]));
     Append(s1," ");
     Append(s1,String(s[2]));
     Append(s1,"\n");
   od;
   for s in sparse_val do
     Append(s2,String(s));
     Append(s2,"\n");
   od;
   AppendTo(Concatenation(Name,"1"),s1);
   AppendTo(Concatenation(Name,"2"),s2);
 end;
 
 BefuelleM:=function(stuffe)  
  # M wird als Nullmatrix der richtigen Größe vorausgesetzt
  # Hier wird M dann mit dem Inhalt befüllt
  local i,iol,j,jol,k,p,s1,s2,row,drow,col,dcol,trans,transpow,combsub,stufsub,dims,dimsol;  
  
    for i in [1..Length(L)] do
     #if L[i][1]=1 or L[i][Length(L[i])]=dim then
     #else
      for j in [1..Length(Stufe[i])] do
        sparse_ind:=[];sparse_val:=[];
        Print(i,"/",Length(L)," ",j,"/",Length(Stufe[i]),"    \r");
        for k in L[i] do
	  combsub:=StructuralCopy(L[i]);
	  combsub:=Rmove(combsub,Position(L[i],k)); # nach Cech-Prinzip betrachte Karte ohne Index k
	  iol:=Position(L_prev,combsub);    # und finde es in der vorherigen Comb
	  stufsub:=StructuralCopy(Stufe[i][j]);
	  stufsub:=Rmove(stufsub,Position(L[i],k));
	  jol:=Position(Stufe_prev[iol],stufsub);  # und in der vorherigen Stufe
	  
	  # Bestimme die Matrix der Restriktionsabbildung (trans)
	  
	  trans:=GitterTrafo(iol,jol,i,j);
	  
	  for p in [1..(dim-1)] do       #durchläuft äußere Potenzen
	   if grad=0 or grad=p then
            col  := Cdim.summed[p][i][1] + Sum(Cdim.summed[p][i][2]{[1..j-1]}) + 1;
            dcol := Cdim.summed[p][i][2][j];
	    
            row  := csummed_prev[p][iol][1] + Sum(csummed_prev[p][iol][2]{[1..jol-1]}) + 1;	    
  	    drow := csummed_prev[p][iol][2][jol];
	    
	    dims:=L[i]; dimsol:=combsub;
	    if IsUseOldcones then
              if oldcones[Maximum(L[i])][Stufe[i][j][Length(L[i])]]<>[] then
	        dims:=[Minimum(L[i]),
		  dim+1-oldcones[Maximum(L[i])][Stufe[i][j][Length(L[i])]][1]];
	      fi;
	      if oldcones[Maximum(combsub)][Stufe_prev[iol][jol][Length(combsub)]]<>[] then
	        dimsol:=[Minimum(combsub),
		  dim+1-oldcones[Maximum(combsub)][Stufe_prev[iol][jol][Length(combsub)]][1]];
	      fi;
	    fi; 
	    
	    transpow:=ExteriorPowerMat(trans,p);
	    transpow:=transpow{InvForms(List(dimsol,x->x-1),dim-1,p)}
	                       {InvForms(List(dims,x->x-1),dim-1,p)};
	    M[p]{[row..(row+drow-1)]}{[col..(col+dcol-1)]} :=
	     (-1)^Position(L[i],k)*transpow;
	    if grad<>0 then
              #Sammele Daten der Cech-Matrix, um sie später in Datei zu schreiben
	      sparseappend(row,col,(-1)^Position(L[i],k)*transpow);	         	    
	    fi;
	   fi;
	  od;
	od;  	
	if grad<>0 then
	  #Schreibe Cech Matrix in Datei
  	  sparsewrite(Concatenation("M",String(stuffe),"_"));
	fi;
      od;      
     #fi;
    od;
 end;
 
 #printM:=function(p,lrow,lcol)
 #local i,j,s;
 #  PrintTo("dummyM","");
 #  for i in [1..lrow] do
 #    s:="";
 #    for j in [1..lcol] do
 #      if IsBound(M[p][i][j]) then
 #        Append(s,String(M[p][i][j]));
#	 Append(s," ");
#       else
#         Append(s,"0 ");
#       fi; 
#     od;
#     Append(s,"\n");    
#     AppendTo("dummyM",s);
#   od;
# end;
 
 initfiles:=function()
 local j;
   PrintTo("CDIM","");
   for j in [2..dim] do
     PrintTo(Concatenation("M",String(j),"_1"),"");
     PrintTo(Concatenation("M",String(j),"_2"),"");
   od;
 end;
 
 if oldcones=[] then IsUseOldcones:=false; else IsUseOldcones:=true; fi;
 CP:= TransposedMat(Concatenation(TransposedMat(P),[ones(Length(P))])); # Kegel über Polytop
 #cones:=AllCones(CP);
 dim:=Size(P[1]); R0:=[1..Length(CP)];
 hodge:=[];
 cechdim:=[];
 rang:=[];
 initfiles();
 
 for i in [1..dim] do
   ####Beginn: Fülle Stufe
   Print("Berechne Stufe\r");
   L:=Combinations([1..dim],i);
   Stufe:=Filter(cones,dim,i);   
   ####Ende: Fülle Stufe
   Print("Berechne Cechdim\r");
   Cdim:=CechDimension(Stufe,L,dim-1,oldcones,0);  #dual=0 gesetzt
   Add(cechdim,Cdim.dim);   
   Print("Cechdim ",i," ist ",Cdim.dim,"\n");
   AppendTo("CDIM",Concatenation(Concatenation(List(Cdim.dim,x->Concatenation(String(x)," "))),"\n"));
   
   ####Berechne den Rang der Cech-Matrix für j=Ext.power von Stufe i-1 nach i 
   M:=[];
#   if i<0 then #gehe hier nicht hin
#   if i>2 and i<dim then #spare dir die beiden äußeren Differentiale
    if i>1 then 
     for j in [1..(dim-1)] do
       if grad=0 or grad=j then
         M[j]:=List([1..cechdim[i-1][j]],x->[]);  #NullMat(cechdim[i-1][j],cechdim[i][j]);
         #M[j]:=[[0]];
       else
         M[j]:=[[0]];
       fi;
     od;
     ##Beginn: Befülle Matrix M[j] für alle j
     Print("Berechne Cech-Differential ",i-1,"->",i,"\n");
     BefuelleM(i);         
     
     rang[i-1]:=List(M,x->SparseRank(x));
     
     ##Ende: Befülle Matrix M
    fi;
#   fi;    
#   fi; #fertig gehe hier nicht hin
   Stufe_prev:=StructuralCopy(Stufe);
   L_prev:=StructuralCopy(L);
   csummed_prev:=Cdim.summed;
 od;
 
 #Das folgende kommt bei Kugeln immer heraus, also übernimm es ohne Berechn.
#  rang[1]:=StructuralCopy(cechdim[1]);  rang[1][dim-1]:=rang[1][dim-1]-1;
#  rang[dim-1]:=StructuralCopy(cechdim[dim]); rang[dim-1][dim-1]:=rang[dim-1][dim-1]-1;
 #----
 
 #Berechne abschließend die Hodgezahlen aus den bestimmten Dimensionen und Rängen
 for i in [1..Length(cechdim)] do
   if i=1 then
     Add(hodge,cechdim[1]-rang[1]);
   elif i=Length(cechdim) then
     Add(hodge,cechdim[i]-rang[i-1]);
   else
     Add(hodge,cechdim[i]-rang[i]-rang[i-1]);
   fi;
 od;
 
 return rec(hodge:=hodge, dim:=cechdim, rang:=rang);
end;

#------------------------------------------------

PrepareSub := function(P)
# Ergänzt reflexives Polytop P um alle weiteren Gitterpunkte (außer 0)
# und berechnet einen Höhenvektor h im Hinblick auf die Funktion 
# SubDivideByHeightFct
  local Pn,Q,h;
  Pn:=LatticePoints(P,true);
  Q:=Concatenation(P,Pn);
  h:=List(Q,x->Height(x));
  return rec(Q:=Q,h:=h);
end;

DoAll := function(P,i)
#Gegeben ein refl.Gitterpolytop P, unterteile es und
#berechne die affinen Hodgezahlen h^{i,*} (Falls i=0 dann alle)
  local sub,d,simplicial,sm1,sm2,n,ii,j,k1,rem,CP;
  sub:=PrepareSub(P);
  d:=SubdivideByHeightFct(sub.Q,sub.h,true);  
  #Die folgenden 6 Zeilen prüfen, ob die Unterteilung simplizial ist
  simplicial:=List(d.cones,x->List(x,y->Length(y)));
  sm1:=List(simplicial,x->Maximum(x));
  sm2:=List(simplicial,x->Minimum(x));
  if sm1<>sm2 then
    Print("Unterteilung ist nicht simplizial!!!\n");
  fi;
  
  #Entferne Seiten der codim 1 und ersetze durch alte Facetten:
  d.cones[Length(P[1])]:=[]; d.oldcones[Length(P[1])]:=[];
  for n in d.DP do
    Add(d.cones[Length(P[1])],indices(n*TransposedMat(d.P),-1));
    Add(d.oldcones[Length(P[1])],[]);
  od;
  #Entferne auch sämtliche weiteren Seiten, die in den Facetten liegen
  for ii in [1..Length(d.cones)] do
    k1:=Length(d.cones[ii]);
    rem:=0;
    for j in [1..k1] do
     if d.oldcones[ii][j-rem]<>[] then     
      if Length(d.oldcones[ii][j-rem][2])<2 then
       d.oldcones[ii]:=Rmove(d.oldcones[ii],j-rem);
       d.cones[ii]:=Rmove(d.cones[ii],j-rem);
       rem:=rem+1;              
      fi;
     fi;
    od;
  od;

  return affhodge(d.P,d.cones,d.oldcones,d.DP,i);
end;

torichodge:=function(v)
  #Input: List [v_0,..,v_i,.,v_n] with of numbers of i-dim cones
  #Output: List [h^00,...,h^nn] with coefficients of Hodge polynomial    
  local p,j,h,dim;
  dim:=Length(v)-1;
  h:=List(v,x->0);
  for p in [0..dim] do
    h[p+1]:=0;
    for j in [0..dim] do
      h[p+1]:=h[p+1]+(-1)^p*v[j+1]*(-1)^(dim-j)*Binomial(dim-j,p);
    od;
  od;
  return h;
end;


==> anc/cleanup-and-plot.g <==
Read("preliminaries.g");
Read("data.g");

#assemble various output files together
l:=[];m:=[];
Read("lines.txt"); #Read("lines2.txt"); Read("lines3.txt");
#sort vertices in the edges and then also the edges
LINES:=List(Concatenation(l),x->Set(List(x,y->Set(y))));
#remove multiples:
MULT:=Concatenation(m);
perm:=Sortex(LINES);
MULT:=Permuted(MULT,perm);
ind:=[1];
#remove doubles
for i in [2..(Length(LINES))] do if LINES[i]<>LINES[i-1] then Add(ind,i); fi;od;
#remove higher-dimensional pieces:
ind2:=[]; for i in ind do if Maximum(List(LINES[i],x->Length(x)))=2 then Add(ind2,i); fi;  od;
LINES:=LINES{ind2};
MULT:=MULT{ind2};
#remove lines that meet vertices:
ac2r:=Filtered(ac[2],x->Length(Intersection(x,asymptotes))=1); 
ac2r_dir:=List([1..4],x->List(ac2r{indices(List(ac2r,y->Intersection(y,[asymptotes[x]])),[asymptotes[x]])},z->Difference(z,[asymptotes[x]])[1])); #these are the vertex indices per direction
Vert:=Concatenation(List([1..4],x->List(ac2r_dir[x],y->project1(D0[y],D0[asymptotes[x]]))));
ind:=Filtered([1..Length(LINES)],x->Length(Intersection(Concatenation(LINES[x]),Vert))=0);
LINES:=LINES{ind};
MULT:=MULT{ind};
#Remove lines with fourvalent vertex
ind:=[]; for i in [1..Length(LINES)] do if Minimum(List(LINES[i],y->Length(y)))=2 then Add(ind,i);fi; od;
LINES:=LINES{ind};
MULT:=MULT{ind};
List(MULT,x->x[1]);
Sum(List(MULT,x->x[1]));


lends:=[];
for asy in D0{asymptotes} do
 Add(lends, Concatenation(List(LINES,x->Filtered(Concatenation(x),y->AbsInt(asy*y)=projection_distance))) );
od;
List(lends,x->Length(x));
Length(indices(List(MULT,x->x[1]),2));


#generate input for sage:
Lines:=Concatenation(List([1..Length(LINES)],x->Concatenation(List(LINES[x],y->Concatenation("Polyhedron(vertices=",String(y),", rays=[]).plot(frame=False,axes=False,rgbcolor=(",String(MULT[x][1]*0.5),",0,",String(1.0/MULT[x][1]),"))+")))));
output:=Concatenation(List(EDGES,x->Concatenation("line3d([(",String(x[1][1]),",",String(x[1][2]),",",String(x[1][3]),"),(",String(x[2][1]),",",String(x[2][2]),",",String(x[2][3]),")],frame=False,axes=False) + ")));
output:=Concatenation("p=",output,Lines);
output:=output{[1..Length(output)-1]}; #this step removes the last + in the string
name := Filename(DirectoryCurrent( ), "sage-command-final.sage" );;
outfile := OutputTextFile( name, false );;  #false means overwrite (true would be append)
SetPrintFormattingStatus( outfile,false);
AppendTo(outfile, output);;
CloseStream(outfile);;
#in sage do the following two commands: 
#load("sage-command-final.sage")
#show(p,viewer='jmol')


==> anc/data.g <==
face_nr:=1;
Qh:=[ [ 0, 0, 0, 879309 ], [ 5, 0, 0, 1318754 ], [ 0, 5, 0, 1323495 ], [ 0, 0, 5, 874215 ], [ 1, 0, 0, 792376 ], [ 2, 0, 0, 793810 ], [ 3, 0, 0, 875478 ], [ 4, 0, 0, 1058902 ], [ 0, 1, 0, 705519 ], [ 1, 1, 0, 680537 ], [ 2, 1, 0, 752477 ], [ 3, 1, 0, 898138 ], [ 4, 1, 0, 1140164 ], [ 0, 2, 0, 657888 ], [ 1, 2, 0, 703117 ], [ 2, 2, 0, 831579 ], [ 3, 2, 0, 1057147 ], [ 0, 3, 0, 745039 ], [ 1, 3, 0, 854852 ], [ 2, 3, 0, 1061255 ], [ 0, 4, 0, 970940 ], [ 1, 4, 0, 1140080 ], [ 0, 0, 1, 618325 ], [ 1, 0, 1, 576378 ], [ 2, 0, 1, 620202 ], [ 3, 0, 1, 745913 ], [ 4, 0, 1, 963999 ], [ 0, 1, 1, 524179 ], [ 1, 1, 1, 550206 ], [ 2, 1, 1, 662171 ], [ 3, 1, 1, 854649 ], [ 0, 2, 1, 573503 ], [ 1, 2, 1, 662496 ], [ 2, 2, 1, 835203 ], [ 0, 3, 1, 747332 ], [ 1, 3, 1, 902266 ], [ 0, 4, 1, 1060198 ], [ 0, 0, 2, 485548 ], [ 1, 0, 2, 482412 ], [ 2, 0, 2, 566868 ], [ 3, 0, 2, 743298 ], [ 0, 1, 2, 479168 ], [ 1, 1, 2, 547060 ], [ 2, 1, 2, 709312 ], [ 0, 2, 2, 612256 ], [ 1, 2, 2, 750684 ], [ 0, 3, 2, 881701 ], [ 0, 0, 3, 486860 ], [ 1, 0, 3, 528938 ], [ 2, 0, 3, 658903 ], [ 0, 1, 3, 566970 ], [ 1, 1, 3, 681247 ], [ 0, 2, 3, 793027 ], [ 0, 0, 4, 618125 ], [ 1, 0, 4, 701477 ], [ 0, 1, 4, 795783 ] ];
CQh:=[ [ 0, 0, 0, 879309, 1 ], [ 5, 0, 0, 1318754, 1 ], [ 0, 5, 0, 1323495, 1 ], [ 0, 0, 5, 874215, 1 ], [ 1, 0, 0, 792376, 1 ], [ 2, 0, 0, 793810, 1 ], [ 3, 0, 0, 875478, 1 ], [ 4, 0, 0, 1058902, 1 ], [ 0, 1, 0, 705519, 1 ], [ 1, 1, 0, 680537, 1 ], [ 2, 1, 0, 752477, 1 ], [ 3, 1, 0, 898138, 1 ], [ 4, 1, 0, 1140164, 1 ], [ 0, 2, 0, 657888, 1 ], [ 1, 2, 0, 703117, 1 ], [ 2, 2, 0, 831579, 1 ], [ 3, 2, 0, 1057147, 1 ], [ 0, 3, 0, 745039, 1 ], [ 1, 3, 0, 854852, 1 ], [ 2, 3, 0, 1061255, 1 ], [ 0, 4, 0, 970940, 1 ], [ 1, 4, 0, 1140080, 1 ], [ 0, 0, 1, 618325, 1 ], [ 1, 0, 1, 576378, 1 ], [ 2, 0, 1, 620202, 1 ], [ 3, 0, 1, 745913, 1 ], [ 4, 0, 1, 963999, 1 ], [ 0, 1, 1, 524179, 1 ], [ 1, 1, 1, 550206, 1 ], [ 2, 1, 1, 662171, 1 ], [ 3, 1, 1, 854649, 1 ], [ 0, 2, 1, 573503, 1 ], [ 1, 2, 1, 662496, 1 ], [ 2, 2, 1, 835203, 1 ], [ 0, 3, 1, 747332, 1 ], [ 1, 3, 1, 902266, 1 ], [ 0, 4, 1, 1060198, 1 ], [ 0, 0, 2, 485548, 1 ], [ 1, 0, 2, 482412, 1 ], [ 2, 0, 2, 566868, 1 ], [ 3, 0, 2, 743298, 1 ], [ 0, 1, 2, 479168, 1 ], [ 1, 1, 2, 547060, 1 ], [ 2, 1, 2, 709312, 1 ], [ 0, 2, 2, 612256, 1 ], [ 1, 2, 2, 750684, 1 ], [ 0, 3, 2, 881701, 1 ], [ 0, 0, 3, 486860, 1 ], [ 1, 0, 3, 528938, 1 ], [ 2, 0, 3, 658903, 1 ], [ 0, 1, 3, 566970, 1 ], [ 1, 1, 3, 681247, 1 ], [ 0, 2, 3, 793027, 1 ], [ 0, 0, 4, 618125, 1 ], [ 1, 0, 4, 701477, 1 ], [ 0, 1, 4, 795783, 1 ], [ 0, 0, 0, 1, 0 ] ];
asymptotes:=[ 1, 2, 3, 4 ];
asymp_per_edge:=[ 1, 2, 1, 2, 1, 2, 1, 2, 1, 2, 1, 3, 1, 3, 1, 3, 1, 3, 1, 3, 1, 4, 1, 4, 1, 4, 1, 4, 1, 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 4, 2, 4, 2, 4, 2, 4, 2, 4, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 3, 4, 3, 4, 3, 4, 3, 4, 3, 4, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4 ];
D:=[ [ 0, 0, 1, 0, 0 ], [ 0, 1, 0, 0, 0 ], [ -1, -1, -1, 0, 5 ], [ 1, 0, 0, 0, 0 ], [ -154934, -239770, -47414, 1, 19392 ], [ -242026, -81262, 94903, 1, -90798 ], [ -259852, -81262, 94903, 1, -19494 ], [ -154934, -239770, -88188, 1, 60166 ], [ -138428, -223264, -88188, 1, 10648 ], [ -138428, -269445, -134369, 1, 195372 ], [ -154934, -285951, -134369, 1, 244890 ], [ -206403, -285228, -47414, 1, 207235 ], [ -172707, -239770, -47414, 1, 37165 ], [ -206403, -273466, -47414, 1, 171949 ], [ -172707, -239770, -88188, 1, 77939 ], [ -206403, -229676, -3624, 1, 40579 ], [ -172707, -195980, -3624, 1, -94205 ], [ -109813, -194649, -2293, 1, -161092 ], [ -154934, -312866, -134369, 1, 325635 ], [ -218086, -57322, 94903, 1, -186558 ], [ -138428, -203624, -88188, 1, -28632 ], [ -138428, -269445, -180771, 1, 288176 ], [ -154934, -271022, -47414, 1, 113148 ], [ -169140, -285228, -47414, 1, 169972 ], [ -109813, -225901, -2293, 1, -67336 ], [ -169140, -327072, -89258, 1, 337348 ], [ -154934, -312866, -89258, 1, 280524 ], [ -169140, -352555, -89258, 1, 439280 ], [ -242026, -132676, 43489, 1, -39384 ], [ -218086, -108736, 43489, 1, -135144 ], [ -88993, -173829, -38753, 1, -187092 ], [ -88993, -173829, -2293, 1, -223552 ], [ -88993, -154189, -38753, 1, -226372 ], [ -67892, -133088, -38753, 1, -268574 ], [ -88993, -112290, 3146, 1, -352069 ], [ -67892, -91189, 3146, 1, -394271 ], [ -128462, -151735, 40621, 1, -271185 ], [ -109813, -151735, 40621, 1, -289834 ], [ -88993, -130915, 40621, 1, -352294 ], [ -88993, -112290, 40621, 1, -389544 ], [ -183424, -22660, 129565, 1, -325206 ], [ -138428, -203624, -134187, 1, 63366 ], [ -138428, -250208, -180771, 1, 249702 ], [ -172707, -214079, -88188, 1, 26557 ], [ -162252, -203624, -88188, 1, -4808 ], [ -162252, -142444, -92035, 1, -58294 ], [ -162252, -203624, -134187, 1, 87190 ], [ -162252, -184596, -134187, 1, 68162 ], [ 3136, 6380, -1312, 1, -482924 ], [ -84456, -64648, 3146, 1, -404248 ], [ -67892, -64648, 3146, 1, -420812 ], [ -129965, -110157, -92035, 1, -122868 ], [ -129965, -152309, -134187, 1, 3588 ], [ -84456, -64648, -46526, 1, -304904 ], [ -42078, -38834, -46526, 1, -347282 ], [ -67892, -64648, -46526, 1, -321468 ], [ -111965, -112290, 3146, 1, -329097 ], [ -111965, -92157, 3146, 1, -349230 ], [ -172707, -173032, -3624, 1, -140101 ], [ -192478, -173032, -3624, 1, -100559 ], [ -192478, -125919, 43489, 1, -194785 ], [ -192478, -108736, 43489, 1, -211968 ], [ -128462, -128787, 40621, 1, -317081 ], [ -111965, -112290, 40621, 1, -366572 ], [ -192478, -173032, -47141, 1, -57042 ], [ -172707, -173032, -47141, 1, -96584 ], [ -162252, -162577, -47141, 1, -127949 ], [ -162252, -142444, -47141, 1, -148082 ], [ -242026, -159009, 43489, 1, -13051 ], [ -225568, -159009, 43489, 1, -62425 ], [ -225568, -229676, -3624, 1, 78909 ], [ -225568, -206122, -3624, 1, 31801 ], [ -218086, -108736, 2615, 1, -94270 ], [ -176430, -142444, -92035, 1, -29938 ], [ -176430, -92688, 2615, 1, -219238 ], [ -192478, -108736, 2615, 1, -171094 ], [ -192478, -158492, -47141, 1, -71582 ], [ -176430, -142444, -47141, 1, -119726 ], [ -26027, -49324, 45011, 1, -519866 ], [ 3136, 6380, 45011, 1, -575570 ], [ -26027, -22783, 45011, 1, -546407 ], [ -145661, -22660, 129565, 1, -438495 ], [ -145661, -61919, 90306, 1, -399236 ], [ -145661, -79102, 90306, 1, -382053 ], [ -128462, -79102, 90306, 1, -416451 ], [ -111965, -62605, 90306, 1, -465942 ], [ -114277, -226057, -180771, 1, 201400 ], [ -42078, -80110, -87802, 1, -223454 ], [ -67892, -133088, -87802, 1, -170476 ], [ -67892, -105924, -87802, 1, -197640 ], [ -114277, -179473, -134187, 1, 15064 ], [ -114277, -152309, -134187, 1, -12100 ], [ -84456, -14460, 53334, 1, -504624 ], [ -111965, -41969, 53334, 1, -449606 ], [ -125711, -41969, 53334, 1, -422114 ], [ -81668, 41333, 173608, 1, -630474 ], [ -125711, -2710, 129565, 1, -498345 ], [ -125711, -41969, 90306, 1, -459086 ], [ -111965, -41969, 90306, 1, -486578 ], [ -129965, -152309, -172539, 1, 118644 ], [ -114277, -152309, -172539, 1, 102956 ], [ -45229, -87151, 84385, 1, -483586 ], [ -45229, -68526, 84385, 1, -520836 ], [ -26027, -49324, 84385, 1, -559240 ], [ -26027, 26172, 93966, 1, -644317 ], [ -43824, 26172, 93966, 1, -626520 ], [ 41947, 94146, 181340, 1, -799665 ], [ 41947, 94146, 132777, 1, -751102 ], [ 3136, 55335, 93966, 1, -673480 ], [ -114277, -226057, -228813, 1, 345526 ], [ -114277, -208583, -228813, 1, 328052 ], [ -42078, -80110, -131265, 1, -93065 ], [ -83352, -121384, -172539, 1, 72031 ], [ -83352, -177658, -256090, 1, 406235 ], [ -83352, -177658, -228813, 1, 297127 ], [ 86933, 173790, 260984, 1, -879309 ], [ 41947, 128804, 215998, 1, -834323 ], [ -71940, -22580, 130331, 1, -586017 ], [ -45229, -22580, 130331, 1, -612728 ], [ -43824, 69449, 173608, 1, -706162 ], [ -71940, 41333, 173608, 1, -649930 ], [ -71940, -1944, 130331, 1, -606653 ], [ -43824, 26172, 130331, 1, -662885 ], [ 24982, 47631, 181340, 1, -753150 ], [ 24982, 77181, 181340, 1, -782700 ], [ -26027, -3378, 130331, 1, -651132 ], [ -26027, 26172, 130331, 1, -680682 ], [ -1434, 111839, 215998, 1, -790942 ], [ 24982, 111839, 215998, 1, -817358 ] ];
D0:=[ [ 0, 0, 1 ], [ 0, 1, 0 ], [ -1, -1, -1 ], [ 1, 0, 0 ], [ 1045066, 960230, 1152586 ], [ 957974, 1118738, 1294903 ], [ 940148, 1118738, 1294903 ], [ 1045066, 960230, 1111812 ], [ 1061572, 976736, 1111812 ], [ 1061572, 930555, 1065631 ], [ 1045066, 914049, 1065631 ], [ 993597, 914772, 1152586 ], [ 1027293, 960230, 1152586 ], [ 993597, 926534, 1152586 ], [ 1027293, 960230, 1111812 ], [ 993597, 970324, 1196376 ], [ 1027293, 1004020, 1196376 ], [ 1090187, 1005351, 1197707 ], [ 1045066, 887134, 1065631 ], [ 981914, 1142678, 1294903 ], [ 1061572, 996376, 1111812 ], [ 1061572, 930555, 1019229 ], [ 1045066, 928978, 1152586 ], [ 1030860, 914772, 1152586 ], [ 1090187, 974099, 1197707 ], [ 1030860, 872928, 1110742 ], [ 1045066, 887134, 1110742 ], [ 1030860, 847445, 1110742 ], [ 957974, 1067324, 1243489 ], [ 981914, 1091264, 1243489 ], [ 1111007, 1026171, 1161247 ], [ 1111007, 1026171, 1197707 ], [ 1111007, 1045811, 1161247 ], [ 1132108, 1066912, 1161247 ], [ 1111007, 1087710, 1203146 ], [ 1132108, 1108811, 1203146 ], [ 1071538, 1048265, 1240621 ], [ 1090187, 1048265, 1240621 ], [ 1111007, 1069085, 1240621 ], [ 1111007, 1087710, 1240621 ], [ 1016576, 1177340, 1329565 ], [ 1061572, 996376, 1065813 ], [ 1061572, 949792, 1019229 ], [ 1027293, 985921, 1111812 ], [ 1037748, 996376, 1111812 ], [ 1037748, 1057556, 1107965 ], [ 1037748, 996376, 1065813 ], [ 1037748, 1015404, 1065813 ], [ 1203136, 1206380, 1198688 ], [ 1115544, 1135352, 1203146 ], [ 1132108, 1135352, 1203146 ], [ 1070035, 1089843, 1107965 ], [ 1070035, 1047691, 1065813 ], [ 1115544, 1135352, 1153474 ], [ 1157922, 1161166, 1153474 ], [ 1132108, 1135352, 1153474 ], [ 1088035, 1087710, 1203146 ], [ 1088035, 1107843, 1203146 ], [ 1027293, 1026968, 1196376 ], [ 1007522, 1026968, 1196376 ], [ 1007522, 1074081, 1243489 ], [ 1007522, 1091264, 1243489 ], [ 1071538, 1071213, 1240621 ], [ 1088035, 1087710, 1240621 ], [ 1007522, 1026968, 1152859 ], [ 1027293, 1026968, 1152859 ], [ 1037748, 1037423, 1152859 ], [ 1037748, 1057556, 1152859 ], [ 957974, 1040991, 1243489 ], [ 974432, 1040991, 1243489 ], [ 974432, 970324, 1196376 ], [ 974432, 993878, 1196376 ], [ 981914, 1091264, 1202615 ], [ 1023570, 1057556, 1107965 ], [ 1023570, 1107312, 1202615 ], [ 1007522, 1091264, 1202615 ], [ 1007522, 1041508, 1152859 ], [ 1023570, 1057556, 1152859 ], [ 1173973, 1150676, 1245011 ], [ 1203136, 1206380, 1245011 ], [ 1173973, 1177217, 1245011 ], [ 1054339, 1177340, 1329565 ], [ 1054339, 1138081, 1290306 ], [ 1054339, 1120898, 1290306 ], [ 1071538, 1120898, 1290306 ], [ 1088035, 1137395, 1290306 ], [ 1085723, 973943, 1019229 ], [ 1157922, 1119890, 1112198 ], [ 1132108, 1066912, 1112198 ], [ 1132108, 1094076, 1112198 ], [ 1085723, 1020527, 1065813 ], [ 1085723, 1047691, 1065813 ], [ 1115544, 1185540, 1253334 ], [ 1088035, 1158031, 1253334 ], [ 1074289, 1158031, 1253334 ], [ 1118332, 1241333, 1373608 ], [ 1074289, 1197290, 1329565 ], [ 1074289, 1158031, 1290306 ], [ 1088035, 1158031, 1290306 ], [ 1070035, 1047691, 1027461 ], [ 1085723, 1047691, 1027461 ], [ 1154771, 1112849, 1284385 ], [ 1154771, 1131474, 1284385 ], [ 1173973, 1150676, 1284385 ], [ 1173973, 1226172, 1293966 ], [ 1156176, 1226172, 1293966 ], [ 1241947, 1294146, 1381340 ], [ 1241947, 1294146, 1332777 ], [ 1203136, 1255335, 1293966 ], [ 1085723, 973943, 971187 ], [ 1085723, 991417, 971187 ], [ 1157922, 1119890, 1068735 ], [ 1116648, 1078616, 1027461 ], [ 1116648, 1022342, 943910 ], [ 1116648, 1022342, 971187 ], [ 1286933, 1373790, 1460984 ], [ 1241947, 1328804, 1415998 ], [ 1128060, 1177420, 1330331 ], [ 1154771, 1177420, 1330331 ], [ 1156176, 1269449, 1373608 ], [ 1128060, 1241333, 1373608 ], [ 1128060, 1198056, 1330331 ], [ 1156176, 1226172, 1330331 ], [ 1224982, 1247631, 1381340 ], [ 1224982, 1277181, 1381340 ], [ 1173973, 1196622, 1330331 ], [ 1173973, 1226172, 1330331 ], [ 1198566, 1311839, 1415998 ], [ 1224982, 1311839, 1415998 ] ];
ac:=[ [ [ 1 ], [ 2 ], [ 3 ], [ 4 ], [ 5 ], [ 6 ], [ 7 ], [ 8 ], [ 9 ], [ 10 ], [ 11 ], [ 12 ], [ 13 ], [ 14 ], [ 15 ], [ 16 ], [ 17 ], [ 18 ], [ 19 ], [ 20 ], [ 21 ], [ 22 ], [ 23 ], [ 24 ], [ 25 ], [ 26 ], [ 27 ], [ 28 ], [ 29 ], [ 30 ], [ 31 ], [ 32 ], [ 33 ], [ 34 ], [ 35 ], [ 36 ], [ 37 ], [ 38 ], [ 39 ], [ 40 ], [ 41 ], [ 42 ], [ 43 ], [ 44 ], [ 45 ], [ 46 ], [ 47 ], [ 48 ], [ 49 ], [ 50 ], [ 51 ], [ 52 ], [ 53 ], [ 54 ], [ 55 ], [ 56 ], [ 57 ], [ 58 ], [ 59 ], [ 60 ], [ 61 ], [ 62 ], [ 63 ], [ 64 ], [ 65 ], [ 66 ], [ 67 ], [ 68 ], [ 69 ], [ 70 ], [ 71 ], [ 72 ], [ 73 ], [ 74 ], [ 75 ], [ 76 ], [ 77 ], [ 78 ], [ 79 ], [ 80 ], [ 81 ], [ 82 ], [ 83 ], [ 84 ], [ 85 ], [ 86 ], [ 87 ], [ 88 ], [ 89 ], [ 90 ], [ 91 ], [ 92 ], [ 93 ], [ 94 ], [ 95 ], [ 96 ], [ 97 ], [ 98 ], [ 99 ], [ 100 ], [ 101 ], [ 102 ], [ 103 ], [ 104 ], [ 105 ], [ 106 ], [ 107 ], [ 108 ], [ 109 ], [ 110 ], [ 111 ], [ 112 ], [ 113 ], [ 114 ], [ 115 ], [ 116 ], [ 117 ], [ 118 ], [ 119 ], [ 120 ], [ 121 ], [ 122 ], [ 123 ], [ 124 ], [ 125 ], [ 126 ], [ 127 ], [ 128 ], [ 129 ] ], [ [ 1, 2 ], [ 1, 3 ], [ 1, 4 ], [ 1, 6 ], [ 1, 7 ], [ 1, 12 ], [ 1, 16 ], [ 1, 24 ], [ 1, 25 ], [ 1, 28 ], [ 1, 37 ], [ 1, 38 ], [ 1, 41 ], [ 1, 69 ], [ 1, 70 ], [ 1, 71 ], [ 1, 82 ], [ 1, 84 ], [ 1, 85 ], [ 1, 96 ], [ 1, 102 ], [ 1, 116 ], [ 1, 118 ], [ 1, 119 ], [ 1, 121 ], [ 1, 124 ], [ 1, 128 ], [ 1, 129 ], [ 2, 3 ], [ 2, 4 ], [ 2, 7 ], [ 2, 20 ], [ 2, 41 ], [ 2, 49 ], [ 2, 52 ], [ 2, 54 ], [ 2, 55 ], [ 2, 73 ], [ 2, 74 ], [ 2, 75 ], [ 2, 93 ], [ 2, 95 ], [ 2, 96 ], [ 2, 97 ], [ 2, 100 ], [ 2, 106 ], [ 2, 108 ], [ 2, 109 ], [ 2, 112 ], [ 2, 113 ], [ 2, 114 ], [ 2, 116 ], [ 2, 117 ], [ 2, 120 ], [ 2, 128 ], [ 3, 4 ], [ 3, 7 ], [ 3, 11 ], [ 3, 12 ], [ 3, 14 ], [ 3, 15 ], [ 3, 19 ], [ 3, 22 ], [ 3, 26 ], [ 3, 28 ], [ 3, 29 ], [ 3, 43 ], [ 3, 44 ], [ 3, 47 ], [ 3, 48 ], [ 3, 65 ], [ 3, 69 ], [ 3, 71 ], [ 3, 72 ], [ 3, 73 ], [ 3, 74 ], [ 3, 77 ], [ 3, 100 ], [ 3, 110 ], [ 3, 111 ], [ 3, 114 ], [ 4, 10 ], [ 4, 19 ], [ 4, 22 ], [ 4, 25 ], [ 4, 27 ], [ 4, 28 ], [ 4, 31 ], [ 4, 32 ], [ 4, 34 ], [ 4, 49 ], [ 4, 79 ], [ 4, 80 ], [ 4, 87 ], [ 4, 88 ], [ 4, 89 ], [ 4, 102 ], [ 4, 104 ], [ 4, 107 ], [ 4, 108 ], [ 4, 110 ], [ 4, 112 ], [ 4, 114 ], [ 4, 115 ], [ 4, 116 ], [ 4, 124 ], [ 5, 8 ], [ 5, 13 ], [ 5, 18 ], [ 5, 23 ], [ 6, 7 ], [ 6, 20 ], [ 6, 29 ], [ 8, 9 ], [ 8, 11 ], [ 8, 15 ], [ 9, 10 ], [ 9, 21 ], [ 9, 31 ], [ 10, 11 ], [ 10, 22 ], [ 11, 19 ], [ 12, 14 ], [ 12, 24 ], [ 13, 14 ], [ 13, 15 ], [ 13, 17 ], [ 14, 16 ], [ 15, 44 ], [ 16, 17 ], [ 16, 71 ], [ 17, 37 ], [ 17, 59 ], [ 18, 25 ], [ 18, 32 ], [ 18, 38 ], [ 19, 27 ], [ 20, 30 ], [ 20, 41 ], [ 21, 33 ], [ 21, 42 ], [ 21, 45 ], [ 22, 43 ], [ 23, 24 ], [ 23, 25 ], [ 23, 27 ], [ 24, 26 ], [ 26, 27 ], [ 26, 28 ], [ 29, 30 ], [ 29, 69 ], [ 30, 62 ], [ 30, 73 ], [ 31, 32 ], [ 31, 33 ], [ 32, 39 ], [ 33, 34 ], [ 33, 35 ], [ 34, 36 ], [ 34, 89 ], [ 35, 36 ], [ 35, 40 ], [ 35, 57 ], [ 36, 51 ], [ 36, 79 ], [ 37, 38 ], [ 37, 63 ], [ 38, 39 ], [ 39, 40 ], [ 39, 102 ], [ 40, 64 ], [ 40, 103 ], [ 41, 82 ], [ 42, 43 ], [ 42, 47 ], [ 42, 91 ], [ 43, 87 ], [ 44, 45 ], [ 44, 66 ], [ 45, 47 ], [ 45, 67 ], [ 46, 48 ], [ 46, 52 ], [ 46, 68 ], [ 46, 74 ], [ 47, 48 ], [ 48, 53 ], [ 49, 55 ], [ 49, 80 ], [ 50, 51 ], [ 50, 54 ], [ 50, 58 ], [ 50, 93 ], [ 51, 56 ], [ 51, 81 ], [ 52, 53 ], [ 52, 54 ], [ 53, 92 ], [ 53, 100 ], [ 54, 56 ], [ 55, 56 ], [ 55, 88 ], [ 56, 90 ], [ 57, 58 ], [ 57, 64 ], [ 57, 67 ], [ 58, 68 ], [ 58, 94 ], [ 59, 60 ], [ 59, 63 ], [ 59, 66 ], [ 60, 61 ], [ 60, 65 ], [ 60, 72 ], [ 61, 62 ], [ 61, 70 ], [ 61, 84 ], [ 62, 76 ], [ 62, 83 ], [ 63, 64 ], [ 63, 85 ], [ 64, 86 ], [ 65, 66 ], [ 65, 77 ], [ 66, 67 ], [ 67, 68 ], [ 68, 78 ], [ 69, 70 ], [ 70, 72 ], [ 71, 72 ], [ 73, 76 ], [ 74, 78 ], [ 75, 76 ], [ 75, 78 ], [ 75, 95 ], [ 76, 77 ], [ 77, 78 ], [ 79, 81 ], [ 79, 104 ], [ 80, 81 ], [ 80, 109 ], [ 81, 105 ], [ 82, 83 ], [ 82, 97 ], [ 83, 84 ], [ 83, 98 ], [ 84, 85 ], [ 85, 86 ], [ 86, 99 ], [ 86, 118 ], [ 87, 91 ], [ 87, 110 ], [ 88, 90 ], [ 88, 112 ], [ 89, 90 ], [ 89, 91 ], [ 90, 92 ], [ 91, 92 ], [ 92, 101 ], [ 93, 94 ], [ 93, 106 ], [ 94, 95 ], [ 94, 99 ], [ 95, 98 ], [ 96, 97 ], [ 96, 121 ], [ 97, 98 ], [ 98, 99 ], [ 99, 122 ], [ 100, 101 ], [ 101, 111 ], [ 101, 113 ], [ 102, 103 ], [ 103, 104 ], [ 103, 119 ], [ 104, 126 ], [ 105, 106 ], [ 105, 109 ], [ 105, 127 ], [ 106, 123 ], [ 107, 108 ], [ 107, 117 ], [ 107, 125 ], [ 108, 109 ], [ 110, 111 ], [ 111, 115 ], [ 112, 113 ], [ 113, 115 ], [ 114, 115 ], [ 116, 117 ], [ 117, 129 ], [ 118, 119 ], [ 118, 122 ], [ 119, 126 ], [ 120, 121 ], [ 120, 123 ], [ 120, 128 ], [ 121, 122 ], [ 122, 123 ], [ 123, 127 ], [ 124, 125 ], [ 124, 126 ], [ 125, 127 ], [ 125, 129 ], [ 126, 127 ], [ 128, 129 ] ], [ [ 1, 2, 3 ], [ 1, 2, 4 ], [ 1, 2, 7 ], [ 1, 2, 41 ], [ 1, 2, 96 ], [ 1, 2, 116 ], [ 1, 2, 128 ], [ 1, 3, 4 ], [ 1, 3, 7 ], [ 1, 3, 12 ], [ 1, 3, 28 ], [ 1, 3, 69 ], [ 1, 3, 71 ], [ 1, 4, 25 ], [ 1, 4, 28 ], [ 1, 4, 102 ], [ 1, 4, 116 ], [ 1, 4, 124 ], [ 1, 6, 7 ], [ 1, 6, 20, 41 ], [ 1, 6, 29, 69 ], [ 1, 12, 14, 16 ], [ 1, 12, 24 ], [ 1, 16, 17, 37 ], [ 1, 16, 71 ], [ 1, 18, 25, 38 ], [ 1, 23, 24, 25 ], [ 1, 24, 26, 28 ], [ 1, 37, 38 ], [ 1, 37, 63, 85 ], [ 1, 38, 39, 102 ], [ 1, 41, 82 ], [ 1, 61, 70, 84 ], [ 1, 69, 70 ], [ 1, 70, 71, 72 ], [ 1, 82, 83, 84 ], [ 1, 82, 96, 97 ], [ 1, 84, 85 ], [ 1, 85, 86, 118 ], [ 1, 96, 121 ], [ 1, 102, 103, 119 ], [ 1, 116, 117, 129 ], [ 1, 118, 119 ], [ 1, 118, 121, 122 ], [ 1, 119, 124, 126 ], [ 1, 120, 121, 128 ], [ 1, 124, 125, 129 ], [ 1, 128, 129 ], [ 2, 3, 4 ], [ 2, 3, 7 ], [ 2, 3, 73 ], [ 2, 3, 74 ], [ 2, 3, 100 ], [ 2, 3, 114 ], [ 2, 4, 49 ], [ 2, 4, 108 ], [ 2, 4, 112 ], [ 2, 4, 114 ], [ 2, 4, 116 ], [ 2, 6, 7, 20 ], [ 2, 20, 30, 73 ], [ 2, 20, 41 ], [ 2, 41, 82, 97 ], [ 2, 46, 52, 74 ], [ 2, 49, 55 ], [ 2, 49, 80, 109 ], [ 2, 50, 54, 93 ], [ 2, 52, 53, 100 ], [ 2, 52, 54 ], [ 2, 54, 55, 56 ], [ 2, 55, 88, 112 ], [ 2, 73, 75, 76 ], [ 2, 74, 75, 78 ], [ 2, 75, 95 ], [ 2, 93, 94, 95 ], [ 2, 93, 106 ], [ 2, 95, 97, 98 ], [ 2, 96, 97 ], [ 2, 96, 120, 121 ], [ 2, 100, 101, 113 ], [ 2, 105, 106, 109 ], [ 2, 106, 120, 123 ], [ 2, 107, 108, 117 ], [ 2, 108, 109 ], [ 2, 112, 113 ], [ 2, 113, 114, 115 ], [ 2, 116, 117 ], [ 2, 117, 128, 129 ], [ 2, 120, 128 ], [ 3, 4, 19 ], [ 3, 4, 22 ], [ 3, 4, 28 ], [ 3, 4, 110 ], [ 3, 4, 114 ], [ 3, 6, 7, 29 ], [ 3, 8, 11, 15 ], [ 3, 10, 11, 22 ], [ 3, 11, 19 ], [ 3, 12, 14 ], [ 3, 12, 24, 26 ], [ 3, 13, 14, 15 ], [ 3, 14, 16, 71 ], [ 3, 15, 44 ], [ 3, 19, 26, 27 ], [ 3, 22, 43 ], [ 3, 26, 28 ], [ 3, 29, 30, 73 ], [ 3, 29, 69 ], [ 3, 42, 43, 47 ], [ 3, 43, 87, 110 ], [ 3, 44, 45, 47 ], [ 3, 44, 65, 66 ], [ 3, 46, 48, 74 ], [ 3, 47, 48 ], [ 3, 48, 53, 100 ], [ 3, 60, 65, 72 ], [ 3, 65, 77 ], [ 3, 69, 70, 72 ], [ 3, 71, 72 ], [ 3, 73, 76, 77 ], [ 3, 74, 77, 78 ], [ 3, 100, 101, 111 ], [ 3, 110, 111 ], [ 3, 111, 114, 115 ], [ 4, 9, 10, 31 ], [ 4, 10, 11, 19 ], [ 4, 10, 22 ], [ 4, 18, 25, 32 ], [ 4, 19, 27 ], [ 4, 22, 43, 87 ], [ 4, 23, 25, 27 ], [ 4, 26, 27, 28 ], [ 4, 31, 32 ], [ 4, 31, 33, 34 ], [ 4, 32, 39, 102 ], [ 4, 34, 36, 79 ], [ 4, 34, 89 ], [ 4, 49, 55, 88 ], [ 4, 49, 80 ], [ 4, 79, 80, 81 ], [ 4, 79, 104 ], [ 4, 80, 108, 109 ], [ 4, 87, 89, 91 ], [ 4, 87, 110 ], [ 4, 88, 89, 90 ], [ 4, 88, 112 ], [ 4, 102, 103, 104 ], [ 4, 104, 124, 126 ], [ 4, 107, 108 ], [ 4, 107, 116, 117 ], [ 4, 107, 124, 125 ], [ 4, 110, 111, 115 ], [ 4, 112, 113, 115 ], [ 4, 114, 115 ], [ 5, 8, 9, 18, 31, 32 ], [ 5, 8, 11, 19, 23, 27 ], [ 5, 8, 13, 15 ], [ 5, 12, 13, 14, 23, 24 ], [ 5, 13, 17, 18, 37, 38 ], [ 5, 18, 23, 25 ], [ 6, 20, 29, 30 ], [ 8, 9, 10, 11 ], [ 8, 9, 15, 21, 44, 45 ], [ 9, 10, 21, 22, 42, 43 ], [ 9, 21, 31, 33 ], [ 13, 14, 16, 17 ], [ 13, 15, 17, 44, 59, 66 ], [ 16, 17, 59, 60, 71, 72 ], [ 17, 37, 59, 63 ], [ 18, 32, 38, 39 ], [ 20, 30, 41, 62, 82, 83 ], [ 21, 33, 34, 42, 89, 91 ], [ 21, 33, 35, 45, 57, 67 ], [ 21, 42, 45, 47 ], [ 23, 24, 26, 27 ], [ 29, 30, 61, 62, 69, 70 ], [ 30, 62, 73, 76 ], [ 31, 32, 33, 35, 39, 40 ], [ 33, 34, 35, 36 ], [ 34, 36, 51, 56, 89, 90 ], [ 35, 36, 40, 79, 103, 104 ], [ 35, 36, 50, 51, 57, 58 ], [ 35, 40, 57, 64 ], [ 36, 51, 79, 81 ], [ 37, 38, 39, 40, 63, 64 ], [ 39, 40, 102, 103 ], [ 40, 64, 86, 103, 118, 119 ], [ 42, 43, 87, 91 ], [ 42, 47, 48, 53, 91, 92 ], [ 44, 45, 66, 67 ], [ 45, 46, 47, 48, 67, 68 ], [ 46, 48, 52, 53 ], [ 46, 50, 52, 54, 58, 68 ], [ 46, 68, 74, 78 ], [ 49, 51, 55, 56, 80, 81 ], [ 50, 51, 54, 56 ], [ 50, 51, 81, 93, 105, 106 ], [ 50, 58, 93, 94 ], [ 52, 53, 54, 56, 90, 92 ], [ 53, 92, 100, 101 ], [ 55, 56, 88, 90 ], [ 57, 58, 64, 86, 94, 99 ], [ 57, 58, 67, 68 ], [ 57, 59, 63, 64, 66, 67 ], [ 58, 68, 75, 78, 94, 95 ], [ 59, 60, 61, 63, 84, 85 ], [ 59, 60, 65, 66 ], [ 60, 61, 62, 65, 76, 77 ], [ 60, 61, 70, 72 ], [ 61, 62, 83, 84 ], [ 62, 75, 76, 83, 95, 98 ], [ 63, 64, 85, 86 ], [ 65, 66, 67, 68, 77, 78 ], [ 75, 76, 77, 78 ], [ 79, 81, 104, 105, 126, 127 ], [ 80, 81, 105, 109 ], [ 82, 83, 97, 98 ], [ 83, 84, 85, 86, 98, 99 ], [ 86, 99, 118, 122 ], [ 87, 91, 92, 101, 110, 111 ], [ 88, 90, 92, 101, 112, 113 ], [ 89, 90, 91, 92 ], [ 93, 94, 99, 106, 122, 123 ], [ 94, 95, 98, 99 ], [ 96, 97, 98, 99, 121, 122 ], [ 101, 111, 113, 115 ], [ 103, 104, 119, 126 ], [ 105, 106, 123, 127 ], [ 105, 107, 108, 109, 125, 127 ], [ 107, 117, 125, 129 ], [ 118, 119, 122, 123, 126, 127 ], [ 120, 121, 122, 123 ], [ 120, 123, 125, 127, 128, 129 ], [ 124, 125, 126, 127 ] ], [ [ 1, 2, 3, 4 ], [ 1, 2, 3, 7 ], [ 1, 2, 4, 116 ], [ 1, 2, 6, 7, 20, 41 ], [ 1, 2, 41, 82, 96, 97 ], [ 1, 2, 96, 120, 121, 128 ], [ 1, 2, 116, 117, 128, 129 ], [ 1, 3, 4, 28 ], [ 1, 3, 6, 7, 29, 69 ], [ 1, 3, 12, 14, 16, 71 ], [ 1, 3, 12, 24, 26, 28 ], [ 1, 3, 69, 70, 71, 72 ], [ 1, 4, 18, 25, 32, 38, 39, 102 ], [ 1, 4, 23, 24, 25, 26, 27, 28 ], [ 1, 4, 102, 103, 104, 119, 124, 126 ], [ 1, 4, 107, 116, 117, 124, 125, 129 ], [ 1, 5, 12, 13, 14, 16, 17, 18, 23, 24, 25, 37, 38 ], [ 1, 6, 20, 29, 30, 41, 61, 62, 69, 70, 82, 83, 84 ], [ 1, 16, 17, 37, 59, 60, 61, 63, 70, 71, 72, 84, 85 ], [ 1, 37, 38, 39, 40, 63, 64, 85, 86, 102, 103, 118, 119 ], [ 1, 82, 83, 84, 85, 86, 96, 97, 98, 99, 118, 121, 122 ], [ 1, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129 ], [ 2, 3, 4, 114 ], [ 2, 3, 6, 7, 20, 29, 30, 73 ], [ 2, 3, 46, 48, 52, 53, 74, 100 ], [ 2, 3, 73, 74, 75, 76, 77, 78 ], [ 2, 3, 100, 101, 111, 113, 114, 115 ], [ 2, 4, 49, 55, 88, 112 ], [ 2, 4, 49, 80, 108, 109 ], [ 2, 4, 107, 108, 116, 117 ], [ 2, 4, 112, 113, 114, 115 ], [ 2, 20, 30, 41, 62, 73, 75, 76, 82, 83, 95, 97, 98 ], [ 2, 46, 50, 52, 54, 58, 68, 74, 75, 78, 93, 94, 95 ], [ 2, 49, 50, 51, 54, 55, 56, 80, 81, 93, 105, 106, 109 ], [ 2, 52, 53, 54, 55, 56, 88, 90, 92, 100, 101, 112, 113 ], [ 2, 93, 94, 95, 96, 97, 98, 99, 106, 120, 121, 122, 123 ], [ 2, 105, 106, 107, 108, 109, 117, 120, 123, 125, 127, 128, 129 ], [ 3, 4, 10, 11, 19, 22 ], [ 3, 4, 19, 26, 27, 28 ], [ 3, 4, 22, 43, 87, 110 ], [ 3, 4, 110, 111, 114, 115 ], [ 3, 5, 8, 11, 12, 13, 14, 15, 19, 23, 24, 26, 27 ], [ 3, 8, 9, 10, 11, 15, 21, 22, 42, 43, 44, 45, 47 ], [ 3, 13, 14, 15, 16, 17, 44, 59, 60, 65, 66, 71, 72 ], [ 3, 29, 30, 60, 61, 62, 65, 69, 70, 72, 73, 76, 77 ], [ 3, 42, 43, 47, 48, 53, 87, 91, 92, 100, 101, 110, 111 ], [ 3, 44, 45, 46, 47, 48, 65, 66, 67, 68, 74, 77, 78 ], [ 4, 5, 8, 9, 10, 11, 18, 19, 23, 25, 27, 31, 32 ], [ 4, 9, 10, 21, 22, 31, 33, 34, 42, 43, 87, 89, 91 ], [ 4, 31, 32, 33, 34, 35, 36, 39, 40, 79, 102, 103, 104 ], [ 4, 34, 36, 49, 51, 55, 56, 79, 80, 81, 88, 89, 90 ], [ 4, 79, 80, 81, 104, 105, 107, 108, 109, 124, 125, 126, 127 ], [ 4, 87, 88, 89, 90, 91, 92, 101, 110, 111, 112, 113, 115 ], [ 5, 8, 9, 13, 15, 17, 18, 21, 31, 32, 33, 35, 37, 38, 39, 40, 44, 45, 57, 59, 63, 64, 66, 67 ], [ 21, 33, 34, 35, 36, 42, 45, 46, 47, 48, 50, 51, 52, 53, 54, 56, 57, 58, 67, 68, 89, 90, 91, 92 ], [ 35, 36, 40, 50, 51, 57, 58, 64, 79, 81, 86, 93, 94, 99, 103, 104, 105, 106, 118, 119, 122, 123, 126, 127 ], [ 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 75, 76, 77, 78, 83, 84, 85, 86, 94, 95, 98, 99 ] ], [ [ 1 .. 129 ] ] ];
ac3r:=[ [ 1, 2, 3 ], [ 1, 2, 4 ], [ 1, 2, 7 ], [ 1, 2, 41 ], [ 1, 2, 96 ], [ 1, 2, 116 ], [ 1, 2, 128 ], [ 1, 3, 4 ], [ 1, 3, 7 ], [ 1, 3, 12 ], [ 1, 3, 28 ], [ 1, 3, 69 ], [ 1, 3, 71 ], [ 1, 4, 25 ], [ 1, 4, 28 ], [ 1, 4, 102 ], [ 1, 4, 116 ], [ 1, 4, 124 ], [ 1, 6, 7 ], [ 1, 6, 20, 41 ], [ 1, 6, 29, 69 ], [ 1, 12, 14, 16 ], [ 1, 12, 24 ], [ 1, 16, 17, 37 ], [ 1, 16, 71 ], [ 1, 18, 25, 38 ], [ 1, 23, 24, 25 ], [ 1, 24, 26, 28 ], [ 1, 37, 38 ], [ 1, 37, 63, 85 ], [ 1, 38, 39, 102 ], [ 1, 41, 82 ], [ 1, 61, 70, 84 ], [ 1, 69, 70 ], [ 1, 70, 71, 72 ], [ 1, 82, 83, 84 ], [ 1, 82, 96, 97 ], [ 1, 84, 85 ], [ 1, 85, 86, 118 ], [ 1, 96, 121 ], [ 1, 102, 103, 119 ], [ 1, 116, 117, 129 ], [ 1, 118, 119 ], [ 1, 118, 121, 122 ], [ 1, 119, 124, 126 ], [ 1, 120, 121, 128 ], [ 1, 124, 125, 129 ], [ 1, 128, 129 ], [ 2, 3, 4 ], [ 2, 3, 7 ], [ 2, 3, 73 ], [ 2, 3, 74 ], [ 2, 3, 100 ], [ 2, 3, 114 ], [ 2, 4, 49 ], [ 2, 4, 108 ], [ 2, 4, 112 ], [ 2, 4, 114 ], [ 2, 4, 116 ], [ 2, 6, 7, 20 ], [ 2, 20, 30, 73 ], [ 2, 20, 41 ], [ 2, 41, 82, 97 ], [ 2, 46, 52, 74 ], [ 2, 49, 55 ], [ 2, 49, 80, 109 ], [ 2, 50, 54, 93 ], [ 2, 52, 53, 100 ], [ 2, 52, 54 ], [ 2, 54, 55, 56 ], [ 2, 55, 88, 112 ], [ 2, 73, 75, 76 ], [ 2, 74, 75, 78 ], [ 2, 75, 95 ], [ 2, 93, 94, 95 ], [ 2, 93, 106 ], [ 2, 95, 97, 98 ], [ 2, 96, 97 ], [ 2, 96, 120, 121 ], [ 2, 100, 101, 113 ], [ 2, 105, 106, 109 ], [ 2, 106, 120, 123 ], [ 2, 107, 108, 117 ], [ 2, 108, 109 ], [ 2, 112, 113 ], [ 2, 113, 114, 115 ], [ 2, 116, 117 ], [ 2, 117, 128, 129 ], [ 2, 120, 128 ], [ 3, 4, 19 ], [ 3, 4, 22 ], [ 3, 4, 28 ], [ 3, 4, 110 ], [ 3, 4, 114 ], [ 3, 6, 7, 29 ], [ 3, 8, 11, 15 ], [ 3, 10, 11, 22 ], [ 3, 11, 19 ], [ 3, 12, 14 ], [ 3, 12, 24, 26 ], [ 3, 13, 14, 15 ], [ 3, 14, 16, 71 ], [ 3, 15, 44 ], [ 3, 19, 26, 27 ], [ 3, 22, 43 ], [ 3, 26, 28 ], [ 3, 29, 30, 73 ], [ 3, 29, 69 ], [ 3, 42, 43, 47 ], [ 3, 43, 87, 110 ], [ 3, 44, 45, 47 ], [ 3, 44, 65, 66 ], [ 3, 46, 48, 74 ], [ 3, 47, 48 ], [ 3, 48, 53, 100 ], [ 3, 60, 65, 72 ], [ 3, 65, 77 ], [ 3, 69, 70, 72 ], [ 3, 71, 72 ], [ 3, 73, 76, 77 ], [ 3, 74, 77, 78 ], [ 3, 100, 101, 111 ], [ 3, 110, 111 ], [ 3, 111, 114, 115 ], [ 4, 9, 10, 31 ], [ 4, 10, 11, 19 ], [ 4, 10, 22 ], [ 4, 18, 25, 32 ], [ 4, 19, 27 ], [ 4, 22, 43, 87 ], [ 4, 23, 25, 27 ], [ 4, 26, 27, 28 ], [ 4, 31, 32 ], [ 4, 31, 33, 34 ], [ 4, 32, 39, 102 ], [ 4, 34, 36, 79 ], [ 4, 34, 89 ], [ 4, 49, 55, 88 ], [ 4, 49, 80 ], [ 4, 79, 80, 81 ], [ 4, 79, 104 ], [ 4, 80, 108, 109 ], [ 4, 87, 89, 91 ], [ 4, 87, 110 ], [ 4, 88, 89, 90 ], [ 4, 88, 112 ], [ 4, 102, 103, 104 ], [ 4, 104, 124, 126 ], [ 4, 107, 108 ], [ 4, 107, 116, 117 ], [ 4, 107, 124, 125 ], [ 4, 110, 111, 115 ], [ 4, 112, 113, 115 ], [ 4, 114, 115 ] ];
EDGES:=[ [ [ 940148, 1118738, 3000000 ], [ 940148, 3000000, 3000000 ] ], [ [ 940148, 3000000, 1294903 ], [ 940148, 3000000, 3000000 ] ], [ [ 1016576, 1177340, 3000000 ], [ 1016576, 3000000, 3000000 ] ], [ [ 1016576, 3000000, 1329565 ], [ 1016576, 3000000, 3000000 ] ], [ [ 1118332, 1241333, 3000000 ], [ 1118332, 3000000, 3000000 ] ], [ [ 1118332, 3000000, 1373608 ], [ 1118332, 3000000, 3000000 ] ], [ [ 1286933, 1373790, 3000000 ], [ 1286933, 3000000, 3000000 ] ], [ [ 1286933, 3000000, 1460984 ], [ 1286933, 3000000, 3000000 ] ], [ [ 1198566, 1311839, 3000000 ], [ 1198566, 3000000, 3000000 ] ], [ [ 1198566, 3000000, 1415998 ], [ 1198566, 3000000, 3000000 ] ], [ [ 940148, 1118738, 3000000 ], [ -3089295, -2910705, 3000000 ] ], [ [ -3533345/3, -2997575/3, -2469080/3 ], [ -3089295, -2910705, 3000000 ] ], [ [ 993597, 914772, 3000000 ], [ -5921175/2, -6078825/2, 3000000 ] ], [ [ -3080164/3, -3316639/3, -2603197/3 ], [ -5921175/2, -6078825/2, 3000000 ] ], [ [ 1030860, 847445, 3000000 ], [ -5816585/2, -6183415/2, 3000000 ] ], [ [ -965489, -1148904, -885607 ], [ -5816585/2, -6183415/2, 3000000 ] ], [ [ 957974, 1040991, 3000000 ], [ -6083017/2, -5916983/2, 3000000 ] ], [ [ -1122844, -1039827, -837329 ], [ -6083017/2, -5916983/2, 3000000 ] ], [ [ 974432, 970324, 3000000 ], [ -2997946, -3002054, 3000000 ] ], [ [ -1072612, -1076720, -850668 ], [ -2997946, -3002054, 3000000 ] ], [ [ 1090187, 974099, 3000000 ], [ 3000000, 974099, 3000000 ] ], [ [ 3000000, 974099, 1197707 ], [ 3000000, 974099, 3000000 ] ], [ [ 1030860, 847445, 3000000 ], [ 3000000, 847445, 3000000 ] ], [ [ 3000000, 847445, 1110742 ], [ 3000000, 847445, 3000000 ] ], [ [ 1154771, 1112849, 3000000 ], [ 3000000, 1112849, 3000000 ] ], [ [ 3000000, 1112849, 1284385 ], [ 3000000, 1112849, 3000000 ] ], [ [ 1286933, 1373790, 3000000 ], [ 3000000, 1373790, 3000000 ] ], [ [ 3000000, 1373790, 1460984 ], [ 3000000, 1373790, 3000000 ] ], [ [ 1224982, 1247631, 3000000 ], [ 3000000, 1247631, 3000000 ] ], [ [ 3000000, 1247631, 1381340 ], [ 3000000, 1247631, 3000000 ] ], [ [ 957974, 1118738, 3000000 ], [ 940148, 1118738, 3000000 ] ], [ [ 957974, 1118738, 3000000 ], [ 1016576, 1177340, 3000000 ] ], [ [ 957974, 1118738, 3000000 ], [ 957974, 1040991, 3000000 ] ], [ [ 993597, 914772, 3000000 ], [ 993597, 970324, 3000000 ] ], [ [ 993597, 914772, 3000000 ], [ 1030860, 914772, 3000000 ] ], [ [ 993597, 970324, 3000000 ], [ 1071538, 1048265, 3000000 ] ], [ [ 993597, 970324, 3000000 ], [ 974432, 970324, 3000000 ] ], [ [ 1090187, 974099, 3000000 ], [ 1090187, 1048265, 3000000 ] ], [ [ 1030860, 914772, 3000000 ], [ 1090187, 974099, 3000000 ] ], [ [ 1030860, 914772, 3000000 ], [ 1030860, 847445, 3000000 ] ], [ [ 1071538, 1048265, 3000000 ], [ 1090187, 1048265, 3000000 ] ], [ [ 1071538, 1048265, 3000000 ], [ 1071538, 1120898, 3000000 ] ], [ [ 1090187, 1048265, 3000000 ], [ 1154771, 1112849, 3000000 ] ], [ [ 1016576, 1177340, 3000000 ], [ 1054339, 1177340, 3000000 ] ], [ [ 974432, 1040991, 3000000 ], [ 1054339, 1120898, 3000000 ] ], [ [ 957974, 1040991, 3000000 ], [ 974432, 1040991, 3000000 ] ], [ [ 974432, 1040991, 3000000 ], [ 974432, 970324, 3000000 ] ], [ [ 1054339, 1177340, 3000000 ], [ 1054339, 1120898, 3000000 ] ], [ [ 1054339, 1177340, 3000000 ], [ 1118332, 1241333, 3000000 ] ], [ [ 1054339, 1120898, 3000000 ], [ 1071538, 1120898, 3000000 ] ], [ [ 1071538, 1120898, 3000000 ], [ 1128060, 1177420, 3000000 ] ], [ [ 1118332, 1241333, 3000000 ], [ 1128060, 1241333, 3000000 ] ], [ [ 1154771, 1112849, 3000000 ], [ 1154771, 1177420, 3000000 ] ], [ [ 1286933, 1373790, 3000000 ], [ 1224982, 1311839, 3000000 ] ], [ [ 1128060, 1177420, 3000000 ], [ 1154771, 1177420, 3000000 ] ], [ [ 1128060, 1177420, 3000000 ], [ 1128060, 1241333, 3000000 ] ], [ [ 1154771, 1177420, 3000000 ], [ 1224982, 1247631, 3000000 ] ], [ [ 1128060, 1241333, 3000000 ], [ 1198566, 1311839, 3000000 ] ], [ [ 1224982, 1247631, 3000000 ], [ 1224982, 1311839, 3000000 ] ], [ [ 1198566, 1311839, 3000000 ], [ 1224982, 1311839, 3000000 ] ], [ [ 940148, 3000000, 1294903 ], [ -6354755/2, 3000000, -5645245/2 ] ], [ [ -3533345/3, -2997575/3, -2469080/3 ], [ -6354755/2, 3000000, -5645245/2 ] ], [ [ 981914, 3000000, 1202615 ], [ -6220701/2, 3000000, -5779299/2 ] ], [ [ -1110017, -1000667, -889316 ], [ -6220701/2, 3000000, -5779299/2 ] ], [ [ 1023570, 3000000, 1107965 ], [ -6084395/2, 3000000, -5915605/2 ] ], [ [ -3118381/3, -3016423/3, -2865196/3 ], [ -6084395/2, 3000000, -5915605/2 ] ], [ [ 1070035, 3000000, 1027461 ], [ -2978713, 3000000, -3021287 ] ], [ [ -2935082/3, -3002114/3, -3062804/3 ], [ -2978713, 3000000, -3021287 ] ], [ [ 1116648, 3000000, 943910 ], [ -2913631, 3000000, -3086369 ] ], [ [ -2732956/3, -3015874/3, -3251170/3 ], [ -2913631, 3000000, -3086369 ] ], [ [ 1203136, 3000000, 1198688 ], [ 3000000, 3000000, 1198688 ] ], [ [ 3000000, 1206380, 1198688 ], [ 3000000, 3000000, 1198688 ] ], [ [ 1241947, 3000000, 1332777 ], [ 3000000, 3000000, 1332777 ] ], [ [ 3000000, 1294146, 1332777 ], [ 3000000, 3000000, 1332777 ] ], [ [ 1157922, 3000000, 1068735 ], [ 3000000, 3000000, 1068735 ] ], [ [ 3000000, 1119890, 1068735 ], [ 3000000, 3000000, 1068735 ] ], [ [ 1116648, 3000000, 943910 ], [ 3000000, 3000000, 943910 ] ], [ [ 3000000, 1022342, 943910 ], [ 3000000, 3000000, 943910 ] ], [ [ 1286933, 3000000, 1460984 ], [ 3000000, 3000000, 1460984 ] ], [ [ 3000000, 1373790, 1460984 ], [ 3000000, 3000000, 1460984 ] ], [ [ 940148, 3000000, 1294903 ], [ 981914, 3000000, 1294903 ] ], [ [ 981914, 3000000, 1294903 ], [ 981914, 3000000, 1202615 ] ], [ [ 981914, 3000000, 1294903 ], [ 1016576, 3000000, 1329565 ] ], [ [ 1016576, 3000000, 1329565 ], [ 1074289, 3000000, 1329565 ] ], [ [ 1070035, 3000000, 1107965 ], [ 1023570, 3000000, 1107965 ] ], [ [ 1203136, 3000000, 1198688 ], [ 1157922, 3000000, 1153474 ] ], [ [ 1203136, 3000000, 1198688 ], [ 1203136, 3000000, 1293966 ] ], [ [ 1115544, 3000000, 1153474 ], [ 1115544, 3000000, 1253334 ] ], [ [ 1070035, 3000000, 1107965 ], [ 1070035, 3000000, 1027461 ] ], [ [ 1070035, 3000000, 1107965 ], [ 1115544, 3000000, 1153474 ] ], [ [ 1115544, 3000000, 1153474 ], [ 1157922, 3000000, 1153474 ] ], [ [ 1157922, 3000000, 1153474 ], [ 1157922, 3000000, 1068735 ] ], [ [ 981914, 3000000, 1202615 ], [ 1023570, 3000000, 1202615 ] ], [ [ 1023570, 3000000, 1107965 ], [ 1023570, 3000000, 1202615 ] ], [ [ 1023570, 3000000, 1202615 ], [ 1074289, 3000000, 1253334 ] ], [ [ 1115544, 3000000, 1253334 ], [ 1074289, 3000000, 1253334 ] ], [ [ 1115544, 3000000, 1253334 ], [ 1156176, 3000000, 1293966 ] ], [ [ 1074289, 3000000, 1253334 ], [ 1074289, 3000000, 1329565 ] ], [ [ 1118332, 3000000, 1373608 ], [ 1074289, 3000000, 1329565 ] ], [ [ 1118332, 3000000, 1373608 ], [ 1156176, 3000000, 1373608 ] ], [ [ 1070035, 3000000, 1027461 ], [ 1116648, 3000000, 1027461 ] ], [ [ 1156176, 3000000, 1293966 ], [ 1203136, 3000000, 1293966 ] ], [ [ 1156176, 3000000, 1293966 ], [ 1156176, 3000000, 1373608 ] ], [ [ 1241947, 3000000, 1332777 ], [ 1241947, 3000000, 1415998 ] ], [ [ 1241947, 3000000, 1332777 ], [ 1203136, 3000000, 1293966 ] ], [ [ 1157922, 3000000, 1068735 ], [ 1116648, 3000000, 1027461 ] ], [ [ 1116648, 3000000, 1027461 ], [ 1116648, 3000000, 943910 ] ], [ [ 1286933, 3000000, 1460984 ], [ 1241947, 3000000, 1415998 ] ], [ [ 1241947, 3000000, 1415998 ], [ 1198566, 3000000, 1415998 ] ], [ [ 1156176, 3000000, 1373608 ], [ 1198566, 3000000, 1415998 ] ], [ [ -954211, -1112143, -933646 ], [ 3000000, -6178497/2, -5821503/2 ] ], [ [ 3000000, 887134, 1065631 ], [ 3000000, -6178497/2, -5821503/2 ] ], [ [ -2826640/3, -3219691/3, -2953669/3 ], [ 3000000, -3044337, -2955663 ] ], [ [ 3000000, 930555, 1019229 ], [ 3000000, -3044337, -2955663 ] ], [ [ -965489, -1148904, -885607 ], [ 3000000, -6263297/2, -5736703/2 ] ], [ [ 3000000, 847445, 1110742 ], [ 3000000, -6263297/2, -5736703/2 ] ], [ [ -2773684/3, -3109024/3, -3117292/3 ], [ 3000000, -2998622, -3001378 ] ], [ [ 3000000, 973943, 971187 ], [ 3000000, -2998622, -3001378 ] ], [ [ -2732956/3, -3015874/3, -3251170/3 ], [ 3000000, -2960784, -3039216 ] ], [ [ 3000000, 1022342, 943910 ], [ 3000000, -2960784, -3039216 ] ], [ [ -3533345/3, -2997575/3, -2469080/3 ], [ -3394865/3, -3066815/3, -2538320/3 ] ], [ [ -2889548/3, -3282599/3, -2827853/3 ], [ -3017456/3, -3218645/3, -2763899/3 ] ], [ [ -2889548/3, -3282599/3, -2827853/3 ], [ -2826640/3, -3219691/3, -2953669/3 ] ], [ [ -2889548/3, -3282599/3, -2827853/3 ], [ -954211, -1112143, -933646 ] ], [ [ -3080164/3, -3316639/3, -2603197/3 ], [ -1030642, -1097705, -871653 ] ], [ [ -3080164/3, -3316639/3, -2603197/3 ], [ -2921950/3, -3395746/3, -2682304/3 ] ], [ [ -1030642, -1097705, -871653 ], [ -3017456/3, -3218645/3, -2763899/3 ] ], [ [ -1030642, -1097705, -871653 ], [ -1072612, -1076720, -850668 ] ], [ [ -3017456/3, -3218645/3, -2763899/3 ], [ -3043147/3, -3167263/3, -2789590/3 ] ], [ [ -954211, -1112143, -933646 ], [ -2921950/3, -3395746/3, -2682304/3 ] ], [ [ -2826640/3, -3219691/3, -2953669/3 ], [ -2845877/3, -3181217/3, -2972906/3 ] ], [ [ -2921950/3, -3395746/3, -2682304/3 ], [ -965489, -1148904, -885607 ] ], [ [ -3394865/3, -3066815/3, -2538320/3 ], [ -1110017, -1000667, -889316 ] ], [ [ -3394865/3, -3066815/3, -2538320/3 ], [ -1122844, -1039827, -837329 ] ], [ [ -2845877/3, -3181217/3, -2972906/3 ], [ -2986693/3, -3110809/3, -2902498/3 ] ], [ [ -2845877/3, -3181217/3, -2972906/3 ], [ -2773684/3, -3109024/3, -3117292/3 ] ], [ [ -3043147/3, -3167263/3, -2789590/3 ], [ -2986693/3, -3110809/3, -2902498/3 ] ], [ [ -3043147/3, -3167263/3, -2789590/3 ], [ -3164783/3, -3106445/3, -2728772/3 ] ], [ [ -1001907, -1024251, -973842 ], [ -3118381/3, -3016423/3, -2865196/3 ] ], [ [ -2986693/3, -3110809/3, -2902498/3 ], [ -1001907, -1024251, -973842 ] ], [ [ -1001907, -1024251, -973842 ], [ -2935082/3, -3002114/3, -3062804/3 ] ], [ [ -3164783/3, -3106445/3, -2728772/3 ], [ -3241390/3, -3183052/3, -2575558/3 ] ], [ [ -3164783/3, -3106445/3, -2728772/3 ], [ -3179323/3, -3077365/3, -2743312/3 ] ], [ [ -1122844, -1039827, -837329 ], [ -3241390/3, -3183052/3, -2575558/3 ] ], [ [ -1072612, -1076720, -850668 ], [ -3241390/3, -3183052/3, -2575558/3 ] ], [ [ -1110017, -1000667, -889316 ], [ -3179323/3, -3077365/3, -2743312/3 ] ], [ [ -3118381/3, -3016423/3, -2865196/3 ], [ -3179323/3, -3077365/3, -2743312/3 ] ], [ [ -2935082/3, -3002114/3, -3062804/3 ], [ -930386, -1024692, -1044922 ] ], [ [ -2773684/3, -3109024/3, -3117292/3 ], [ -930386, -1024692, -1044922 ] ], [ [ -930386, -1024692, -1044922 ], [ -2732956/3, -3015874/3, -3251170/3 ] ], [ [ 3000000, 930555, 1065631 ], [ 3000000, 1026171, 1161247 ] ], [ [ 3000000, 930555, 1065631 ], [ 3000000, 887134, 1065631 ] ], [ [ 3000000, 930555, 1065631 ], [ 3000000, 930555, 1019229 ] ], [ [ 3000000, 974099, 1197707 ], [ 3000000, 1026171, 1197707 ] ], [ [ 3000000, 887134, 1065631 ], [ 3000000, 887134, 1110742 ] ], [ [ 3000000, 930555, 1019229 ], [ 3000000, 973943, 1019229 ] ], [ [ 3000000, 974099, 1197707 ], [ 3000000, 887134, 1110742 ] ], [ [ 3000000, 887134, 1110742 ], [ 3000000, 847445, 1110742 ] ], [ [ 3000000, 1026171, 1161247 ], [ 3000000, 1026171, 1197707 ] ], [ [ 3000000, 1026171, 1161247 ], [ 3000000, 1066912, 1161247 ] ], [ [ 3000000, 1026171, 1197707 ], [ 3000000, 1112849, 1284385 ] ], [ [ 3000000, 1066912, 1161247 ], [ 3000000, 1150676, 1245011 ] ], [ [ 3000000, 1066912, 1161247 ], [ 3000000, 1066912, 1112198 ] ], [ [ 3000000, 1206380, 1198688 ], [ 3000000, 1119890, 1112198 ] ], [ [ 3000000, 1206380, 1198688 ], [ 3000000, 1206380, 1245011 ] ], [ [ 3000000, 1150676, 1245011 ], [ 3000000, 1206380, 1245011 ] ], [ [ 3000000, 1150676, 1245011 ], [ 3000000, 1150676, 1284385 ] ], [ [ 3000000, 1206380, 1245011 ], [ 3000000, 1294146, 1332777 ] ], [ [ 3000000, 973943, 1019229 ], [ 3000000, 1066912, 1112198 ] ], [ [ 3000000, 973943, 1019229 ], [ 3000000, 973943, 971187 ] ], [ [ 3000000, 1119890, 1112198 ], [ 3000000, 1066912, 1112198 ] ], [ [ 3000000, 1119890, 1112198 ], [ 3000000, 1119890, 1068735 ] ], [ [ 3000000, 1112849, 1284385 ], [ 3000000, 1150676, 1284385 ] ], [ [ 3000000, 1150676, 1284385 ], [ 3000000, 1247631, 1381340 ] ], [ [ 3000000, 1294146, 1381340 ], [ 3000000, 1294146, 1332777 ] ], [ [ 3000000, 1294146, 1381340 ], [ 3000000, 1373790, 1460984 ] ], [ [ 3000000, 1294146, 1381340 ], [ 3000000, 1247631, 1381340 ] ], [ [ 3000000, 973943, 971187 ], [ 3000000, 1022342, 971187 ] ], [ [ 3000000, 1119890, 1068735 ], [ 3000000, 1022342, 971187 ] ], [ [ 3000000, 1022342, 943910 ], [ 3000000, 1022342, 971187 ] ] ];
CORNER_PAIRS:=[ 1, 3, 5, 7, 9, 11, 13, 15, 17, 19, 21, 23, 25, 27, 29, 61, 63, 65, 67, 69, 71, 73, 75, 77, 79, 111, 113, 115, 117, 119 ];


==> anc/data1.g <==
face_nr:=1;
Qh:=[ [ 0, 0, 0, 879312 ], [ 5, 0, 0, 1318753 ], [ 0, 5, 0, 1323491 ], [ 0, 0, 5, 874218 ], [ 1, 0, 0, 792375 ], [ 2, 0, 0, 793810 ], [ 3, 0, 0, 875474 ], [ 4, 0, 0, 1058902 ], [ 0, 1, 0, 705518 ], [ 1, 1, 0, 680534 ], [ 2, 1, 0, 752478 ], [ 3, 1, 0, 898141 ], [ 4, 1, 0, 1140168 ], [ 0, 2, 0, 657889 ], [ 1, 2, 0, 703117 ], [ 2, 2, 0, 831578 ], [ 3, 2, 0, 1057147 ], [ 0, 3, 0, 745035 ], [ 1, 3, 0, 854852 ], [ 2, 3, 0, 1061255 ], [ 0, 4, 0, 970936 ], [ 1, 4, 0, 1140082 ], [ 0, 0, 1, 618323 ], [ 1, 0, 1, 576382 ], [ 2, 0, 1, 620206 ], [ 3, 0, 1, 745914 ], [ 4, 0, 1, 963996 ], [ 0, 1, 1, 524178 ], [ 1, 1, 1, 550209 ], [ 2, 1, 1, 662171 ], [ 3, 1, 1, 854653 ], [ 0, 2, 1, 573506 ], [ 1, 2, 1, 662499 ], [ 2, 2, 1, 835207 ], [ 0, 3, 1, 747330 ], [ 1, 3, 1, 902266 ], [ 0, 4, 1, 1060198 ], [ 0, 0, 2, 485550 ], [ 1, 0, 2, 482414 ], [ 2, 0, 2, 566868 ], [ 3, 0, 2, 743301 ], [ 0, 1, 2, 479164 ], [ 1, 1, 2, 547061 ], [ 2, 1, 2, 709314 ], [ 0, 2, 2, 612258 ], [ 1, 2, 2, 750682 ], [ 0, 3, 2, 881705 ], [ 0, 0, 3, 486861 ], [ 1, 0, 3, 528934 ], [ 2, 0, 3, 658907 ], [ 0, 1, 3, 566971 ], [ 1, 1, 3, 681244 ], [ 0, 2, 3, 793028 ], [ 0, 0, 4, 618129 ], [ 1, 0, 4, 701476 ], [ 0, 1, 4, 795784 ] ];
ha:=[ 879312, 1318753, 1323491, 874218, 5629, 3688, 87614, 258615, 528857, -6, 70994, 224925, 456174, 792375, 136296, 261410, 489873, 793810, 395401, 599789, 875474, 791426, 1058902, 1624, 38686, 170601, 390628, 705518, 84922, 196467, 392256, 680534, 303769, 485306, 752478, 660340, 898141, 1140168, 133080, 215882, 401960, 657889, 304720, 463891, 703117, 613278, 831578, 1057147, 401462, 528647, 745035, 665332, 854852, 1061255, 794960, 970936, 1140082, -5939, 22128, 129586, 331436, 618323, 38209, 136841, 308759, 576382, 225187, 373815, 620206, 533834, 745914, 963996, 67172, 136061, 285508, 524178, 197067, 324510, 550209, 456697, 662171, 854653, 262033, 378638, 573506, 489867, 662499, 835207, 595696, 747330, 902266, 1060198, 82861, 131777, 263051, 485550, 172113, 283658, 482414, 391014, 566868, 743301, 219094, 310588, 479164, 398472, 547061, 709314, 484349, 612258, 750682, 881705, 263176, 327762, 486861, 400914, 528934, 658907, 457809, 566971, 681244, 793028, 523064, 618129, 701476, 795784 ];
CQh:=[ [ 0, 0, 0, 879312, 1 ], [ 5, 0, 0, 1318753, 1 ], [ 0, 5, 0, 1323491, 1 ], [ 0, 0, 5, 874218, 1 ], [ 1, 0, 0, 792375, 1 ], [ 2, 0, 0, 793810, 1 ], [ 3, 0, 0, 875474, 1 ], [ 4, 0, 0, 1058902, 1 ], [ 0, 1, 0, 705518, 1 ], [ 1, 1, 0, 680534, 1 ], [ 2, 1, 0, 752478, 1 ], [ 3, 1, 0, 898141, 1 ], [ 4, 1, 0, 1140168, 1 ], [ 0, 2, 0, 657889, 1 ], [ 1, 2, 0, 703117, 1 ], [ 2, 2, 0, 831578, 1 ], [ 3, 2, 0, 1057147, 1 ], [ 0, 3, 0, 745035, 1 ], [ 1, 3, 0, 854852, 1 ], [ 2, 3, 0, 1061255, 1 ], [ 0, 4, 0, 970936, 1 ], [ 1, 4, 0, 1140082, 1 ], [ 0, 0, 1, 618323, 1 ], [ 1, 0, 1, 576382, 1 ], [ 2, 0, 1, 620206, 1 ], [ 3, 0, 1, 745914, 1 ], [ 4, 0, 1, 963996, 1 ], [ 0, 1, 1, 524178, 1 ], [ 1, 1, 1, 550209, 1 ], [ 2, 1, 1, 662171, 1 ], [ 3, 1, 1, 854653, 1 ], [ 0, 2, 1, 573506, 1 ], [ 1, 2, 1, 662499, 1 ], [ 2, 2, 1, 835207, 1 ], [ 0, 3, 1, 747330, 1 ], [ 1, 3, 1, 902266, 1 ], [ 0, 4, 1, 1060198, 1 ], [ 0, 0, 2, 485550, 1 ], [ 1, 0, 2, 482414, 1 ], [ 2, 0, 2, 566868, 1 ], [ 3, 0, 2, 743301, 1 ], [ 0, 1, 2, 479164, 1 ], [ 1, 1, 2, 547061, 1 ], [ 2, 1, 2, 709314, 1 ], [ 0, 2, 2, 612258, 1 ], [ 1, 2, 2, 750682, 1 ], [ 0, 3, 2, 881705, 1 ], [ 0, 0, 3, 486861, 1 ], [ 1, 0, 3, 528934, 1 ], [ 2, 0, 3, 658907, 1 ], [ 0, 1, 3, 566971, 1 ], [ 1, 1, 3, 681244, 1 ], [ 0, 2, 3, 793028, 1 ], [ 0, 0, 4, 618129, 1 ], [ 1, 0, 4, 701476, 1 ], [ 0, 1, 4, 795784, 1 ], [ 0, 0, 0, 1, 0 ] ];
asymptotes:=[ 1, 2, 3, 4 ];
asymp_per_edge:=[ 1, 2, 1, 2, 1, 2, 1, 2, 1, 2, 1, 3, 1, 3, 1, 3, 1, 3, 1, 3, 1, 4, 1, 4, 1, 4, 1, 4, 1, 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 4, 2, 4, 2, 4, 2, 4, 2, 4, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 3, 4, 3, 4, 3, 4, 3, 4, 3, 4, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4 ];
D:=[ [ 0, 0, 1, 0, 0 ], [ 0, 1, 0, 0, 0 ], [ 1, 0, 0, 0, 0 ], [ -1, -1, -1, 0, 5 ], [ -26031, -3386, 130325, 1, -651117 ], [ -26031, 26173, 93968, 1, -644319 ], [ -26031, 26173, 130325, 1, -680676 ], [ 3136, 55340, 93968, 1, -673486 ], [ -192482, -108739, 2613, 1, -171081 ], [ 24984, 47629, 181340, 1, -753147 ], [ 24984, 77188, 181340, 1, -782706 ], [ 24984, 111841, 215993, 1, -817359 ], [ -26031, -49328, 84383, 1, -559233 ], [ -45228, -22583, 130325, 1, -612723 ], [ -45228, -87146, 84383, 1, -483597 ], [ -45228, -68525, 84383, 1, -520839 ], [ -43824, 26173, 130325, 1, -662883 ], [ -43824, 26173, 93968, 1, -626526 ], [ -176433, -92690, 2613, 1, -219228 ], [ -111962, -92155, 3148, 1, -349240 ], [ -84454, -64647, 3148, 1, -404256 ], [ -125708, -41965, 53338, 1, -422128 ], [ -84454, -14457, 53338, 1, -504636 ], [ -111962, -41965, 53338, 1, -449620 ], [ -218082, -108739, 2613, 1, -94281 ], [ -192482, -108739, 43488, 1, -211956 ], [ -218082, -108739, 43488, 1, -135156 ], [ 41941, 94145, 132773, 1, -751096 ], [ 41941, 94145, 181340, 1, -799663 ], [ 86937, 173794, 260989, 1, -879312 ], [ 41941, 128798, 215993, 1, -834316 ], [ -1435, 111841, 215993, 1, -790940 ], [ -43824, 69452, 173604, 1, -706162 ], [ -88993, -112290, 3148, 1, -352074 ], [ -111962, -112290, 3148, 1, -329105 ], [ -88993, -112290, 40618, 1, -389544 ], [ -111962, -112290, 40618, 1, -366575 ], [ -88993, -130911, 40618, 1, -352302 ], [ -88993, -154190, -38752, 1, -226374 ], [ -26031, -22781, 45014, 1, -546411 ], [ -26031, -49328, 45014, 1, -519864 ], [ -67897, -64647, 3148, 1, -420813 ], [ -67897, -91194, 3148, 1, -394266 ], [ 3136, 6386, -1311, 1, -482928 ], [ 3136, 6386, 45014, 1, -575578 ], [ -67897, -133094, -38752, 1, -268566 ], [ -71944, -22583, 130325, 1, -586007 ], [ -71944, -1947, 130325, 1, -606643 ], [ -111962, -41965, 90307, 1, -486589 ], [ -111962, -62601, 90307, 1, -465953 ], [ -125708, -2712, 129560, 1, -498350 ], [ -145663, -22667, 129560, 1, -438485 ], [ -125708, -41965, 90307, 1, -459097 ], [ -145663, -61920, 90307, 1, -399232 ], [ -81664, 41332, 173604, 1, -630482 ], [ -71944, 41332, 173604, 1, -649922 ], [ -88993, -173824, -2295, 1, -223563 ], [ -88993, -173824, -38752, 1, -187106 ], [ -225569, -206123, -3629, 1, 31806 ], [ -192482, -173036, -3629, 1, -100542 ], [ -192482, -125919, 43488, 1, -194776 ], [ -225569, -159006, 43488, 1, -62428 ], [ -128461, -128789, 40618, 1, -317078 ], [ -172708, -173036, -3629, 1, -140090 ], [ -128461, -79100, 90307, 1, -416456 ], [ -145663, -79100, 90307, 1, -382052 ], [ -192482, -158495, -47143, 1, -71569 ], [ -192482, -173036, -47143, 1, -57028 ], [ -176433, -142446, -47143, 1, -119716 ], [ -162253, -142446, -47143, 1, -148076 ], [ -162253, -162581, -47143, 1, -127941 ], [ -172708, -173036, -47143, 1, -96576 ], [ -218082, -57321, 94906, 1, -186574 ], [ -183428, -22667, 129560, 1, -325190 ], [ -242027, -132684, 43488, 1, -39376 ], [ -242027, -159006, 43488, 1, -13054 ], [ -259851, -81266, 94906, 1, -19498 ], [ -242027, -81266, 94906, 1, -90794 ], [ -67897, -133094, -87807, 1, -170456 ], [ -84454, -64647, -46520, 1, -304920 ], [ -67897, -64647, -46520, 1, -321477 ], [ -42073, -38823, -46520, 1, -347301 ], [ -42073, -80110, -87807, 1, -223440 ], [ -67897, -105934, -87807, 1, -197616 ], [ -109817, -194648, -2295, 1, -161091 ], [ -154936, -239767, -47414, 1, 19385 ], [ -109817, -151735, 40618, 1, -289830 ], [ -128461, -151735, 40618, 1, -271186 ], [ -172708, -195982, -3629, 1, -94198 ], [ -172708, -239767, -47414, 1, 37157 ], [ -154936, -312868, -134375, 1, 325649 ], [ -138424, -269447, -134375, 1, 195386 ], [ -154936, -285959, -134375, 1, 244922 ], [ -138424, -223255, -88183, 1, 10618 ], [ -154936, -239767, -88183, 1, 60154 ], [ -138424, -203621, -88183, 1, -28650 ], [ -162253, -203621, -88183, 1, -4821 ], [ -172708, -214076, -88183, 1, 26544 ], [ -172708, -239767, -88183, 1, 77926 ], [ -138424, -269447, -180770, 1, 288176 ], [ -109817, -225901, -2295, 1, -67332 ], [ -154936, -271020, -47414, 1, 113144 ], [ -169146, -285230, -47414, 1, 169984 ], [ -169146, -352555, -89262, 1, 439284 ], [ -169146, -327078, -89262, 1, 337376 ], [ -154936, -312868, -89262, 1, 280536 ], [ -83347, -121384, -172542, 1, 72039 ], [ -42073, -80110, -131268, 1, -93057 ], [ -83347, -177655, -256089, 1, 406227 ], [ -83347, -177655, -228813, 1, 297123 ], [ -176433, -142446, -92039, 1, -29924 ], [ -162253, -142446, -92039, 1, -58284 ], [ -129973, -110166, -92039, 1, -122844 ], [ -225569, -229677, -3629, 1, 78914 ], [ -206403, -229677, -3629, 1, 40582 ], [ -206403, -273462, -47414, 1, 171937 ], [ -206403, -285230, -47414, 1, 207241 ], [ -114273, -226057, -180770, 1, 201396 ], [ -138424, -250208, -180770, 1, 249698 ], [ -114273, -179470, -134183, 1, 15048 ], [ -138424, -203621, -134183, 1, 63350 ], [ -114273, -226057, -228813, 1, 345525 ], [ -114273, -208581, -228813, 1, 328049 ], [ -114273, -152310, -134183, 1, -12112 ], [ -129973, -152310, -134183, 1, 3588 ], [ -129973, -152310, -172542, 1, 118665 ], [ -114273, -152310, -172542, 1, 102965 ], [ -162253, -203621, -134183, 1, 87179 ], [ -162253, -184590, -134183, 1, 68148 ] ];
D0:=[ [ 0, 0, 1 ], [ 0, 1, 0 ], [ 1, 0, 0 ], [ -1, -1, -1 ], [ 1173969, 1196614, 1330325 ], [ 1173969, 1226173, 1293968 ], [ 1173969, 1226173, 1330325 ], [ 1203136, 1255340, 1293968 ], [ 1007518, 1091261, 1202613 ], [ 1224984, 1247629, 1381340 ], [ 1224984, 1277188, 1381340 ], [ 1224984, 1311841, 1415993 ], [ 1173969, 1150672, 1284383 ], [ 1154772, 1177417, 1330325 ], [ 1154772, 1112854, 1284383 ], [ 1154772, 1131475, 1284383 ], [ 1156176, 1226173, 1330325 ], [ 1156176, 1226173, 1293968 ], [ 1023567, 1107310, 1202613 ], [ 1088038, 1107845, 1203148 ], [ 1115546, 1135353, 1203148 ], [ 1074292, 1158035, 1253338 ], [ 1115546, 1185543, 1253338 ], [ 1088038, 1158035, 1253338 ], [ 981918, 1091261, 1202613 ], [ 1007518, 1091261, 1243488 ], [ 981918, 1091261, 1243488 ], [ 1241941, 1294145, 1332773 ], [ 1241941, 1294145, 1381340 ], [ 1286937, 1373794, 1460989 ], [ 1241941, 1328798, 1415993 ], [ 1198565, 1311841, 1415993 ], [ 1156176, 1269452, 1373604 ], [ 1111007, 1087710, 1203148 ], [ 1088038, 1087710, 1203148 ], [ 1111007, 1087710, 1240618 ], [ 1088038, 1087710, 1240618 ], [ 1111007, 1069089, 1240618 ], [ 1111007, 1045810, 1161248 ], [ 1173969, 1177219, 1245014 ], [ 1173969, 1150672, 1245014 ], [ 1132103, 1135353, 1203148 ], [ 1132103, 1108806, 1203148 ], [ 1203136, 1206386, 1198689 ], [ 1203136, 1206386, 1245014 ], [ 1132103, 1066906, 1161248 ], [ 1128056, 1177417, 1330325 ], [ 1128056, 1198053, 1330325 ], [ 1088038, 1158035, 1290307 ], [ 1088038, 1137399, 1290307 ], [ 1074292, 1197288, 1329560 ], [ 1054337, 1177333, 1329560 ], [ 1074292, 1158035, 1290307 ], [ 1054337, 1138080, 1290307 ], [ 1118336, 1241332, 1373604 ], [ 1128056, 1241332, 1373604 ], [ 1111007, 1026176, 1197705 ], [ 1111007, 1026176, 1161248 ], [ 974431, 993877, 1196371 ], [ 1007518, 1026964, 1196371 ], [ 1007518, 1074081, 1243488 ], [ 974431, 1040994, 1243488 ], [ 1071539, 1071211, 1240618 ], [ 1027292, 1026964, 1196371 ], [ 1071539, 1120900, 1290307 ], [ 1054337, 1120900, 1290307 ], [ 1007518, 1041505, 1152857 ], [ 1007518, 1026964, 1152857 ], [ 1023567, 1057554, 1152857 ], [ 1037747, 1057554, 1152857 ], [ 1037747, 1037419, 1152857 ], [ 1027292, 1026964, 1152857 ], [ 981918, 1142679, 1294906 ], [ 1016572, 1177333, 1329560 ], [ 957973, 1067316, 1243488 ], [ 957973, 1040994, 1243488 ], [ 940149, 1118734, 1294906 ], [ 957973, 1118734, 1294906 ], [ 1132103, 1066906, 1112193 ], [ 1115546, 1135353, 1153480 ], [ 1132103, 1135353, 1153480 ], [ 1157927, 1161177, 1153480 ], [ 1157927, 1119890, 1112193 ], [ 1132103, 1094066, 1112193 ], [ 1090183, 1005352, 1197705 ], [ 1045064, 960233, 1152586 ], [ 1090183, 1048265, 1240618 ], [ 1071539, 1048265, 1240618 ], [ 1027292, 1004018, 1196371 ], [ 1027292, 960233, 1152586 ], [ 1045064, 887132, 1065625 ], [ 1061576, 930553, 1065625 ], [ 1045064, 914041, 1065625 ], [ 1061576, 976745, 1111817 ], [ 1045064, 960233, 1111817 ], [ 1061576, 996379, 1111817 ], [ 1037747, 996379, 1111817 ], [ 1027292, 985924, 1111817 ], [ 1027292, 960233, 1111817 ], [ 1061576, 930553, 1019230 ], [ 1090183, 974099, 1197705 ], [ 1045064, 928980, 1152586 ], [ 1030854, 914770, 1152586 ], [ 1030854, 847445, 1110738 ], [ 1030854, 872922, 1110738 ], [ 1045064, 887132, 1110738 ], [ 1116653, 1078616, 1027458 ], [ 1157927, 1119890, 1068732 ], [ 1116653, 1022345, 943911 ], [ 1116653, 1022345, 971187 ], [ 1023567, 1057554, 1107961 ], [ 1037747, 1057554, 1107961 ], [ 1070027, 1089834, 1107961 ], [ 974431, 970323, 1196371 ], [ 993597, 970323, 1196371 ], [ 993597, 926538, 1152586 ], [ 993597, 914770, 1152586 ], [ 1085727, 973943, 1019230 ], [ 1061576, 949792, 1019230 ], [ 1085727, 1020530, 1065817 ], [ 1061576, 996379, 1065817 ], [ 1085727, 973943, 971187 ], [ 1085727, 991419, 971187 ], [ 1085727, 1047690, 1065817 ], [ 1070027, 1047690, 1065817 ], [ 1070027, 1047690, 1027458 ], [ 1085727, 1047690, 1027458 ], [ 1037747, 996379, 1065817 ], [ 1037747, 1015410, 1065817 ] ];
ac:=[ [ [ 1 ], [ 2 ], [ 3 ], [ 4 ], [ 5 ], [ 6 ], [ 7 ], [ 8 ], [ 9 ], [ 10 ], [ 11 ], [ 12 ], [ 13 ], [ 14 ], [ 15 ], [ 16 ], [ 17 ], [ 18 ], [ 19 ], [ 20 ], [ 21 ], [ 22 ], [ 23 ], [ 24 ], [ 25 ], [ 26 ], [ 27 ], [ 28 ], [ 29 ], [ 30 ], [ 31 ], [ 32 ], [ 33 ], [ 34 ], [ 35 ], [ 36 ], [ 37 ], [ 38 ], [ 39 ], [ 40 ], [ 41 ], [ 42 ], [ 43 ], [ 44 ], [ 45 ], [ 46 ], [ 47 ], [ 48 ], [ 49 ], [ 50 ], [ 51 ], [ 52 ], [ 53 ], [ 54 ], [ 55 ], [ 56 ], [ 57 ], [ 58 ], [ 59 ], [ 60 ], [ 61 ], [ 62 ], [ 63 ], [ 64 ], [ 65 ], [ 66 ], [ 67 ], [ 68 ], [ 69 ], [ 70 ], [ 71 ], [ 72 ], [ 73 ], [ 74 ], [ 75 ], [ 76 ], [ 77 ], [ 78 ], [ 79 ], [ 80 ], [ 81 ], [ 82 ], [ 83 ], [ 84 ], [ 85 ], [ 86 ], [ 87 ], [ 88 ], [ 89 ], [ 90 ], [ 91 ], [ 92 ], [ 93 ], [ 94 ], [ 95 ], [ 96 ], [ 97 ], [ 98 ], [ 99 ], [ 100 ], [ 101 ], [ 102 ], [ 103 ], [ 104 ], [ 105 ], [ 106 ], [ 107 ], [ 108 ], [ 109 ], [ 110 ], [ 111 ], [ 112 ], [ 113 ], [ 114 ], [ 115 ], [ 116 ], [ 117 ], [ 118 ], [ 119 ], [ 120 ], [ 121 ], [ 122 ], [ 123 ], [ 124 ], [ 125 ], [ 126 ], [ 127 ], [ 128 ], [ 129 ] ], [ [ 1, 2 ], [ 1, 3 ], [ 1, 4 ], [ 1, 10 ], [ 1, 12 ], [ 1, 14 ], [ 1, 15 ], [ 1, 30 ], [ 1, 32 ], [ 1, 47 ], [ 1, 52 ], [ 1, 55 ], [ 1, 56 ], [ 1, 62 ], [ 1, 65 ], [ 1, 66 ], [ 1, 74 ], [ 1, 76 ], [ 1, 77 ], [ 1, 78 ], [ 1, 87 ], [ 1, 88 ], [ 1, 101 ], [ 1, 103 ], [ 1, 104 ], [ 1, 114 ], [ 1, 115 ], [ 1, 117 ], [ 2, 3 ], [ 2, 4 ], [ 2, 8 ], [ 2, 18 ], [ 2, 19 ], [ 2, 22 ], [ 2, 23 ], [ 2, 25 ], [ 2, 28 ], [ 2, 30 ], [ 2, 31 ], [ 2, 32 ], [ 2, 33 ], [ 2, 44 ], [ 2, 51 ], [ 2, 55 ], [ 2, 73 ], [ 2, 74 ], [ 2, 77 ], [ 2, 80 ], [ 2, 82 ], [ 2, 107 ], [ 2, 108 ], [ 2, 109 ], [ 2, 111 ], [ 2, 113 ], [ 2, 126 ], [ 3, 4 ], [ 3, 10 ], [ 3, 13 ], [ 3, 15 ], [ 3, 28 ], [ 3, 29 ], [ 3, 30 ], [ 3, 41 ], [ 3, 44 ], [ 3, 45 ], [ 3, 46 ], [ 3, 57 ], [ 3, 58 ], [ 3, 79 ], [ 3, 83 ], [ 3, 91 ], [ 3, 92 ], [ 3, 100 ], [ 3, 101 ], [ 3, 104 ], [ 3, 106 ], [ 3, 108 ], [ 3, 109 ], [ 3, 110 ], [ 3, 118 ], [ 3, 122 ], [ 4, 25 ], [ 4, 59 ], [ 4, 67 ], [ 4, 68 ], [ 4, 75 ], [ 4, 76 ], [ 4, 77 ], [ 4, 91 ], [ 4, 93 ], [ 4, 98 ], [ 4, 99 ], [ 4, 100 ], [ 4, 104 ], [ 4, 105 ], [ 4, 109 ], [ 4, 111 ], [ 4, 114 ], [ 4, 116 ], [ 4, 117 ], [ 4, 119 ], [ 4, 122 ], [ 4, 123 ], [ 4, 126 ], [ 4, 128 ], [ 4, 129 ], [ 5, 7 ], [ 5, 10 ], [ 5, 13 ], [ 5, 14 ], [ 6, 7 ], [ 6, 8 ], [ 6, 18 ], [ 6, 40 ], [ 7, 11 ], [ 7, 17 ], [ 8, 28 ], [ 8, 45 ], [ 9, 19 ], [ 9, 25 ], [ 9, 26 ], [ 9, 67 ], [ 10, 11 ], [ 11, 12 ], [ 11, 29 ], [ 12, 31 ], [ 12, 32 ], [ 13, 16 ], [ 13, 41 ], [ 14, 16 ], [ 14, 47 ], [ 15, 16 ], [ 15, 38 ], [ 16, 36 ], [ 17, 18 ], [ 17, 33 ], [ 17, 48 ], [ 18, 23 ], [ 19, 22 ], [ 19, 69 ], [ 20, 21 ], [ 20, 24 ], [ 20, 35 ], [ 20, 70 ], [ 21, 23 ], [ 21, 42 ], [ 21, 80 ], [ 22, 24 ], [ 22, 53 ], [ 23, 24 ], [ 24, 49 ], [ 25, 27 ], [ 26, 27 ], [ 26, 54 ], [ 26, 61 ], [ 27, 73 ], [ 27, 75 ], [ 28, 29 ], [ 29, 31 ], [ 30, 31 ], [ 32, 33 ], [ 33, 56 ], [ 34, 35 ], [ 34, 36 ], [ 34, 39 ], [ 34, 43 ], [ 35, 37 ], [ 35, 71 ], [ 36, 37 ], [ 36, 38 ], [ 37, 50 ], [ 37, 63 ], [ 38, 57 ], [ 38, 87 ], [ 39, 46 ], [ 39, 58 ], [ 39, 96 ], [ 40, 41 ], [ 40, 42 ], [ 40, 45 ], [ 41, 43 ], [ 42, 43 ], [ 42, 81 ], [ 43, 46 ], [ 44, 45 ], [ 44, 82 ], [ 46, 79 ], [ 47, 48 ], [ 47, 50 ], [ 48, 49 ], [ 48, 56 ], [ 49, 50 ], [ 49, 53 ], [ 50, 65 ], [ 51, 52 ], [ 51, 53 ], [ 51, 55 ], [ 52, 54 ], [ 52, 74 ], [ 53, 54 ], [ 54, 66 ], [ 55, 56 ], [ 57, 58 ], [ 57, 85 ], [ 58, 94 ], [ 59, 60 ], [ 59, 62 ], [ 59, 114 ], [ 60, 61 ], [ 60, 64 ], [ 60, 68 ], [ 61, 62 ], [ 61, 66 ], [ 62, 76 ], [ 63, 64 ], [ 63, 65 ], [ 63, 88 ], [ 64, 72 ], [ 64, 89 ], [ 65, 66 ], [ 67, 68 ], [ 67, 69 ], [ 68, 72 ], [ 69, 70 ], [ 69, 111 ], [ 70, 71 ], [ 70, 112 ], [ 71, 72 ], [ 71, 97 ], [ 72, 98 ], [ 73, 74 ], [ 73, 78 ], [ 75, 76 ], [ 75, 78 ], [ 77, 78 ], [ 79, 84 ], [ 79, 120 ], [ 80, 81 ], [ 80, 113 ], [ 81, 82 ], [ 81, 84 ], [ 82, 83 ], [ 83, 84 ], [ 83, 108 ], [ 84, 124 ], [ 85, 86 ], [ 85, 87 ], [ 85, 101 ], [ 86, 90 ], [ 86, 95 ], [ 86, 102 ], [ 87, 88 ], [ 88, 89 ], [ 89, 90 ], [ 89, 115 ], [ 90, 99 ], [ 90, 116 ], [ 91, 93 ], [ 91, 106 ], [ 92, 93 ], [ 92, 94 ], [ 92, 100 ], [ 93, 95 ], [ 94, 95 ], [ 94, 96 ], [ 95, 99 ], [ 96, 97 ], [ 96, 121 ], [ 97, 98 ], [ 97, 128 ], [ 98, 99 ], [ 100, 119 ], [ 101, 102 ], [ 102, 103 ], [ 102, 106 ], [ 103, 105 ], [ 103, 117 ], [ 104, 105 ], [ 105, 106 ], [ 107, 108 ], [ 107, 110 ], [ 107, 127 ], [ 109, 110 ], [ 110, 123 ], [ 111, 112 ], [ 112, 113 ], [ 112, 129 ], [ 113, 125 ], [ 114, 115 ], [ 115, 116 ], [ 116, 117 ], [ 118, 119 ], [ 118, 120 ], [ 118, 122 ], [ 119, 121 ], [ 120, 121 ], [ 120, 124 ], [ 121, 128 ], [ 122, 123 ], [ 123, 127 ], [ 124, 125 ], [ 124, 127 ], [ 125, 126 ], [ 125, 129 ], [ 126, 127 ], [ 128, 129 ] ], [ [ 1, 2, 3 ], [ 1, 2, 4 ], [ 1, 2, 30 ], [ 1, 2, 32 ], [ 1, 2, 55 ], [ 1, 2, 74 ], [ 1, 2, 77 ], [ 1, 3, 4 ], [ 1, 3, 10 ], [ 1, 3, 15 ], [ 1, 3, 30 ], [ 1, 3, 101 ], [ 1, 3, 104 ], [ 1, 4, 76 ], [ 1, 4, 77 ], [ 1, 4, 104 ], [ 1, 4, 114 ], [ 1, 4, 117 ], [ 1, 5, 10, 14 ], [ 1, 10, 11, 12 ], [ 1, 12, 30, 31 ], [ 1, 12, 32 ], [ 1, 14, 15, 16 ], [ 1, 14, 47 ], [ 1, 15, 38, 87 ], [ 1, 32, 33, 56 ], [ 1, 47, 48, 56 ], [ 1, 47, 50, 65 ], [ 1, 51, 52, 55 ], [ 1, 52, 54, 66 ], [ 1, 52, 74 ], [ 1, 55, 56 ], [ 1, 59, 62, 114 ], [ 1, 61, 62, 66 ], [ 1, 62, 76 ], [ 1, 63, 65, 88 ], [ 1, 65, 66 ], [ 1, 73, 74, 78 ], [ 1, 75, 76, 78 ], [ 1, 77, 78 ], [ 1, 85, 87, 101 ], [ 1, 87, 88 ], [ 1, 88, 89, 115 ], [ 1, 101, 102, 103 ], [ 1, 103, 104, 105 ], [ 1, 103, 117 ], [ 1, 114, 115 ], [ 1, 115, 116, 117 ], [ 2, 3, 4 ], [ 2, 3, 28 ], [ 2, 3, 30 ], [ 2, 3, 44 ], [ 2, 3, 108 ], [ 2, 3, 109 ], [ 2, 4, 25 ], [ 2, 4, 77 ], [ 2, 4, 109 ], [ 2, 4, 111 ], [ 2, 4, 126 ], [ 2, 6, 8, 18 ], [ 2, 8, 28 ], [ 2, 8, 44, 45 ], [ 2, 9, 19, 25 ], [ 2, 12, 31, 32 ], [ 2, 17, 18, 33 ], [ 2, 18, 23 ], [ 2, 19, 22 ], [ 2, 19, 69, 111 ], [ 2, 21, 23, 80 ], [ 2, 22, 23, 24 ], [ 2, 22, 51, 53 ], [ 2, 25, 27, 73 ], [ 2, 28, 29, 31 ], [ 2, 30, 31 ], [ 2, 32, 33 ], [ 2, 33, 55, 56 ], [ 2, 44, 82 ], [ 2, 51, 52, 74 ], [ 2, 51, 55 ], [ 2, 73, 74 ], [ 2, 73, 77, 78 ], [ 2, 80, 81, 82 ], [ 2, 80, 113 ], [ 2, 82, 83, 108 ], [ 2, 107, 108 ], [ 2, 107, 109, 110 ], [ 2, 107, 126, 127 ], [ 2, 111, 112, 113 ], [ 2, 113, 125, 126 ], [ 3, 4, 91 ], [ 3, 4, 100 ], [ 3, 4, 104 ], [ 3, 4, 109 ], [ 3, 4, 122 ], [ 3, 5, 10, 13 ], [ 3, 8, 28, 45 ], [ 3, 10, 11, 29 ], [ 3, 13, 15, 16 ], [ 3, 13, 41 ], [ 3, 15, 38, 57 ], [ 3, 28, 29 ], [ 3, 29, 30, 31 ], [ 3, 39, 46, 58 ], [ 3, 40, 41, 45 ], [ 3, 41, 43, 46 ], [ 3, 44, 45 ], [ 3, 44, 82, 83 ], [ 3, 46, 79 ], [ 3, 57, 58 ], [ 3, 57, 85, 101 ], [ 3, 58, 92, 94 ], [ 3, 79, 83, 84 ], [ 3, 79, 118, 120 ], [ 3, 83, 108 ], [ 3, 91, 92, 93 ], [ 3, 91, 106 ], [ 3, 92, 100 ], [ 3, 100, 118, 119 ], [ 3, 101, 102, 106 ], [ 3, 104, 105, 106 ], [ 3, 107, 108, 110 ], [ 3, 109, 110 ], [ 3, 110, 122, 123 ], [ 3, 118, 122 ], [ 4, 9, 25, 67 ], [ 4, 25, 27, 75 ], [ 4, 59, 60, 68 ], [ 4, 59, 62, 76 ], [ 4, 59, 114 ], [ 4, 67, 68 ], [ 4, 67, 69, 111 ], [ 4, 68, 72, 98 ], [ 4, 75, 76 ], [ 4, 75, 77, 78 ], [ 4, 90, 99, 116 ], [ 4, 91, 93 ], [ 4, 91, 105, 106 ], [ 4, 92, 93, 100 ], [ 4, 93, 95, 99 ], [ 4, 97, 98, 128 ], [ 4, 98, 99 ], [ 4, 100, 119 ], [ 4, 103, 105, 117 ], [ 4, 104, 105 ], [ 4, 109, 110, 123 ], [ 4, 111, 112, 129 ], [ 4, 114, 115, 116 ], [ 4, 116, 117 ], [ 4, 118, 119, 122 ], [ 4, 119, 121, 128 ], [ 4, 122, 123 ], [ 4, 123, 126, 127 ], [ 4, 125, 126, 129 ], [ 4, 128, 129 ], [ 5, 6, 7, 13, 40, 41 ], [ 5, 7, 10, 11 ], [ 5, 7, 14, 17, 47, 48 ], [ 5, 13, 14, 16 ], [ 6, 7, 8, 11, 28, 29 ], [ 6, 7, 17, 18 ], [ 6, 8, 40, 45 ], [ 6, 18, 21, 23, 40, 42 ], [ 7, 11, 12, 17, 32, 33 ], [ 9, 19, 22, 26, 53, 54 ], [ 9, 19, 67, 69 ], [ 9, 25, 26, 27 ], [ 9, 26, 60, 61, 67, 68 ], [ 11, 12, 29, 31 ], [ 13, 16, 34, 36, 41, 43 ], [ 14, 16, 36, 37, 47, 50 ], [ 15, 16, 36, 38 ], [ 17, 18, 23, 24, 48, 49 ], [ 17, 33, 48, 56 ], [ 19, 20, 22, 24, 69, 70 ], [ 20, 21, 23, 24 ], [ 20, 21, 34, 35, 42, 43 ], [ 20, 21, 70, 80, 112, 113 ], [ 20, 24, 35, 37, 49, 50 ], [ 20, 35, 70, 71 ], [ 21, 42, 80, 81 ], [ 22, 24, 49, 53 ], [ 26, 27, 52, 54, 73, 74 ], [ 26, 27, 61, 62, 75, 76 ], [ 26, 54, 61, 66 ], [ 27, 73, 75, 78 ], [ 34, 35, 36, 37 ], [ 34, 35, 39, 71, 96, 97 ], [ 34, 36, 38, 39, 57, 58 ], [ 34, 39, 43, 46 ], [ 35, 37, 63, 64, 71, 72 ], [ 36, 37, 38, 63, 87, 88 ], [ 37, 50, 63, 65 ], [ 38, 57, 85, 87 ], [ 39, 46, 79, 96, 120, 121 ], [ 39, 58, 94, 96 ], [ 40, 41, 42, 43 ], [ 40, 42, 44, 45, 81, 82 ], [ 42, 43, 46, 79, 81, 84 ], [ 47, 48, 49, 50 ], [ 48, 49, 51, 53, 55, 56 ], [ 49, 50, 53, 54, 65, 66 ], [ 51, 52, 53, 54 ], [ 57, 58, 85, 86, 94, 95 ], [ 59, 60, 61, 62 ], [ 59, 60, 64, 89, 114, 115 ], [ 60, 61, 63, 64, 65, 66 ], [ 60, 64, 68, 72 ], [ 63, 64, 88, 89 ], [ 64, 72, 89, 90, 98, 99 ], [ 67, 68, 69, 70, 71, 72 ], [ 69, 70, 111, 112 ], [ 70, 71, 97, 112, 128, 129 ], [ 71, 72, 97, 98 ], [ 79, 84, 120, 124 ], [ 80, 81, 84, 113, 124, 125 ], [ 81, 82, 83, 84 ], [ 83, 84, 107, 108, 124, 127 ], [ 85, 86, 87, 88, 89, 90 ], [ 85, 86, 101, 102 ], [ 86, 90, 95, 99 ], [ 86, 90, 102, 103, 116, 117 ], [ 86, 91, 93, 95, 102, 106 ], [ 89, 90, 115, 116 ], [ 92, 93, 94, 95 ], [ 92, 94, 96, 100, 119, 121 ], [ 94, 95, 96, 97, 98, 99 ], [ 96, 97, 121, 128 ], [ 102, 103, 105, 106 ], [ 107, 110, 123, 127 ], [ 112, 113, 125, 129 ], [ 118, 119, 120, 121 ], [ 118, 120, 122, 123, 124, 127 ], [ 120, 121, 124, 125, 128, 129 ], [ 124, 125, 126, 127 ] ], [ [ 1, 2, 3, 4 ], [ 1, 2, 3, 30 ], [ 1, 2, 4, 77 ], [ 1, 2, 12, 30, 31, 32 ], [ 1, 2, 32, 33, 55, 56 ], [ 1, 2, 51, 52, 55, 74 ], [ 1, 2, 73, 74, 77, 78 ], [ 1, 3, 4, 104 ], [ 1, 3, 5, 10, 13, 14, 15, 16 ], [ 1, 3, 10, 11, 12, 29, 30, 31 ], [ 1, 3, 15, 38, 57, 85, 87, 101 ], [ 1, 3, 101, 102, 103, 104, 105, 106 ], [ 1, 4, 59, 62, 76, 114 ], [ 1, 4, 75, 76, 77, 78 ], [ 1, 4, 103, 104, 105, 117 ], [ 1, 4, 114, 115, 116, 117 ], [ 1, 5, 7, 10, 11, 12, 14, 17, 32, 33, 47, 48, 56 ], [ 1, 14, 15, 16, 36, 37, 38, 47, 50, 63, 65, 87, 88 ], [ 1, 26, 27, 52, 54, 61, 62, 66, 73, 74, 75, 76, 78 ], [ 1, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 65, 66 ], [ 1, 59, 60, 61, 62, 63, 64, 65, 66, 88, 89, 114, 115 ], [ 1, 85, 86, 87, 88, 89, 90, 101, 102, 103, 115, 116, 117 ], [ 2, 3, 4, 109 ], [ 2, 3, 8, 28, 44, 45 ], [ 2, 3, 28, 29, 30, 31 ], [ 2, 3, 44, 82, 83, 108 ], [ 2, 3, 107, 108, 109, 110 ], [ 2, 4, 9, 19, 25, 67, 69, 111 ], [ 2, 4, 25, 27, 73, 75, 77, 78 ], [ 2, 4, 107, 109, 110, 123, 126, 127 ], [ 2, 4, 111, 112, 113, 125, 126, 129 ], [ 2, 6, 7, 8, 11, 12, 17, 18, 28, 29, 31, 32, 33 ], [ 2, 6, 8, 18, 21, 23, 40, 42, 44, 45, 80, 81, 82 ], [ 2, 9, 19, 22, 25, 26, 27, 51, 52, 53, 54, 73, 74 ], [ 2, 17, 18, 22, 23, 24, 33, 48, 49, 51, 53, 55, 56 ], [ 2, 19, 20, 21, 22, 23, 24, 69, 70, 80, 111, 112, 113 ], [ 2, 80, 81, 82, 83, 84, 107, 108, 113, 124, 125, 126, 127 ], [ 3, 4, 91, 92, 93, 100 ], [ 3, 4, 91, 104, 105, 106 ], [ 3, 4, 100, 118, 119, 122 ], [ 3, 4, 109, 110, 122, 123 ], [ 3, 5, 6, 7, 8, 10, 11, 13, 28, 29, 40, 41, 45 ], [ 3, 13, 15, 16, 34, 36, 38, 39, 41, 43, 46, 57, 58 ], [ 3, 39, 46, 58, 79, 92, 94, 96, 100, 118, 119, 120, 121 ], [ 3, 40, 41, 42, 43, 44, 45, 46, 79, 81, 82, 83, 84 ], [ 3, 57, 58, 85, 86, 91, 92, 93, 94, 95, 101, 102, 106 ], [ 3, 79, 83, 84, 107, 108, 110, 118, 120, 122, 123, 124, 127 ], [ 4, 9, 25, 26, 27, 59, 60, 61, 62, 67, 68, 75, 76 ], [ 4, 59, 60, 64, 68, 72, 89, 90, 98, 99, 114, 115, 116 ], [ 4, 67, 68, 69, 70, 71, 72, 97, 98, 111, 112, 128, 129 ], [ 4, 86, 90, 91, 93, 95, 99, 102, 103, 105, 106, 116, 117 ], [ 4, 92, 93, 94, 95, 96, 97, 98, 99, 100, 119, 121, 128 ], [ 4, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129 ], [ 5, 6, 7, 13, 14, 16, 17, 18, 20, 21, 23, 24, 34, 35, 36, 37, 40, 41, 42, 43, 47, 48, 49, 50 ], [ 9, 19, 20, 22, 24, 26, 35, 37, 49, 50, 53, 54, 60, 61, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72 ], [ 20, 21, 34, 35, 39, 42, 43, 46, 70, 71, 79, 80, 81, 84, 96, 97, 112, 113, 120, 121, 124, 125, 128, 129 ], [ 34, 35, 36, 37, 38, 39, 57, 58, 63, 64, 71, 72, 85, 86, 87, 88, 89, 90, 94, 95, 96, 97, 98, 99 ] ], [ [ 1 .. 129 ] ] ];
ac3r:=[ [ 1, 2, 3 ], [ 1, 2, 4 ], [ 1, 2, 30 ], [ 1, 2, 32 ], [ 1, 2, 55 ], [ 1, 2, 74 ], [ 1, 2, 77 ], [ 1, 3, 4 ], [ 1, 3, 10 ], [ 1, 3, 15 ], [ 1, 3, 30 ], [ 1, 3, 101 ], [ 1, 3, 104 ], [ 1, 4, 76 ], [ 1, 4, 77 ], [ 1, 4, 104 ], [ 1, 4, 114 ], [ 1, 4, 117 ], [ 1, 5, 10, 14 ], [ 1, 10, 11, 12 ], [ 1, 12, 30, 31 ], [ 1, 12, 32 ], [ 1, 14, 15, 16 ], [ 1, 14, 47 ], [ 1, 15, 38, 87 ], [ 1, 32, 33, 56 ], [ 1, 47, 48, 56 ], [ 1, 47, 50, 65 ], [ 1, 51, 52, 55 ], [ 1, 52, 54, 66 ], [ 1, 52, 74 ], [ 1, 55, 56 ], [ 1, 59, 62, 114 ], [ 1, 61, 62, 66 ], [ 1, 62, 76 ], [ 1, 63, 65, 88 ], [ 1, 65, 66 ], [ 1, 73, 74, 78 ], [ 1, 75, 76, 78 ], [ 1, 77, 78 ], [ 1, 85, 87, 101 ], [ 1, 87, 88 ], [ 1, 88, 89, 115 ], [ 1, 101, 102, 103 ], [ 1, 103, 104, 105 ], [ 1, 103, 117 ], [ 1, 114, 115 ], [ 1, 115, 116, 117 ], [ 2, 3, 4 ], [ 2, 3, 28 ], [ 2, 3, 30 ], [ 2, 3, 44 ], [ 2, 3, 108 ], [ 2, 3, 109 ], [ 2, 4, 25 ], [ 2, 4, 77 ], [ 2, 4, 109 ], [ 2, 4, 111 ], [ 2, 4, 126 ], [ 2, 6, 8, 18 ], [ 2, 8, 28 ], [ 2, 8, 44, 45 ], [ 2, 9, 19, 25 ], [ 2, 12, 31, 32 ], [ 2, 17, 18, 33 ], [ 2, 18, 23 ], [ 2, 19, 22 ], [ 2, 19, 69, 111 ], [ 2, 21, 23, 80 ], [ 2, 22, 23, 24 ], [ 2, 22, 51, 53 ], [ 2, 25, 27, 73 ], [ 2, 28, 29, 31 ], [ 2, 30, 31 ], [ 2, 32, 33 ], [ 2, 33, 55, 56 ], [ 2, 44, 82 ], [ 2, 51, 52, 74 ], [ 2, 51, 55 ], [ 2, 73, 74 ], [ 2, 73, 77, 78 ], [ 2, 80, 81, 82 ], [ 2, 80, 113 ], [ 2, 82, 83, 108 ], [ 2, 107, 108 ], [ 2, 107, 109, 110 ], [ 2, 107, 126, 127 ], [ 2, 111, 112, 113 ], [ 2, 113, 125, 126 ], [ 3, 4, 91 ], [ 3, 4, 100 ], [ 3, 4, 104 ], [ 3, 4, 109 ], [ 3, 4, 122 ], [ 3, 5, 10, 13 ], [ 3, 8, 28, 45 ], [ 3, 10, 11, 29 ], [ 3, 13, 15, 16 ], [ 3, 13, 41 ], [ 3, 15, 38, 57 ], [ 3, 28, 29 ], [ 3, 29, 30, 31 ], [ 3, 39, 46, 58 ], [ 3, 40, 41, 45 ], [ 3, 41, 43, 46 ], [ 3, 44, 45 ], [ 3, 44, 82, 83 ], [ 3, 46, 79 ], [ 3, 57, 58 ], [ 3, 57, 85, 101 ], [ 3, 58, 92, 94 ], [ 3, 79, 83, 84 ], [ 3, 79, 118, 120 ], [ 3, 83, 108 ], [ 3, 91, 92, 93 ], [ 3, 91, 106 ], [ 3, 92, 100 ], [ 3, 100, 118, 119 ], [ 3, 101, 102, 106 ], [ 3, 104, 105, 106 ], [ 3, 107, 108, 110 ], [ 3, 109, 110 ], [ 3, 110, 122, 123 ], [ 3, 118, 122 ], [ 4, 9, 25, 67 ], [ 4, 25, 27, 75 ], [ 4, 59, 60, 68 ], [ 4, 59, 62, 76 ], [ 4, 59, 114 ], [ 4, 67, 68 ], [ 4, 67, 69, 111 ], [ 4, 68, 72, 98 ], [ 4, 75, 76 ], [ 4, 75, 77, 78 ], [ 4, 90, 99, 116 ], [ 4, 91, 93 ], [ 4, 91, 105, 106 ], [ 4, 92, 93, 100 ], [ 4, 93, 95, 99 ], [ 4, 97, 98, 128 ], [ 4, 98, 99 ], [ 4, 100, 119 ], [ 4, 103, 105, 117 ], [ 4, 104, 105 ], [ 4, 109, 110, 123 ], [ 4, 111, 112, 129 ], [ 4, 114, 115, 116 ], [ 4, 116, 117 ], [ 4, 118, 119, 122 ], [ 4, 119, 121, 128 ], [ 4, 122, 123 ], [ 4, 123, 126, 127 ], [ 4, 125, 126, 129 ], [ 4, 128, 129 ] ];
EDGES:=[ [ [ 1286937, 1373794, 3000000 ], [ 1286937, 3000000, 3000000 ] ], [ [ 1286937, 3000000, 1460989 ], [ 1286937, 3000000, 3000000 ] ], [ [ 1198565, 1311841, 3000000 ], [ 1198565, 3000000, 3000000 ] ], [ [ 1198565, 3000000, 1415993 ], [ 1198565, 3000000, 3000000 ] ], [ [ 1118336, 1241332, 3000000 ], [ 1118336, 3000000, 3000000 ] ], [ [ 1118336, 3000000, 1373604 ], [ 1118336, 3000000, 3000000 ] ], [ [ 1016572, 1177333, 3000000 ], [ 1016572, 3000000, 3000000 ] ], [ [ 1016572, 3000000, 1329560 ], [ 1016572, 3000000, 3000000 ] ], [ [ 940149, 1118734, 3000000 ], [ 940149, 3000000, 3000000 ] ], [ [ 940149, 3000000, 1294906 ], [ 940149, 3000000, 3000000 ] ], [ [ 1224984, 1247629, 3000000 ], [ 3000000, 1247629, 3000000 ] ], [ [ 3000000, 1247629, 1381340 ], [ 3000000, 1247629, 3000000 ] ], [ [ 1154772, 1112854, 3000000 ], [ 3000000, 1112854, 3000000 ] ], [ [ 3000000, 1112854, 1284383 ], [ 3000000, 1112854, 3000000 ] ], [ [ 1286937, 1373794, 3000000 ], [ 3000000, 1373794, 3000000 ] ], [ [ 3000000, 1373794, 1460989 ], [ 3000000, 1373794, 3000000 ] ], [ [ 1090183, 974099, 3000000 ], [ 3000000, 974099, 3000000 ] ], [ [ 3000000, 974099, 1197705 ], [ 3000000, 974099, 3000000 ] ], [ [ 1030854, 847445, 3000000 ], [ 3000000, 847445, 3000000 ] ], [ [ 3000000, 847445, 1110738 ], [ 3000000, 847445, 3000000 ] ], [ [ 957973, 1040994, 3000000 ], [ -6083021/2, -5916979/2, 3000000 ] ], [ [ -3368536/3, -3119473/3, -2511991/3 ], [ -6083021/2, -5916979/2, 3000000 ] ], [ [ 940149, 1118734, 3000000 ], [ -6178585/2, -5821415/2, 3000000 ] ], [ [ -3533342/3, -2997587/3, -2469071/3 ], [ -6178585/2, -5821415/2, 3000000 ] ], [ [ 1030854, 847445, 3000000 ], [ -5816591/2, -6183409/2, 3000000 ] ], [ [ -2896475/3, -3446702/3, -2656823/3 ], [ -5816591/2, -6183409/2, 3000000 ] ], [ [ 974431, 970323, 3000000 ], [ -2997946, -3002054, 3000000 ] ], [ [ -3217832/3, -3230156/3, -2552012/3 ], [ -2997946, -3002054, 3000000 ] ], [ [ 993597, 914770, 3000000 ], [ -5921173/2, -6078827/2, 3000000 ] ], [ [ -3080162/3, -3316643/3, -2603195/3 ], [ -5921173/2, -6078827/2, 3000000 ] ], [ [ 1224984, 1247629, 3000000 ], [ 1154772, 1177417, 3000000 ] ], [ [ 1224984, 1247629, 3000000 ], [ 1224984, 1311841, 3000000 ] ], [ [ 1224984, 1311841, 3000000 ], [ 1286937, 1373794, 3000000 ] ], [ [ 1224984, 1311841, 3000000 ], [ 1198565, 1311841, 3000000 ] ], [ [ 1154772, 1177417, 3000000 ], [ 1154772, 1112854, 3000000 ] ], [ [ 1154772, 1177417, 3000000 ], [ 1128056, 1177417, 3000000 ] ], [ [ 1154772, 1112854, 3000000 ], [ 1090183, 1048265, 3000000 ] ], [ [ 1198565, 1311841, 3000000 ], [ 1128056, 1241332, 3000000 ] ], [ [ 1128056, 1177417, 3000000 ], [ 1128056, 1241332, 3000000 ] ], [ [ 1128056, 1177417, 3000000 ], [ 1071539, 1120900, 3000000 ] ], [ [ 1054337, 1177333, 3000000 ], [ 1118336, 1241332, 3000000 ] ], [ [ 1054337, 1177333, 3000000 ], [ 1054337, 1120900, 3000000 ] ], [ [ 1054337, 1177333, 3000000 ], [ 1016572, 1177333, 3000000 ] ], [ [ 1118336, 1241332, 3000000 ], [ 1128056, 1241332, 3000000 ] ], [ [ 974431, 1040994, 3000000 ], [ 974431, 970323, 3000000 ] ], [ [ 974431, 1040994, 3000000 ], [ 1054337, 1120900, 3000000 ] ], [ [ 974431, 1040994, 3000000 ], [ 957973, 1040994, 3000000 ] ], [ [ 1071539, 1120900, 3000000 ], [ 1071539, 1048265, 3000000 ] ], [ [ 1071539, 1120900, 3000000 ], [ 1054337, 1120900, 3000000 ] ], [ [ 1016572, 1177333, 3000000 ], [ 957973, 1118734, 3000000 ] ], [ [ 957973, 1040994, 3000000 ], [ 957973, 1118734, 3000000 ] ], [ [ 940149, 1118734, 3000000 ], [ 957973, 1118734, 3000000 ] ], [ [ 1090183, 1048265, 3000000 ], [ 1090183, 974099, 3000000 ] ], [ [ 1090183, 1048265, 3000000 ], [ 1071539, 1048265, 3000000 ] ], [ [ 1071539, 1048265, 3000000 ], [ 993597, 970323, 3000000 ] ], [ [ 1090183, 974099, 3000000 ], [ 1030854, 914770, 3000000 ] ], [ [ 1030854, 914770, 3000000 ], [ 1030854, 847445, 3000000 ] ], [ [ 1030854, 914770, 3000000 ], [ 993597, 914770, 3000000 ] ], [ [ 974431, 970323, 3000000 ], [ 993597, 970323, 3000000 ] ], [ [ 993597, 970323, 3000000 ], [ 993597, 914770, 3000000 ] ], [ [ 1241941, 3000000, 1332773 ], [ 3000000, 3000000, 1332773 ] ], [ [ 3000000, 1294145, 1332773 ], [ 3000000, 3000000, 1332773 ] ], [ [ 1286937, 3000000, 1460989 ], [ 3000000, 3000000, 1460989 ] ], [ [ 3000000, 1373794, 1460989 ], [ 3000000, 3000000, 1460989 ] ], [ [ 1203136, 3000000, 1198689 ], [ 3000000, 3000000, 1198689 ] ], [ [ 3000000, 1206386, 1198689 ], [ 3000000, 3000000, 1198689 ] ], [ [ 1157927, 3000000, 1068732 ], [ 3000000, 3000000, 1068732 ] ], [ [ 3000000, 1119890, 1068732 ], [ 3000000, 3000000, 1068732 ] ], [ [ 1116653, 3000000, 943911 ], [ 3000000, 3000000, 943911 ] ], [ [ 3000000, 1022345, 943911 ], [ 3000000, 3000000, 943911 ] ], [ [ 981918, 3000000, 1202613 ], [ -6220695/2, 3000000, -5779305/2 ] ], [ [ -3330038/3, -3002009/3, -2667953/3 ], [ -6220695/2, 3000000, -5779305/2 ] ], [ [ 940149, 3000000, 1294906 ], [ -6354757/2, 3000000, -5645243/2 ] ], [ [ -3533342/3, -2997587/3, -2469071/3 ], [ -6354757/2, 3000000, -5645243/2 ] ], [ [ 1116653, 3000000, 943911 ], [ -2913629, 3000000, -3086371 ] ], [ [ -2732950/3, -3015874/3, -3251176/3 ], [ -2913629, 3000000, -3086371 ] ], [ [ 1023567, 3000000, 1107961 ], [ -3042197, 3000000, -2957803 ] ], [ [ -3118381/3, -3016420/3, -2865199/3 ], [ -3042197, 3000000, -2957803 ] ], [ [ 1070027, 3000000, 1027458 ], [ -5957431/2, 3000000, -6042569/2 ] ], [ [ -2935094/3, -3002105/3, -3062801/3 ], [ -5957431/2, 3000000, -6042569/2 ] ], [ [ 1203136, 3000000, 1293968 ], [ 1156176, 3000000, 1293968 ] ], [ [ 1203136, 3000000, 1293968 ], [ 1241941, 3000000, 1332773 ] ], [ [ 1203136, 3000000, 1293968 ], [ 1203136, 3000000, 1198689 ] ], [ [ 1023567, 3000000, 1202613 ], [ 981918, 3000000, 1202613 ] ], [ [ 1241941, 3000000, 1415993 ], [ 1198565, 3000000, 1415993 ] ], [ [ 1156176, 3000000, 1293968 ], [ 1156176, 3000000, 1373604 ] ], [ [ 1156176, 3000000, 1293968 ], [ 1115546, 3000000, 1253338 ] ], [ [ 1023567, 3000000, 1202613 ], [ 1074292, 3000000, 1253338 ] ], [ [ 1023567, 3000000, 1202613 ], [ 1023567, 3000000, 1107961 ] ], [ [ 1115546, 3000000, 1253338 ], [ 1115546, 3000000, 1153480 ] ], [ [ 1074292, 3000000, 1253338 ], [ 1115546, 3000000, 1253338 ] ], [ [ 1074292, 3000000, 1253338 ], [ 1074292, 3000000, 1329560 ] ], [ [ 981918, 3000000, 1202613 ], [ 981918, 3000000, 1294906 ] ], [ [ 1241941, 3000000, 1332773 ], [ 1241941, 3000000, 1415993 ] ], [ [ 1286937, 3000000, 1460989 ], [ 1241941, 3000000, 1415993 ] ], [ [ 1198565, 3000000, 1415993 ], [ 1156176, 3000000, 1373604 ] ], [ [ 1156176, 3000000, 1373604 ], [ 1118336, 3000000, 1373604 ] ], [ [ 1203136, 3000000, 1198689 ], [ 1157927, 3000000, 1153480 ] ], [ [ 1074292, 3000000, 1329560 ], [ 1016572, 3000000, 1329560 ] ], [ [ 1074292, 3000000, 1329560 ], [ 1118336, 3000000, 1373604 ] ], [ [ 981918, 3000000, 1294906 ], [ 1016572, 3000000, 1329560 ] ], [ [ 981918, 3000000, 1294906 ], [ 940149, 3000000, 1294906 ] ], [ [ 1115546, 3000000, 1153480 ], [ 1157927, 3000000, 1153480 ] ], [ [ 1115546, 3000000, 1153480 ], [ 1070027, 3000000, 1107961 ] ], [ [ 1157927, 3000000, 1153480 ], [ 1157927, 3000000, 1068732 ] ], [ [ 1116653, 3000000, 1027458 ], [ 1157927, 3000000, 1068732 ] ], [ [ 1116653, 3000000, 1027458 ], [ 1116653, 3000000, 943911 ] ], [ [ 1116653, 3000000, 1027458 ], [ 1070027, 3000000, 1027458 ] ], [ [ 1023567, 3000000, 1107961 ], [ 1070027, 3000000, 1107961 ] ], [ [ 1070027, 3000000, 1107961 ], [ 1070027, 3000000, 1027458 ] ], [ [ 3000000, 887132, 1065625 ], [ 3000000, -6178493/2, -5821507/2 ] ], [ [ -2862629/3, -3336425/3, -2800946/3 ], [ 3000000, -6178493/2, -5821507/2 ] ], [ [ 3000000, 930553, 1019230 ], [ 3000000, -6088677/2, -5911323/2 ] ], [ [ -2826631/3, -3219700/3, -2953669/3 ], [ 3000000, -6088677/2, -5911323/2 ] ], [ [ 3000000, 847445, 1110738 ], [ 3000000, -6263293/2, -5736707/2 ] ], [ [ -2896475/3, -3446702/3, -2656823/3 ], [ 3000000, -6263293/2, -5736707/2 ] ], [ [ 3000000, 1022345, 943911 ], [ 3000000, -2960783, -3039217 ] ], [ [ -2732950/3, -3015874/3, -3251176/3 ], [ 3000000, -2960783, -3039217 ] ], [ [ 3000000, 973943, 971187 ], [ 3000000, -2998622, -3001378 ] ], [ [ -2773676/3, -3109028/3, -3117296/3 ], [ 3000000, -2998622, -3001378 ] ], [ [ 3000000, 1247629, 1381340 ], [ 3000000, 1150672, 1284383 ] ], [ [ 3000000, 1294145, 1332773 ], [ 3000000, 1206386, 1245014 ] ], [ [ 3000000, 1247629, 1381340 ], [ 3000000, 1294145, 1381340 ] ], [ [ 3000000, 1150672, 1284383 ], [ 3000000, 1112854, 1284383 ] ], [ [ 3000000, 1150672, 1284383 ], [ 3000000, 1150672, 1245014 ] ], [ [ 3000000, 1112854, 1284383 ], [ 3000000, 1026176, 1197705 ] ], [ [ 3000000, 1294145, 1332773 ], [ 3000000, 1294145, 1381340 ] ], [ [ 3000000, 1294145, 1381340 ], [ 3000000, 1373794, 1460989 ] ], [ [ 3000000, 1066906, 1161248 ], [ 3000000, 1026176, 1161248 ] ], [ [ 3000000, 1150672, 1245014 ], [ 3000000, 1206386, 1245014 ] ], [ [ 3000000, 1150672, 1245014 ], [ 3000000, 1066906, 1161248 ] ], [ [ 3000000, 1206386, 1198689 ], [ 3000000, 1206386, 1245014 ] ], [ [ 3000000, 1206386, 1198689 ], [ 3000000, 1119890, 1112193 ] ], [ [ 3000000, 1066906, 1161248 ], [ 3000000, 1066906, 1112193 ] ], [ [ 3000000, 1026176, 1197705 ], [ 3000000, 1026176, 1161248 ] ], [ [ 3000000, 1026176, 1197705 ], [ 3000000, 974099, 1197705 ] ], [ [ 3000000, 1026176, 1161248 ], [ 3000000, 930553, 1065625 ] ], [ [ 3000000, 1066906, 1112193 ], [ 3000000, 1119890, 1112193 ] ], [ [ 3000000, 1066906, 1112193 ], [ 3000000, 973943, 1019230 ] ], [ [ 3000000, 1119890, 1112193 ], [ 3000000, 1119890, 1068732 ] ], [ [ 3000000, 887132, 1065625 ], [ 3000000, 930553, 1065625 ] ], [ [ 3000000, 887132, 1065625 ], [ 3000000, 887132, 1110738 ] ], [ [ 3000000, 930553, 1065625 ], [ 3000000, 930553, 1019230 ] ], [ [ 3000000, 930553, 1019230 ], [ 3000000, 973943, 1019230 ] ], [ [ 3000000, 974099, 1197705 ], [ 3000000, 887132, 1110738 ] ], [ [ 3000000, 847445, 1110738 ], [ 3000000, 887132, 1110738 ] ], [ [ 3000000, 1119890, 1068732 ], [ 3000000, 1022345, 971187 ] ], [ [ 3000000, 1022345, 943911 ], [ 3000000, 1022345, 971187 ] ], [ [ 3000000, 1022345, 971187 ], [ 3000000, 973943, 971187 ] ], [ [ 3000000, 973943, 1019230 ], [ 3000000, 973943, 971187 ] ], [ [ -3330038/3, -3002009/3, -2667953/3 ], [ -3179326/3, -3077365/3, -2743309/3 ] ], [ [ -3330038/3, -3002009/3, -2667953/3 ], [ -3394858/3, -3066829/3, -2538313/3 ] ], [ [ -1080462, -1061016, -858522 ], [ -3164785/3, -3106447/3, -2728768/3 ] ], [ [ -1080462, -1061016, -858522 ], [ -3368536/3, -3119473/3, -2511991/3 ] ], [ [ -1080462, -1061016, -858522 ], [ -3217832/3, -3230156/3, -2552012/3 ] ], [ [ -3179326/3, -3077365/3, -2743309/3 ], [ -3164785/3, -3106447/3, -2728768/3 ] ], [ [ -3179326/3, -3077365/3, -2743309/3 ], [ -3118381/3, -3016420/3, -2865199/3 ] ], [ [ -3164785/3, -3106447/3, -2728768/3 ], [ -3043157/3, -3167261/3, -2789582/3 ] ], [ [ -3394858/3, -3066829/3, -2538313/3 ], [ -3368536/3, -3119473/3, -2511991/3 ] ], [ [ -3394858/3, -3066829/3, -2538313/3 ], [ -3533342/3, -2997587/3, -2469071/3 ] ], [ [ -1005822, -1072881, -921297 ], [ -3091930/3, -3293107/3, -2614963/3 ] ], [ [ -2862629/3, -3336425/3, -2800946/3 ], [ -2889538/3, -3282607/3, -2827855/3 ] ], [ [ -2862629/3, -3336425/3, -2800946/3 ], [ -973984, -1131916, -894100 ] ], [ [ -2889538/3, -3282607/3, -2827855/3 ], [ -2826631/3, -3219700/3, -2953669/3 ] ], [ [ -2889538/3, -3282607/3, -2827855/3 ], [ -1005822, -1072881, -921297 ] ], [ [ -3043157/3, -3167261/3, -2789582/3 ], [ -2986702/3, -3110806/3, -2902492/3 ] ], [ [ -3043157/3, -3167261/3, -2789582/3 ], [ -1005822, -1072881, -921297 ] ], [ [ -2826631/3, -3219700/3, -2953669/3 ], [ -2845870/3, -3181222/3, -2972908/3 ] ], [ [ -973984, -1131916, -894100 ], [ -3080162/3, -3316643/3, -2603195/3 ] ], [ [ -2896475/3, -3446702/3, -2656823/3 ], [ -973984, -1131916, -894100 ] ], [ [ -2732950/3, -3015874/3, -3251176/3 ], [ -930384, -1024692, -1044924 ] ], [ [ -3118381/3, -3016420/3, -2865199/3 ], [ -1001911, -1024248, -973841 ] ], [ [ -3217832/3, -3230156/3, -2552012/3 ], [ -3091930/3, -3293107/3, -2614963/3 ] ], [ [ -3091930/3, -3293107/3, -2614963/3 ], [ -3080162/3, -3316643/3, -2603195/3 ] ], [ [ -2845870/3, -3181222/3, -2972908/3 ], [ -2773676/3, -3109028/3, -3117296/3 ] ], [ [ -2845870/3, -3181222/3, -2972908/3 ], [ -2986702/3, -3110806/3, -2902492/3 ] ], [ [ -2773676/3, -3109028/3, -3117296/3 ], [ -930384, -1024692, -1044924 ] ], [ [ -930384, -1024692, -1044924 ], [ -2935094/3, -3002105/3, -3062801/3 ] ], [ [ -2935094/3, -3002105/3, -3062801/3 ], [ -1001911, -1024248, -973841 ] ], [ [ -2986702/3, -3110806/3, -2902492/3 ], [ -1001911, -1024248, -973841 ] ] ];
CORNER_PAIRS:=[ 1, 3, 5, 7, 9, 11, 13, 15, 17, 19, 21, 23, 25, 27, 29, 61, 63, 65, 67, 69, 71, 73, 75, 77, 79, 111, 113, 115, 117, 119 ];


==> anc/data2.g <==
face_nr:=2;
Qh:=[ [ 0, 0, 0, 879312 ], [ 5, 0, 0, 1318753 ], [ 0, 5, 0, 1323491 ], [ 0, 0, 5, 5629 ], [ 0, 0, 4, 3688 ], [ 0, 0, 3, 87614 ], [ 0, 0, 2, 258615 ], [ 0, 0, 1, 528857 ], [ 1, 0, 4, -6 ], [ 1, 0, 3, 70994 ], [ 1, 0, 2, 224925 ], [ 1, 0, 1, 456174 ], [ 1, 0, 0, 792375 ], [ 2, 0, 3, 136296 ], [ 2, 0, 2, 261410 ], [ 2, 0, 1, 489873 ], [ 2, 0, 0, 793810 ], [ 3, 0, 2, 395401 ], [ 3, 0, 1, 599789 ], [ 3, 0, 0, 875474 ], [ 4, 0, 1, 791426 ], [ 4, 0, 0, 1058902 ], [ 0, 1, 4, 1624 ], [ 0, 1, 3, 38686 ], [ 0, 1, 2, 170601 ], [ 0, 1, 1, 390628 ], [ 0, 1, 0, 705518 ], [ 1, 1, 3, 84922 ], [ 1, 1, 2, 196467 ], [ 1, 1, 1, 392256 ], [ 1, 1, 0, 680534 ], [ 2, 1, 2, 303769 ], [ 2, 1, 1, 485306 ], [ 2, 1, 0, 752478 ], [ 3, 1, 1, 660340 ], [ 3, 1, 0, 898141 ], [ 4, 1, 0, 1140168 ], [ 0, 2, 3, 133080 ], [ 0, 2, 2, 215882 ], [ 0, 2, 1, 401960 ], [ 0, 2, 0, 657889 ], [ 1, 2, 2, 304720 ], [ 1, 2, 1, 463891 ], [ 1, 2, 0, 703117 ], [ 2, 2, 1, 613278 ], [ 2, 2, 0, 831578 ], [ 3, 2, 0, 1057147 ], [ 0, 3, 2, 401462 ], [ 0, 3, 1, 528647 ], [ 0, 3, 0, 745035 ], [ 1, 3, 1, 665332 ], [ 1, 3, 0, 854852 ], [ 2, 3, 0, 1061255 ], [ 0, 4, 1, 794960 ], [ 0, 4, 0, 970936 ], [ 1, 4, 0, 1140082 ] ];
ha:=[ 879312, 1318753, 1323491, 874218, 5629, 3688, 87614, 258615, 528857, -6, 70994, 224925, 456174, 792375, 136296, 261410, 489873, 793810, 395401, 599789, 875474, 791426, 1058902, 1624, 38686, 170601, 390628, 705518, 84922, 196467, 392256, 680534, 303769, 485306, 752478, 660340, 898141, 1140168, 133080, 215882, 401960, 657889, 304720, 463891, 703117, 613278, 831578, 1057147, 401462, 528647, 745035, 665332, 854852, 1061255, 794960, 970936, 1140082, -5939, 22128, 129586, 331436, 618323, 38209, 136841, 308759, 576382, 225187, 373815, 620206, 533834, 745914, 963996, 67172, 136061, 285508, 524178, 197067, 324510, 550209, 456697, 662171, 854653, 262033, 378638, 573506, 489867, 662499, 835207, 595696, 747330, 902266, 1060198, 82861, 131777, 263051, 485550, 172113, 283658, 482414, 391014, 566868, 743301, 219094, 310588, 479164, 398472, 547061, 709314, 484349, 612258, 750682, 881705, 263176, 327762, 486861, 400914, 528934, 658907, 457809, 566971, 681244, 793028, 523064, 618129, 701476, 795784 ];
CQh:=[ [ 0, 0, 0, 879312, 1 ], [ 5, 0, 0, 1318753, 1 ], [ 0, 5, 0, 1323491, 1 ], [ 0, 0, 5, 5629, 1 ], [ 0, 0, 4, 3688, 1 ], [ 0, 0, 3, 87614, 1 ], [ 0, 0, 2, 258615, 1 ], [ 0, 0, 1, 528857, 1 ], [ 1, 0, 4, -6, 1 ], [ 1, 0, 3, 70994, 1 ], [ 1, 0, 2, 224925, 1 ], [ 1, 0, 1, 456174, 1 ], [ 1, 0, 0, 792375, 1 ], [ 2, 0, 3, 136296, 1 ], [ 2, 0, 2, 261410, 1 ], [ 2, 0, 1, 489873, 1 ], [ 2, 0, 0, 793810, 1 ], [ 3, 0, 2, 395401, 1 ], [ 3, 0, 1, 599789, 1 ], [ 3, 0, 0, 875474, 1 ], [ 4, 0, 1, 791426, 1 ], [ 4, 0, 0, 1058902, 1 ], [ 0, 1, 4, 1624, 1 ], [ 0, 1, 3, 38686, 1 ], [ 0, 1, 2, 170601, 1 ], [ 0, 1, 1, 390628, 1 ], [ 0, 1, 0, 705518, 1 ], [ 1, 1, 3, 84922, 1 ], [ 1, 1, 2, 196467, 1 ], [ 1, 1, 1, 392256, 1 ], [ 1, 1, 0, 680534, 1 ], [ 2, 1, 2, 303769, 1 ], [ 2, 1, 1, 485306, 1 ], [ 2, 1, 0, 752478, 1 ], [ 3, 1, 1, 660340, 1 ], [ 3, 1, 0, 898141, 1 ], [ 4, 1, 0, 1140168, 1 ], [ 0, 2, 3, 133080, 1 ], [ 0, 2, 2, 215882, 1 ], [ 0, 2, 1, 401960, 1 ], [ 0, 2, 0, 657889, 1 ], [ 1, 2, 2, 304720, 1 ], [ 1, 2, 1, 463891, 1 ], [ 1, 2, 0, 703117, 1 ], [ 2, 2, 1, 613278, 1 ], [ 2, 2, 0, 831578, 1 ], [ 3, 2, 0, 1057147, 1 ], [ 0, 3, 2, 401462, 1 ], [ 0, 3, 1, 528647, 1 ], [ 0, 3, 0, 745035, 1 ], [ 1, 3, 1, 665332, 1 ], [ 1, 3, 0, 854852, 1 ], [ 2, 3, 0, 1061255, 1 ], [ 0, 4, 1, 794960, 1 ], [ 0, 4, 0, 970936, 1 ], [ 1, 4, 0, 1140082, 1 ], [ 0, 0, 0, 1, 0 ] ];
asymptotes:=[ 1, 2, 3, 4 ];
asymp_per_edge:=[ 1, 2, 1, 2, 1, 2, 1, 2, 1, 2, 1, 3, 1, 3, 1, 3, 1, 3, 1, 3, 1, 4, 1, 4, 1, 4, 1, 4, 1, 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 4, 2, 4, 2, 4, 2, 4, 2, 4, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 3, 4, 3, 4, 3, 4, 3, 4, 3, 4, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4 ];
D:=[ [ 0, 1, 0, 0, 0 ], [ 0, 0, 1, 0, 0 ], [ 1, 0, 0, 0, 0 ], [ -1, -1, -1, 0, 5 ], [ -1628, 63918, 288278, 1, -742824 ], [ 24984, 90530, 314890, 1, -796048 ], [ -93050, -28107, 195789, 1, -466888 ], [ -107302, -42359, 181537, 1, -409880 ], [ -133991, -42359, 181537, 1, -356502 ], [ -33699, 63918, 288278, 1, -710753 ], [ -93050, 4567, 228463, 1, -532236 ], [ 24984, 111841, 336201, 1, -817359 ], [ -65302, -13928, 111545, 1, -340327 ], [ -65302, -359, 125114, 1, -381034 ], [ -65302, -13928, 71000, 1, -218692 ], [ -107302, -55928, 111545, 1, -256327 ], [ -107302, -42359, 125114, 1, -297034 ], [ -133991, -42359, 125114, 1, -243656 ], [ -1628, 21017, 288278, 1, -699923 ], [ 24984, 47629, 314890, 1, -753147 ], [ 72683, 138229, 270242, 1, -799099 ], [ 72683, 138229, 314890, 1, -843747 ], [ 86937, 173794, 350455, 1, -879312 ], [ 72683, 159540, 336201, 1, -865058 ], [ -25866, -45281, 186078, 1, -497476 ], [ -25866, -35570, 195789, 1, -526609 ], [ -1628, -11332, 220027, 1, -599323 ], [ -1628, -11332, 255929, 1, -635225 ], [ -46236, -65651, 111545, 1, -307670 ], [ -25866, -45281, 131915, 1, -389150 ], [ -25866, 6442, 131915, 1, -440873 ], [ -46236, -13928, 111545, 1, -359393 ], [ -46236, -13928, 71000, 1, -237758 ], [ -46236, -94394, 82802, 1, -192698 ], [ -1628, 63918, 231249, 1, -685795 ], [ -1628, 52696, 220027, 1, -663351 ], [ -36485, 28458, 195789, 1, -580018 ], [ -25866, 28458, 195789, 1, -590637 ], [ 33690, 88014, 220027, 1, -698669 ], [ 33690, 99236, 231249, 1, -721113 ], [ -36485, 28458, 153931, 1, -496302 ], [ -25866, 28458, 153931, 1, -506921 ], [ -33699, 63918, 231249, 1, -653724 ], [ -36485, 61132, 228463, 1, -645366 ], [ -107302, -108253, 111545, 1, -204002 ], [ -88838, -108253, 111545, 1, -222466 ], [ -88838, -136996, 82802, 1, -107494 ], [ -71944, 25673, 288278, 1, -634263 ], [ -93050, 4567, 267172, 1, -570945 ], [ -133991, -19508, 204388, 1, -402204 ], [ -109916, 4567, 228463, 1, -498504 ], [ -109916, 4567, 267172, 1, -537213 ], [ -109916, 13080, 275685, 1, -545726 ], [ -33699, 79577, 303937, 1, -726412 ], [ -1435, 111841, 336201, 1, -790940 ], [ -71944, 41332, 303937, 1, -649922 ], [ -81664, 41332, 303937, 1, -630482 ], [ -93050, -71635, 195789, 1, -423360 ], [ -61931, -71635, 195789, 1, -454479 ], [ -107302, -85887, 181537, 1, -366352 ], [ -107302, -108253, 159171, 1, -299254 ], [ -149387, -150338, 159171, 1, -172999 ], [ -149387, -127972, 181537, 1, -240097 ], [ -61931, -81346, 186078, 1, -425346 ], [ -88838, -108253, 159171, 1, -317718 ], [ 16620, 48928, 131915, 1, -483359 ], [ 33690, 88014, 171001, 1, -600617 ], [ 16620, 70944, 153931, 1, -549407 ], [ -46236, -47866, 37062, 1, -102006 ], [ -46236, -94394, 37062, 1, -55478 ], [ -175034, -127972, 181537, 1, -188803 ], [ -175034, -83402, 181537, 1, -233373 ], [ -191637, -60551, 204388, 1, -229266 ], [ -175034, -60551, 204388, 1, -279075 ], [ -88838, -185580, 82802, 1, -10326 ], [ -45228, -22583, 288278, 1, -612723 ], [ -71944, -22583, 288278, 1, -586007 ], [ -45228, -87146, 255929, 1, -483597 ], [ -61931, -103849, 239226, 1, -433488 ], [ -45228, -54932, 255929, 1, -548025 ], [ -61931, -71635, 239226, 1, -497916 ], [ -93050, -43689, 267172, 1, -522689 ], [ -93050, -71635, 239226, 1, -466797 ], [ -169146, -352555, 175976, 1, 439284 ], [ -149387, -201441, 159171, 1, -70793 ], [ -169146, -298774, 175976, 1, 224160 ], [ -61931, -126687, 186078, 1, -334664 ], [ -61931, -126687, 216388, 1, -364974 ], [ -88838, -153594, 159171, 1, -227036 ], [ -88838, -185580, 127185, 1, -99092 ], [ -136685, -266313, 127185, 1, 143107 ], [ -136685, -233427, 127185, 1, 44449 ], [ -136685, -201441, 159171, 1, -83495 ], [ -136685, -266313, 175976, 1, 94316 ], [ 3694, 36002, 71000, 1, -287688 ], [ 16620, 48928, 83926, 1, -339392 ], [ 3694, 2064, -1941, 1, 4076 ], [ 3694, 2064, 37062, 1, -151936 ], [ -145663, -31180, 267172, 1, -429972 ], [ -175034, -60551, 237801, 1, -312488 ], [ -191637, -60551, 237801, 1, -262679 ], [ -145663, -22667, 275685, 1, -438485 ], [ -109817, -151735, 239226, 1, -289830 ], [ -169146, -285230, 189520, 1, 169984 ], [ -149387, -201441, 189520, 1, -101142 ], [ -109817, -174573, 216388, 1, -221316 ], [ -136685, -201441, 189520, 1, -113844 ], [ -109817, -225901, 216388, 1, -67332 ], [ -136685, -252769, 189520, 1, 40140 ], [ -149387, -127972, 218300, 1, -276860 ], [ -128461, -107046, 239226, 1, -360564 ], [ -225569, -178507, 218300, 1, -23426 ], [ -225569, -159006, 237801, 1, -62428 ], [ -175034, -127972, 218300, 1, -225566 ], [ -175034, -108471, 237801, 1, -264568 ], [ -128461, -79100, 267172, 1, -416456 ], [ -145663, -79100, 267172, 1, -382052 ], [ -128461, -151735, 239226, 1, -271186 ], [ -149387, -172661, 218300, 1, -187482 ], [ -191637, -30876, 267476, 1, -292354 ], [ -183428, -22667, 275685, 1, -325190 ], [ -242027, -110941, 237801, 1, -61119 ], [ -242027, -159006, 237801, 1, -13054 ], [ -259851, -81266, 267476, 1, -19498 ], [ -242027, -81266, 267476, 1, -90794 ], [ -206403, -285230, 189520, 1, 207241 ], [ -206403, -258457, 189520, 1, 126922 ], [ -225569, -229677, 218300, 1, 78914 ], [ -206403, -229677, 218300, 1, 40582 ] ];
D0:=[ [ 0, 1, 0 ], [ 0, 0, 1 ], [ 1, 0, 0 ], [ -1, -1, -1 ], [ 1198372, 1263918, 1488278 ], [ 1224984, 1290530, 1514890 ], [ 1106950, 1171893, 1395789 ], [ 1092698, 1157641, 1381537 ], [ 1066009, 1157641, 1381537 ], [ 1166301, 1263918, 1488278 ], [ 1106950, 1204567, 1428463 ], [ 1224984, 1311841, 1536201 ], [ 1134698, 1186072, 1311545 ], [ 1134698, 1199641, 1325114 ], [ 1134698, 1186072, 1271000 ], [ 1092698, 1144072, 1311545 ], [ 1092698, 1157641, 1325114 ], [ 1066009, 1157641, 1325114 ], [ 1198372, 1221017, 1488278 ], [ 1224984, 1247629, 1514890 ], [ 1272683, 1338229, 1470242 ], [ 1272683, 1338229, 1514890 ], [ 1286937, 1373794, 1550455 ], [ 1272683, 1359540, 1536201 ], [ 1174134, 1154719, 1386078 ], [ 1174134, 1164430, 1395789 ], [ 1198372, 1188668, 1420027 ], [ 1198372, 1188668, 1455929 ], [ 1153764, 1134349, 1311545 ], [ 1174134, 1154719, 1331915 ], [ 1174134, 1206442, 1331915 ], [ 1153764, 1186072, 1311545 ], [ 1153764, 1186072, 1271000 ], [ 1153764, 1105606, 1282802 ], [ 1198372, 1263918, 1431249 ], [ 1198372, 1252696, 1420027 ], [ 1163515, 1228458, 1395789 ], [ 1174134, 1228458, 1395789 ], [ 1233690, 1288014, 1420027 ], [ 1233690, 1299236, 1431249 ], [ 1163515, 1228458, 1353931 ], [ 1174134, 1228458, 1353931 ], [ 1166301, 1263918, 1431249 ], [ 1163515, 1261132, 1428463 ], [ 1092698, 1091747, 1311545 ], [ 1111162, 1091747, 1311545 ], [ 1111162, 1063004, 1282802 ], [ 1128056, 1225673, 1488278 ], [ 1106950, 1204567, 1467172 ], [ 1066009, 1180492, 1404388 ], [ 1090084, 1204567, 1428463 ], [ 1090084, 1204567, 1467172 ], [ 1090084, 1213080, 1475685 ], [ 1166301, 1279577, 1503937 ], [ 1198565, 1311841, 1536201 ], [ 1128056, 1241332, 1503937 ], [ 1118336, 1241332, 1503937 ], [ 1106950, 1128365, 1395789 ], [ 1138069, 1128365, 1395789 ], [ 1092698, 1114113, 1381537 ], [ 1092698, 1091747, 1359171 ], [ 1050613, 1049662, 1359171 ], [ 1050613, 1072028, 1381537 ], [ 1138069, 1118654, 1386078 ], [ 1111162, 1091747, 1359171 ], [ 1216620, 1248928, 1331915 ], [ 1233690, 1288014, 1371001 ], [ 1216620, 1270944, 1353931 ], [ 1153764, 1152134, 1237062 ], [ 1153764, 1105606, 1237062 ], [ 1024966, 1072028, 1381537 ], [ 1024966, 1116598, 1381537 ], [ 1008363, 1139449, 1404388 ], [ 1024966, 1139449, 1404388 ], [ 1111162, 1014420, 1282802 ], [ 1154772, 1177417, 1488278 ], [ 1128056, 1177417, 1488278 ], [ 1154772, 1112854, 1455929 ], [ 1138069, 1096151, 1439226 ], [ 1154772, 1145068, 1455929 ], [ 1138069, 1128365, 1439226 ], [ 1106950, 1156311, 1467172 ], [ 1106950, 1128365, 1439226 ], [ 1030854, 847445, 1375976 ], [ 1050613, 998559, 1359171 ], [ 1030854, 901226, 1375976 ], [ 1138069, 1073313, 1386078 ], [ 1138069, 1073313, 1416388 ], [ 1111162, 1046406, 1359171 ], [ 1111162, 1014420, 1327185 ], [ 1063315, 933687, 1327185 ], [ 1063315, 966573, 1327185 ], [ 1063315, 998559, 1359171 ], [ 1063315, 933687, 1375976 ], [ 1203694, 1236002, 1271000 ], [ 1216620, 1248928, 1283926 ], [ 1203694, 1202064, 1198059 ], [ 1203694, 1202064, 1237062 ], [ 1054337, 1168820, 1467172 ], [ 1024966, 1139449, 1437801 ], [ 1008363, 1139449, 1437801 ], [ 1054337, 1177333, 1475685 ], [ 1090183, 1048265, 1439226 ], [ 1030854, 914770, 1389520 ], [ 1050613, 998559, 1389520 ], [ 1090183, 1025427, 1416388 ], [ 1063315, 998559, 1389520 ], [ 1090183, 974099, 1416388 ], [ 1063315, 947231, 1389520 ], [ 1050613, 1072028, 1418300 ], [ 1071539, 1092954, 1439226 ], [ 974431, 1021493, 1418300 ], [ 974431, 1040994, 1437801 ], [ 1024966, 1072028, 1418300 ], [ 1024966, 1091529, 1437801 ], [ 1071539, 1120900, 1467172 ], [ 1054337, 1120900, 1467172 ], [ 1071539, 1048265, 1439226 ], [ 1050613, 1027339, 1418300 ], [ 1008363, 1169124, 1467476 ], [ 1016572, 1177333, 1475685 ], [ 957973, 1089059, 1437801 ], [ 957973, 1040994, 1437801 ], [ 940149, 1118734, 1467476 ], [ 957973, 1118734, 1467476 ], [ 993597, 914770, 1389520 ], [ 993597, 941543, 1389520 ], [ 974431, 970323, 1418300 ], [ 993597, 970323, 1418300 ] ];
ac:=[ [ [ 1 ], [ 2 ], [ 3 ], [ 4 ], [ 5 ], [ 6 ], [ 7 ], [ 8 ], [ 9 ], [ 10 ], [ 11 ], [ 12 ], [ 13 ], [ 14 ], [ 15 ], [ 16 ], [ 17 ], [ 18 ], [ 19 ], [ 20 ], [ 21 ], [ 22 ], [ 23 ], [ 24 ], [ 25 ], [ 26 ], [ 27 ], [ 28 ], [ 29 ], [ 30 ], [ 31 ], [ 32 ], [ 33 ], [ 34 ], [ 35 ], [ 36 ], [ 37 ], [ 38 ], [ 39 ], [ 40 ], [ 41 ], [ 42 ], [ 43 ], [ 44 ], [ 45 ], [ 46 ], [ 47 ], [ 48 ], [ 49 ], [ 50 ], [ 51 ], [ 52 ], [ 53 ], [ 54 ], [ 55 ], [ 56 ], [ 57 ], [ 58 ], [ 59 ], [ 60 ], [ 61 ], [ 62 ], [ 63 ], [ 64 ], [ 65 ], [ 66 ], [ 67 ], [ 68 ], [ 69 ], [ 70 ], [ 71 ], [ 72 ], [ 73 ], [ 74 ], [ 75 ], [ 76 ], [ 77 ], [ 78 ], [ 79 ], [ 80 ], [ 81 ], [ 82 ], [ 83 ], [ 84 ], [ 85 ], [ 86 ], [ 87 ], [ 88 ], [ 89 ], [ 90 ], [ 91 ], [ 92 ], [ 93 ], [ 94 ], [ 95 ], [ 96 ], [ 97 ], [ 98 ], [ 99 ], [ 100 ], [ 101 ], [ 102 ], [ 103 ], [ 104 ], [ 105 ], [ 106 ], [ 107 ], [ 108 ], [ 109 ], [ 110 ], [ 111 ], [ 112 ], [ 113 ], [ 114 ], [ 115 ], [ 116 ], [ 117 ], [ 118 ], [ 119 ], [ 120 ], [ 121 ], [ 122 ], [ 123 ], [ 124 ], [ 125 ], [ 126 ], [ 127 ], [ 128 ], [ 129 ] ], [ [ 1, 2 ], [ 1, 3 ], [ 1, 4 ], [ 1, 14 ], [ 1, 15 ], [ 1, 18 ], [ 1, 21 ], [ 1, 23 ], [ 1, 24 ], [ 1, 40 ], [ 1, 41 ], [ 1, 43 ], [ 1, 44 ], [ 1, 50 ], [ 1, 51 ], [ 1, 53 ], [ 1, 54 ], [ 1, 55 ], [ 1, 57 ], [ 1, 67 ], [ 1, 68 ], [ 1, 73 ], [ 1, 95 ], [ 1, 96 ], [ 1, 97 ], [ 1, 120 ], [ 1, 121 ], [ 1, 124 ], [ 2, 3 ], [ 2, 4 ], [ 2, 12 ], [ 2, 20 ], [ 2, 23 ], [ 2, 55 ], [ 2, 56 ], [ 2, 57 ], [ 2, 76 ], [ 2, 77 ], [ 2, 78 ], [ 2, 84 ], [ 2, 102 ], [ 2, 103 ], [ 2, 104 ], [ 2, 108 ], [ 2, 113 ], [ 2, 116 ], [ 2, 117 ], [ 2, 118 ], [ 2, 121 ], [ 2, 123 ], [ 2, 124 ], [ 2, 125 ], [ 2, 126 ], [ 2, 128 ], [ 2, 129 ], [ 3, 4 ], [ 3, 20 ], [ 3, 21 ], [ 3, 22 ], [ 3, 23 ], [ 3, 25 ], [ 3, 27 ], [ 3, 28 ], [ 3, 30 ], [ 3, 34 ], [ 3, 39 ], [ 3, 66 ], [ 3, 67 ], [ 3, 70 ], [ 3, 75 ], [ 3, 78 ], [ 3, 84 ], [ 3, 87 ], [ 3, 88 ], [ 3, 90 ], [ 3, 91 ], [ 3, 94 ], [ 3, 96 ], [ 3, 97 ], [ 3, 98 ], [ 3, 108 ], [ 4, 15 ], [ 4, 16 ], [ 4, 18 ], [ 4, 45 ], [ 4, 47 ], [ 4, 62 ], [ 4, 69 ], [ 4, 70 ], [ 4, 71 ], [ 4, 72 ], [ 4, 73 ], [ 4, 75 ], [ 4, 84 ], [ 4, 85 ], [ 4, 86 ], [ 4, 91 ], [ 4, 92 ], [ 4, 97 ], [ 4, 112 ], [ 4, 122 ], [ 4, 123 ], [ 4, 124 ], [ 4, 126 ], [ 4, 127 ], [ 4, 128 ], [ 5, 6 ], [ 5, 10 ], [ 5, 19 ], [ 5, 35 ], [ 6, 12 ], [ 6, 20 ], [ 6, 22 ], [ 7, 8 ], [ 7, 11 ], [ 7, 37 ], [ 7, 58 ], [ 8, 9 ], [ 8, 17 ], [ 8, 60 ], [ 9, 18 ], [ 9, 50 ], [ 9, 72 ], [ 10, 43 ], [ 10, 48 ], [ 10, 54 ], [ 11, 44 ], [ 11, 49 ], [ 11, 51 ], [ 12, 24 ], [ 12, 55 ], [ 13, 14 ], [ 13, 15 ], [ 13, 16 ], [ 13, 32 ], [ 14, 17 ], [ 14, 41 ], [ 15, 33 ], [ 16, 17 ], [ 16, 45 ], [ 17, 18 ], [ 19, 20 ], [ 19, 28 ], [ 19, 76 ], [ 21, 22 ], [ 21, 40 ], [ 22, 24 ], [ 23, 24 ], [ 25, 26 ], [ 25, 30 ], [ 25, 64 ], [ 26, 27 ], [ 26, 38 ], [ 26, 59 ], [ 27, 28 ], [ 27, 36 ], [ 28, 80 ], [ 29, 30 ], [ 29, 32 ], [ 29, 34 ], [ 29, 46 ], [ 30, 31 ], [ 31, 32 ], [ 31, 42 ], [ 31, 66 ], [ 32, 33 ], [ 33, 69 ], [ 33, 95 ], [ 34, 47 ], [ 34, 70 ], [ 35, 36 ], [ 35, 40 ], [ 35, 43 ], [ 36, 38 ], [ 36, 39 ], [ 37, 38 ], [ 37, 41 ], [ 37, 44 ], [ 38, 42 ], [ 39, 40 ], [ 39, 67 ], [ 41, 42 ], [ 42, 68 ], [ 43, 44 ], [ 45, 46 ], [ 45, 61 ], [ 46, 47 ], [ 46, 65 ], [ 47, 75 ], [ 48, 49 ], [ 48, 56 ], [ 48, 77 ], [ 49, 52 ], [ 49, 82 ], [ 50, 51 ], [ 50, 74 ], [ 51, 52 ], [ 52, 53 ], [ 52, 99 ], [ 53, 57 ], [ 53, 102 ], [ 54, 55 ], [ 54, 56 ], [ 56, 57 ], [ 58, 59 ], [ 58, 60 ], [ 58, 83 ], [ 59, 64 ], [ 59, 81 ], [ 60, 61 ], [ 60, 63 ], [ 61, 62 ], [ 61, 65 ], [ 62, 63 ], [ 62, 85 ], [ 63, 71 ], [ 63, 110 ], [ 64, 65 ], [ 64, 87 ], [ 65, 89 ], [ 66, 68 ], [ 66, 96 ], [ 67, 68 ], [ 69, 70 ], [ 69, 98 ], [ 71, 72 ], [ 71, 114 ], [ 72, 74 ], [ 73, 74 ], [ 73, 101 ], [ 74, 100 ], [ 75, 90 ], [ 76, 77 ], [ 76, 80 ], [ 77, 82 ], [ 78, 79 ], [ 78, 80 ], [ 79, 81 ], [ 79, 88 ], [ 79, 103 ], [ 80, 81 ], [ 81, 83 ], [ 82, 83 ], [ 82, 116 ], [ 83, 111 ], [ 84, 86 ], [ 85, 93 ], [ 85, 105 ], [ 86, 94 ], [ 86, 104 ], [ 87, 88 ], [ 87, 89 ], [ 88, 106 ], [ 89, 90 ], [ 89, 93 ], [ 90, 92 ], [ 91, 92 ], [ 91, 94 ], [ 92, 93 ], [ 93, 107 ], [ 94, 109 ], [ 95, 96 ], [ 95, 98 ], [ 97, 98 ], [ 99, 100 ], [ 99, 102 ], [ 99, 117 ], [ 100, 101 ], [ 100, 115 ], [ 101, 120 ], [ 101, 122 ], [ 102, 121 ], [ 103, 106 ], [ 103, 118 ], [ 104, 109 ], [ 104, 126 ], [ 105, 107 ], [ 105, 119 ], [ 105, 127 ], [ 106, 107 ], [ 106, 108 ], [ 107, 109 ], [ 108, 109 ], [ 110, 111 ], [ 110, 114 ], [ 110, 119 ], [ 111, 116 ], [ 111, 118 ], [ 112, 113 ], [ 112, 114 ], [ 112, 128 ], [ 113, 115 ], [ 113, 123 ], [ 114, 115 ], [ 115, 117 ], [ 116, 117 ], [ 118, 119 ], [ 119, 129 ], [ 120, 121 ], [ 120, 125 ], [ 122, 123 ], [ 122, 125 ], [ 124, 125 ], [ 126, 127 ], [ 127, 129 ], [ 128, 129 ] ], [ [ 1, 2, 3 ], [ 1, 2, 4 ], [ 1, 2, 23 ], [ 1, 2, 55 ], [ 1, 2, 57 ], [ 1, 2, 121 ], [ 1, 2, 124 ], [ 1, 3, 4 ], [ 1, 3, 21 ], [ 1, 3, 23 ], [ 1, 3, 67 ], [ 1, 3, 96 ], [ 1, 3, 97 ], [ 1, 4, 15 ], [ 1, 4, 18 ], [ 1, 4, 73 ], [ 1, 4, 97 ], [ 1, 4, 124 ], [ 1, 9, 18, 50 ], [ 1, 10, 43, 54 ], [ 1, 11, 44, 51 ], [ 1, 12, 24, 55 ], [ 1, 13, 14, 15 ], [ 1, 14, 17, 18 ], [ 1, 14, 41 ], [ 1, 15, 33, 95 ], [ 1, 21, 22, 24 ], [ 1, 21, 40 ], [ 1, 23, 24 ], [ 1, 35, 40, 43 ], [ 1, 37, 41, 44 ], [ 1, 39, 40, 67 ], [ 1, 41, 42, 68 ], [ 1, 43, 44 ], [ 1, 50, 51 ], [ 1, 50, 73, 74 ], [ 1, 51, 52, 53 ], [ 1, 53, 57 ], [ 1, 53, 102, 121 ], [ 1, 54, 55 ], [ 1, 54, 56, 57 ], [ 1, 66, 68, 96 ], [ 1, 67, 68 ], [ 1, 73, 101, 120 ], [ 1, 95, 96 ], [ 1, 95, 97, 98 ], [ 1, 120, 121 ], [ 1, 120, 124, 125 ], [ 2, 3, 4 ], [ 2, 3, 20 ], [ 2, 3, 23 ], [ 2, 3, 78 ], [ 2, 3, 84 ], [ 2, 3, 108 ], [ 2, 4, 84 ], [ 2, 4, 123 ], [ 2, 4, 124 ], [ 2, 4, 126 ], [ 2, 4, 128 ], [ 2, 6, 12, 20 ], [ 2, 12, 23, 24 ], [ 2, 12, 55 ], [ 2, 19, 20, 76 ], [ 2, 48, 56, 77 ], [ 2, 53, 57, 102 ], [ 2, 54, 55, 56 ], [ 2, 56, 57 ], [ 2, 76, 77 ], [ 2, 76, 78, 80 ], [ 2, 77, 82, 116 ], [ 2, 78, 79, 103 ], [ 2, 84, 86, 104 ], [ 2, 99, 102, 117 ], [ 2, 102, 121 ], [ 2, 103, 106, 108 ], [ 2, 103, 118 ], [ 2, 104, 108, 109 ], [ 2, 104, 126 ], [ 2, 111, 116, 118 ], [ 2, 112, 113, 128 ], [ 2, 113, 115, 117 ], [ 2, 113, 123 ], [ 2, 116, 117 ], [ 2, 118, 119, 129 ], [ 2, 120, 121, 125 ], [ 2, 122, 123, 125 ], [ 2, 124, 125 ], [ 2, 126, 127, 129 ], [ 2, 128, 129 ], [ 3, 4, 70 ], [ 3, 4, 75 ], [ 3, 4, 84 ], [ 3, 4, 91 ], [ 3, 4, 97 ], [ 3, 6, 20, 22 ], [ 3, 19, 20, 28 ], [ 3, 21, 22 ], [ 3, 21, 39, 40 ], [ 3, 22, 23, 24 ], [ 3, 25, 26, 27 ], [ 3, 25, 30 ], [ 3, 25, 64, 87 ], [ 3, 27, 28 ], [ 3, 27, 36, 39 ], [ 3, 28, 78, 80 ], [ 3, 29, 30, 34 ], [ 3, 30, 31, 66 ], [ 3, 34, 47, 75 ], [ 3, 34, 70 ], [ 3, 39, 67 ], [ 3, 66, 67, 68 ], [ 3, 66, 96 ], [ 3, 69, 70, 98 ], [ 3, 75, 90 ], [ 3, 78, 79, 88 ], [ 3, 84, 86, 94 ], [ 3, 87, 88 ], [ 3, 87, 89, 90 ], [ 3, 88, 106, 108 ], [ 3, 90, 91, 92 ], [ 3, 91, 94 ], [ 3, 94, 108, 109 ], [ 3, 95, 96, 98 ], [ 3, 97, 98 ], [ 4, 9, 18, 72 ], [ 4, 13, 15, 16 ], [ 4, 15, 33, 69 ], [ 4, 16, 17, 18 ], [ 4, 16, 45 ], [ 4, 34, 47, 70 ], [ 4, 45, 46, 47 ], [ 4, 45, 61, 62 ], [ 4, 47, 75 ], [ 4, 62, 63, 71 ], [ 4, 62, 85 ], [ 4, 69, 70 ], [ 4, 69, 97, 98 ], [ 4, 71, 72 ], [ 4, 71, 112, 114 ], [ 4, 72, 73, 74 ], [ 4, 73, 101, 122 ], [ 4, 75, 90, 92 ], [ 4, 84, 86 ], [ 4, 85, 92, 93 ], [ 4, 85, 105, 127 ], [ 4, 86, 91, 94 ], [ 4, 86, 104, 126 ], [ 4, 91, 92 ], [ 4, 112, 113, 123 ], [ 4, 112, 128 ], [ 4, 122, 123 ], [ 4, 122, 124, 125 ], [ 4, 126, 127 ], [ 4, 127, 128, 129 ], [ 5, 6, 10, 12, 54, 55 ], [ 5, 6, 19, 20 ], [ 5, 6, 21, 22, 35, 40 ], [ 5, 10, 19, 48, 76, 77 ], [ 5, 10, 35, 43 ], [ 5, 19, 27, 28, 35, 36 ], [ 6, 12, 22, 24 ], [ 7, 8, 9, 11, 50, 51 ], [ 7, 8, 14, 17, 37, 41 ], [ 7, 8, 58, 60 ], [ 7, 11, 37, 44 ], [ 7, 11, 49, 58, 82, 83 ], [ 7, 26, 37, 38, 58, 59 ], [ 8, 9, 17, 18 ], [ 8, 9, 60, 63, 71, 72 ], [ 8, 16, 17, 45, 60, 61 ], [ 9, 50, 72, 74 ], [ 10, 11, 43, 44, 48, 49 ], [ 10, 48, 54, 56 ], [ 11, 49, 51, 52 ], [ 13, 14, 16, 17 ], [ 13, 14, 31, 32, 41, 42 ], [ 13, 15, 32, 33 ], [ 13, 16, 29, 32, 45, 46 ], [ 19, 28, 76, 80 ], [ 25, 26, 30, 31, 38, 42 ], [ 25, 26, 59, 64 ], [ 25, 29, 30, 46, 64, 65 ], [ 26, 27, 28, 59, 80, 81 ], [ 26, 27, 36, 38 ], [ 29, 30, 31, 32 ], [ 29, 32, 33, 34, 69, 70 ], [ 29, 34, 46, 47 ], [ 31, 32, 33, 66, 95, 96 ], [ 31, 42, 66, 68 ], [ 33, 69, 95, 98 ], [ 35, 36, 37, 38, 43, 44 ], [ 35, 36, 39, 40 ], [ 36, 38, 39, 42, 67, 68 ], [ 37, 38, 41, 42 ], [ 45, 46, 61, 65 ], [ 46, 47, 65, 75, 89, 90 ], [ 48, 49, 52, 53, 56, 57 ], [ 48, 49, 77, 82 ], [ 49, 52, 82, 99, 116, 117 ], [ 50, 51, 52, 74, 99, 100 ], [ 52, 53, 99, 102 ], [ 58, 59, 60, 61, 64, 65 ], [ 58, 59, 81, 83 ], [ 58, 60, 63, 83, 110, 111 ], [ 59, 64, 79, 81, 87, 88 ], [ 60, 61, 62, 63 ], [ 61, 62, 65, 85, 89, 93 ], [ 62, 63, 85, 105, 110, 119 ], [ 63, 71, 110, 114 ], [ 64, 65, 87, 89 ], [ 71, 72, 74, 100, 114, 115 ], [ 73, 74, 100, 101 ], [ 76, 77, 80, 81, 82, 83 ], [ 78, 79, 80, 81 ], [ 79, 81, 83, 103, 111, 118 ], [ 79, 88, 103, 106 ], [ 82, 83, 111, 116 ], [ 85, 93, 105, 107 ], [ 86, 94, 104, 109 ], [ 87, 88, 89, 93, 106, 107 ], [ 89, 90, 92, 93 ], [ 91, 92, 93, 94, 107, 109 ], [ 99, 100, 101, 102, 120, 121 ], [ 99, 100, 115, 117 ], [ 100, 101, 113, 115, 122, 123 ], [ 101, 120, 122, 125 ], [ 103, 105, 106, 107, 118, 119 ], [ 104, 105, 107, 109, 126, 127 ], [ 105, 119, 127, 129 ], [ 106, 107, 108, 109 ], [ 110, 111, 114, 115, 116, 117 ], [ 110, 111, 118, 119 ], [ 110, 112, 114, 119, 128, 129 ], [ 112, 113, 114, 115 ] ], [ [ 1, 2, 3, 4 ], [ 1, 2, 3, 23 ], [ 1, 2, 4, 124 ], [ 1, 2, 12, 23, 24, 55 ], [ 1, 2, 53, 57, 102, 121 ], [ 1, 2, 54, 55, 56, 57 ], [ 1, 2, 120, 121, 124, 125 ], [ 1, 3, 4, 97 ], [ 1, 3, 21, 22, 23, 24 ], [ 1, 3, 21, 39, 40, 67 ], [ 1, 3, 66, 67, 68, 96 ], [ 1, 3, 95, 96, 97, 98 ], [ 1, 4, 9, 18, 50, 72, 73, 74 ], [ 1, 4, 13, 14, 15, 16, 17, 18 ], [ 1, 4, 15, 33, 69, 95, 97, 98 ], [ 1, 4, 73, 101, 120, 122, 124, 125 ], [ 1, 5, 6, 10, 12, 21, 22, 24, 35, 40, 43, 54, 55 ], [ 1, 7, 8, 9, 11, 14, 17, 18, 37, 41, 44, 50, 51 ], [ 1, 10, 11, 43, 44, 48, 49, 51, 52, 53, 54, 56, 57 ], [ 1, 13, 14, 15, 31, 32, 33, 41, 42, 66, 68, 95, 96 ], [ 1, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 67, 68 ], [ 1, 50, 51, 52, 53, 73, 74, 99, 100, 101, 102, 120, 121 ], [ 2, 3, 4, 84 ], [ 2, 3, 6, 12, 20, 22, 23, 24 ], [ 2, 3, 19, 20, 28, 76, 78, 80 ], [ 2, 3, 78, 79, 88, 103, 106, 108 ], [ 2, 3, 84, 86, 94, 104, 108, 109 ], [ 2, 4, 84, 86, 104, 126 ], [ 2, 4, 112, 113, 123, 128 ], [ 2, 4, 122, 123, 124, 125 ], [ 2, 4, 126, 127, 128, 129 ], [ 2, 5, 6, 10, 12, 19, 20, 48, 54, 55, 56, 76, 77 ], [ 2, 48, 49, 52, 53, 56, 57, 77, 82, 99, 102, 116, 117 ], [ 2, 76, 77, 78, 79, 80, 81, 82, 83, 103, 111, 116, 118 ], [ 2, 99, 100, 101, 102, 113, 115, 117, 120, 121, 122, 123, 125 ], [ 2, 103, 104, 105, 106, 107, 108, 109, 118, 119, 126, 127, 129 ], [ 2, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 128, 129 ], [ 3, 4, 34, 47, 70, 75 ], [ 3, 4, 69, 70, 97, 98 ], [ 3, 4, 75, 90, 91, 92 ], [ 3, 4, 84, 86, 91, 94 ], [ 3, 5, 6, 19, 20, 21, 22, 27, 28, 35, 36, 39, 40 ], [ 3, 25, 26, 27, 28, 59, 64, 78, 79, 80, 81, 87, 88 ], [ 3, 25, 26, 27, 30, 31, 36, 38, 39, 42, 66, 67, 68 ], [ 3, 25, 29, 30, 34, 46, 47, 64, 65, 75, 87, 89, 90 ], [ 3, 29, 30, 31, 32, 33, 34, 66, 69, 70, 95, 96, 98 ], [ 3, 87, 88, 89, 90, 91, 92, 93, 94, 106, 107, 108, 109 ], [ 4, 8, 9, 16, 17, 18, 45, 60, 61, 62, 63, 71, 72 ], [ 4, 13, 15, 16, 29, 32, 33, 34, 45, 46, 47, 69, 70 ], [ 4, 45, 46, 47, 61, 62, 65, 75, 85, 89, 90, 92, 93 ], [ 4, 62, 63, 71, 85, 105, 110, 112, 114, 119, 127, 128, 129 ], [ 4, 71, 72, 73, 74, 100, 101, 112, 113, 114, 115, 122, 123 ], [ 4, 85, 86, 91, 92, 93, 94, 104, 105, 107, 109, 126, 127 ], [ 5, 7, 10, 11, 19, 26, 27, 28, 35, 36, 37, 38, 43, 44, 48, 49, 58, 59, 76, 77, 80, 81, 82, 83 ], [ 7, 8, 9, 11, 49, 50, 51, 52, 58, 60, 63, 71, 72, 74, 82, 83, 99, 100, 110, 111, 114, 115, 116, 117 ], [ 7, 8, 13, 14, 16, 17, 25, 26, 29, 30, 31, 32, 37, 38, 41, 42, 45, 46, 58, 59, 60, 61, 64, 65 ], [ 58, 59, 60, 61, 62, 63, 64, 65, 79, 81, 83, 85, 87, 88, 89, 93, 103, 105, 106, 107, 110, 111, 118, 119 ] ], [ [ 1 .. 129 ] ] ];
ac3r:=[ [ 1, 2, 3 ], [ 1, 2, 4 ], [ 1, 2, 23 ], [ 1, 2, 55 ], [ 1, 2, 57 ], [ 1, 2, 121 ], [ 1, 2, 124 ], [ 1, 3, 4 ], [ 1, 3, 21 ], [ 1, 3, 23 ], [ 1, 3, 67 ], [ 1, 3, 96 ], [ 1, 3, 97 ], [ 1, 4, 15 ], [ 1, 4, 18 ], [ 1, 4, 73 ], [ 1, 4, 97 ], [ 1, 4, 124 ], [ 1, 9, 18, 50 ], [ 1, 10, 43, 54 ], [ 1, 11, 44, 51 ], [ 1, 12, 24, 55 ], [ 1, 13, 14, 15 ], [ 1, 14, 17, 18 ], [ 1, 14, 41 ], [ 1, 15, 33, 95 ], [ 1, 21, 22, 24 ], [ 1, 21, 40 ], [ 1, 23, 24 ], [ 1, 35, 40, 43 ], [ 1, 37, 41, 44 ], [ 1, 39, 40, 67 ], [ 1, 41, 42, 68 ], [ 1, 43, 44 ], [ 1, 50, 51 ], [ 1, 50, 73, 74 ], [ 1, 51, 52, 53 ], [ 1, 53, 57 ], [ 1, 53, 102, 121 ], [ 1, 54, 55 ], [ 1, 54, 56, 57 ], [ 1, 66, 68, 96 ], [ 1, 67, 68 ], [ 1, 73, 101, 120 ], [ 1, 95, 96 ], [ 1, 95, 97, 98 ], [ 1, 120, 121 ], [ 1, 120, 124, 125 ], [ 2, 3, 4 ], [ 2, 3, 20 ], [ 2, 3, 23 ], [ 2, 3, 78 ], [ 2, 3, 84 ], [ 2, 3, 108 ], [ 2, 4, 84 ], [ 2, 4, 123 ], [ 2, 4, 124 ], [ 2, 4, 126 ], [ 2, 4, 128 ], [ 2, 6, 12, 20 ], [ 2, 12, 23, 24 ], [ 2, 12, 55 ], [ 2, 19, 20, 76 ], [ 2, 48, 56, 77 ], [ 2, 53, 57, 102 ], [ 2, 54, 55, 56 ], [ 2, 56, 57 ], [ 2, 76, 77 ], [ 2, 76, 78, 80 ], [ 2, 77, 82, 116 ], [ 2, 78, 79, 103 ], [ 2, 84, 86, 104 ], [ 2, 99, 102, 117 ], [ 2, 102, 121 ], [ 2, 103, 106, 108 ], [ 2, 103, 118 ], [ 2, 104, 108, 109 ], [ 2, 104, 126 ], [ 2, 111, 116, 118 ], [ 2, 112, 113, 128 ], [ 2, 113, 115, 117 ], [ 2, 113, 123 ], [ 2, 116, 117 ], [ 2, 118, 119, 129 ], [ 2, 120, 121, 125 ], [ 2, 122, 123, 125 ], [ 2, 124, 125 ], [ 2, 126, 127, 129 ], [ 2, 128, 129 ], [ 3, 4, 70 ], [ 3, 4, 75 ], [ 3, 4, 84 ], [ 3, 4, 91 ], [ 3, 4, 97 ], [ 3, 6, 20, 22 ], [ 3, 19, 20, 28 ], [ 3, 21, 22 ], [ 3, 21, 39, 40 ], [ 3, 22, 23, 24 ], [ 3, 25, 26, 27 ], [ 3, 25, 30 ], [ 3, 25, 64, 87 ], [ 3, 27, 28 ], [ 3, 27, 36, 39 ], [ 3, 28, 78, 80 ], [ 3, 29, 30, 34 ], [ 3, 30, 31, 66 ], [ 3, 34, 47, 75 ], [ 3, 34, 70 ], [ 3, 39, 67 ], [ 3, 66, 67, 68 ], [ 3, 66, 96 ], [ 3, 69, 70, 98 ], [ 3, 75, 90 ], [ 3, 78, 79, 88 ], [ 3, 84, 86, 94 ], [ 3, 87, 88 ], [ 3, 87, 89, 90 ], [ 3, 88, 106, 108 ], [ 3, 90, 91, 92 ], [ 3, 91, 94 ], [ 3, 94, 108, 109 ], [ 3, 95, 96, 98 ], [ 3, 97, 98 ], [ 4, 9, 18, 72 ], [ 4, 13, 15, 16 ], [ 4, 15, 33, 69 ], [ 4, 16, 17, 18 ], [ 4, 16, 45 ], [ 4, 34, 47, 70 ], [ 4, 45, 46, 47 ], [ 4, 45, 61, 62 ], [ 4, 47, 75 ], [ 4, 62, 63, 71 ], [ 4, 62, 85 ], [ 4, 69, 70 ], [ 4, 69, 97, 98 ], [ 4, 71, 72 ], [ 4, 71, 112, 114 ], [ 4, 72, 73, 74 ], [ 4, 73, 101, 122 ], [ 4, 75, 90, 92 ], [ 4, 84, 86 ], [ 4, 85, 92, 93 ], [ 4, 85, 105, 127 ], [ 4, 86, 91, 94 ], [ 4, 86, 104, 126 ], [ 4, 91, 92 ], [ 4, 112, 113, 123 ], [ 4, 112, 128 ], [ 4, 122, 123 ], [ 4, 122, 124, 125 ], [ 4, 126, 127 ], [ 4, 127, 128, 129 ] ];
EDGES:=[ [ [ 1286937, 3000000, 1550455 ], [ 1286937, 3000000, 3000000 ] ], [ [ 1286937, 1373794, 3000000 ], [ 1286937, 3000000, 3000000 ] ], [ [ 1198565, 3000000, 1536201 ], [ 1198565, 3000000, 3000000 ] ], [ [ 1198565, 1311841, 3000000 ], [ 1198565, 3000000, 3000000 ] ], [ [ 1118336, 3000000, 1503937 ], [ 1118336, 3000000, 3000000 ] ], [ [ 1118336, 1241332, 3000000 ], [ 1118336, 3000000, 3000000 ] ], [ [ 1016572, 3000000, 1475685 ], [ 1016572, 3000000, 3000000 ] ], [ [ 1016572, 1177333, 3000000 ], [ 1016572, 3000000, 3000000 ] ], [ [ 940149, 3000000, 1467476 ], [ 940149, 3000000, 3000000 ] ], [ [ 940149, 1118734, 3000000 ], [ 940149, 3000000, 3000000 ] ], [ [ 1272683, 3000000, 1470242 ], [ 3000000, 3000000, 1470242 ] ], [ [ 3000000, 1338229, 1470242 ], [ 3000000, 3000000, 1470242 ] ], [ [ 1286937, 3000000, 1550455 ], [ 3000000, 3000000, 1550455 ] ], [ [ 3000000, 1373794, 1550455 ], [ 3000000, 3000000, 1550455 ] ], [ [ 1233690, 3000000, 1371001 ], [ 3000000, 3000000, 1371001 ] ], [ [ 3000000, 1288014, 1371001 ], [ 3000000, 3000000, 1371001 ] ], [ [ 1216620, 3000000, 1283926 ], [ 3000000, 3000000, 1283926 ] ], [ [ 3000000, 1248928, 1283926 ], [ 3000000, 3000000, 1283926 ] ], [ [ 1203694, 3000000, 1198059 ], [ 3000000, 3000000, 1198059 ] ], [ [ 3000000, 1202064, 1198059 ], [ 3000000, 3000000, 1198059 ] ], [ [ 1134698, 3000000, 1271000 ], [ -3068151, 3000000, -2931849 ] ], [ [ -3187676/3, -3033554/3, -2778770/3 ], [ -3068151, 3000000, -2931849 ] ], [ [ 1066009, 3000000, 1325114 ], [ -6259105/2, 3000000, -5740895/2 ] ], [ [ -3350737/3, -3075841/3, -2573422/3 ], [ -6259105/2, 3000000, -5740895/2 ] ], [ [ 1008363, 3000000, 1404388 ], [ -6396025/2, 3000000, -5603975/2 ] ], [ [ -3527111/3, -3133853/3, -2339036/3 ], [ -6396025/2, 3000000, -5603975/2 ] ], [ [ 1203694, 3000000, 1198059 ], [ -5994365/2, 3000000, -6005635/2 ] ], [ [ -2992735/3, -2997625/3, -3009640/3 ], [ -5994365/2, 3000000, -6005635/2 ] ], [ [ 940149, 3000000, 1467476 ], [ -6527327/2, 3000000, -5472673/2 ] ], [ [ -1235304, -1056719, -707977 ], [ -6527327/2, 3000000, -5472673/2 ] ], [ [ 1066009, 3000000, 1325114 ], [ 1066009, 3000000, 1404388 ] ], [ [ 1166301, 3000000, 1431249 ], [ 1166301, 3000000, 1503937 ] ], [ [ 1163515, 3000000, 1428463 ], [ 1090084, 3000000, 1428463 ] ], [ [ 1272683, 3000000, 1536201 ], [ 1198565, 3000000, 1536201 ] ], [ [ 1134698, 3000000, 1325114 ], [ 1134698, 3000000, 1271000 ] ], [ [ 1134698, 3000000, 1325114 ], [ 1066009, 3000000, 1325114 ] ], [ [ 1134698, 3000000, 1325114 ], [ 1163515, 3000000, 1353931 ] ], [ [ 1134698, 3000000, 1271000 ], [ 1203694, 3000000, 1271000 ] ], [ [ 1272683, 3000000, 1470242 ], [ 1272683, 3000000, 1536201 ] ], [ [ 1272683, 3000000, 1470242 ], [ 1233690, 3000000, 1431249 ] ], [ [ 1286937, 3000000, 1550455 ], [ 1272683, 3000000, 1536201 ] ], [ [ 1233690, 3000000, 1431249 ], [ 1166301, 3000000, 1431249 ] ], [ [ 1163515, 3000000, 1353931 ], [ 1163515, 3000000, 1428463 ] ], [ [ 1233690, 3000000, 1431249 ], [ 1233690, 3000000, 1371001 ] ], [ [ 1163515, 3000000, 1353931 ], [ 1216620, 3000000, 1353931 ] ], [ [ 1166301, 3000000, 1431249 ], [ 1163515, 3000000, 1428463 ] ], [ [ 1066009, 3000000, 1404388 ], [ 1090084, 3000000, 1428463 ] ], [ [ 1066009, 3000000, 1404388 ], [ 1008363, 3000000, 1404388 ] ], [ [ 1090084, 3000000, 1428463 ], [ 1090084, 3000000, 1475685 ] ], [ [ 1090084, 3000000, 1475685 ], [ 1118336, 3000000, 1503937 ] ], [ [ 1090084, 3000000, 1475685 ], [ 1016572, 3000000, 1475685 ] ], [ [ 1166301, 3000000, 1503937 ], [ 1198565, 3000000, 1536201 ] ], [ [ 1166301, 3000000, 1503937 ], [ 1118336, 3000000, 1503937 ] ], [ [ 1216620, 3000000, 1353931 ], [ 1216620, 3000000, 1283926 ] ], [ [ 1233690, 3000000, 1371001 ], [ 1216620, 3000000, 1353931 ] ], [ [ 1008363, 3000000, 1404388 ], [ 1008363, 3000000, 1467476 ] ], [ [ 1203694, 3000000, 1271000 ], [ 1216620, 3000000, 1283926 ] ], [ [ 1203694, 3000000, 1271000 ], [ 1203694, 3000000, 1198059 ] ], [ [ 1008363, 3000000, 1467476 ], [ 1016572, 3000000, 1475685 ] ], [ [ 1008363, 3000000, 1467476 ], [ 940149, 3000000, 1467476 ] ], [ [ 1224984, 1247629, 3000000 ], [ 3000000, 1247629, 3000000 ] ], [ [ 3000000, 1247629, 1514890 ], [ 3000000, 1247629, 3000000 ] ], [ [ 1286937, 1373794, 3000000 ], [ 3000000, 1373794, 3000000 ] ], [ [ 3000000, 1373794, 1550455 ], [ 3000000, 1373794, 3000000 ] ], [ [ 1154772, 1112854, 3000000 ], [ 3000000, 1112854, 3000000 ] ], [ [ 3000000, 1112854, 1455929 ], [ 3000000, 1112854, 3000000 ] ], [ [ 1030854, 847445, 3000000 ], [ 3000000, 847445, 3000000 ] ], [ [ 3000000, 847445, 1375976 ], [ 3000000, 847445, 3000000 ] ], [ [ 1090183, 974099, 3000000 ], [ 3000000, 974099, 3000000 ] ], [ [ 3000000, 974099, 1416388 ], [ 3000000, 974099, 3000000 ] ], [ [ 1030854, 847445, 3000000 ], [ -5816591/2, -6183409/2, 3000000 ] ], [ [ -3161713/3, -3711940/3, -2126347/3 ], [ -5816591/2, -6183409/2, 3000000 ] ], [ [ 957973, 1040994, 3000000 ], [ -6083021/2, -5916979/2, 3000000 ] ], [ [ -3562849/3, -3313786/3, -2123365/3 ], [ -6083021/2, -5916979/2, 3000000 ] ], [ [ 940149, 1118734, 3000000 ], [ -6178585/2, -5821415/2, 3000000 ] ], [ [ -1235304, -1056719, -707977 ], [ -6178585/2, -5821415/2, 3000000 ] ], [ [ 993597, 914770, 3000000 ], [ -5921173/2, -6078827/2, 3000000 ] ], [ [ -3317096/3, -3553577/3, -2129327/3 ], [ -5921173/2, -6078827/2, 3000000 ] ], [ [ 974431, 970323, 3000000 ], [ -2997946, -3002054, 3000000 ] ], [ [ -1146587, -1150695, -702718 ], [ -2997946, -3002054, 3000000 ] ], [ [ 1224984, 1311841, 3000000 ], [ 1224984, 1247629, 3000000 ] ], [ [ 1224984, 1311841, 3000000 ], [ 1286937, 1373794, 3000000 ] ], [ [ 1224984, 1311841, 3000000 ], [ 1198565, 1311841, 3000000 ] ], [ [ 1224984, 1247629, 3000000 ], [ 1154772, 1177417, 3000000 ] ], [ [ 1128056, 1241332, 3000000 ], [ 1128056, 1177417, 3000000 ] ], [ [ 1118336, 1241332, 3000000 ], [ 1054337, 1177333, 3000000 ] ], [ [ 1198565, 1311841, 3000000 ], [ 1128056, 1241332, 3000000 ] ], [ [ 1128056, 1241332, 3000000 ], [ 1118336, 1241332, 3000000 ] ], [ [ 1154772, 1177417, 3000000 ], [ 1128056, 1177417, 3000000 ] ], [ [ 1154772, 1177417, 3000000 ], [ 1154772, 1112854, 3000000 ] ], [ [ 1128056, 1177417, 3000000 ], [ 1071539, 1120900, 3000000 ] ], [ [ 1154772, 1112854, 3000000 ], [ 1090183, 1048265, 3000000 ] ], [ [ 1030854, 847445, 3000000 ], [ 1030854, 914770, 3000000 ] ], [ [ 1054337, 1177333, 3000000 ], [ 1054337, 1120900, 3000000 ] ], [ [ 1054337, 1177333, 3000000 ], [ 1016572, 1177333, 3000000 ] ], [ [ 1090183, 1048265, 3000000 ], [ 1090183, 974099, 3000000 ] ], [ [ 1090183, 1048265, 3000000 ], [ 1071539, 1048265, 3000000 ] ], [ [ 1030854, 914770, 3000000 ], [ 1090183, 974099, 3000000 ] ], [ [ 1030854, 914770, 3000000 ], [ 993597, 914770, 3000000 ] ], [ [ 1071539, 1120900, 3000000 ], [ 1071539, 1048265, 3000000 ] ], [ [ 974431, 1040994, 3000000 ], [ 974431, 970323, 3000000 ] ], [ [ 974431, 1040994, 3000000 ], [ 1054337, 1120900, 3000000 ] ], [ [ 974431, 1040994, 3000000 ], [ 957973, 1040994, 3000000 ] ], [ [ 1071539, 1120900, 3000000 ], [ 1054337, 1120900, 3000000 ] ], [ [ 1071539, 1048265, 3000000 ], [ 993597, 970323, 3000000 ] ], [ [ 1016572, 1177333, 3000000 ], [ 957973, 1118734, 3000000 ] ], [ [ 957973, 1040994, 3000000 ], [ 957973, 1118734, 3000000 ] ], [ [ 940149, 1118734, 3000000 ], [ 957973, 1118734, 3000000 ] ], [ [ 993597, 914770, 3000000 ], [ 993597, 970323, 3000000 ] ], [ [ 974431, 970323, 3000000 ], [ 993597, 970323, 3000000 ] ], [ [ 3000000, 1105606, 1237062 ], [ 3000000, -3065728, -2934272 ] ], [ [ -3035140/3, -3179614/3, -2785246/3 ], [ 3000000, -3065728, -2934272 ] ], [ [ 3000000, 1014420, 1282802 ], [ 3000000, -3134191, -2865809 ] ], [ [ -1024966, -1121708, -853326 ], [ 3000000, -3134191, -2865809 ] ], [ [ 3000000, 847445, 1375976 ], [ 3000000, -6528531/2, -5471469/2 ] ], [ [ -3161713/3, -3711940/3, -2126347/3 ], [ 3000000, -6528531/2, -5471469/2 ] ], [ [ 3000000, 933687, 1327185 ], [ 3000000, -3196749, -2803251 ] ], [ [ -3134242/3, -3523126/3, -2342632/3 ], [ 3000000, -3196749, -2803251 ] ], [ [ 3000000, 1202064, 1198059 ], [ 3000000, -5995995/2, -6004005/2 ] ], [ [ -2992735/3, -2997625/3, -3009640/3 ], [ 3000000, -5995995/2, -6004005/2 ] ], [ [ 3000000, 1247629, 1514890 ], [ 3000000, 1338229, 1514890 ] ], [ [ 3000000, 1247629, 1514890 ], [ 3000000, 1188668, 1455929 ] ], [ [ 3000000, 1338229, 1470242 ], [ 3000000, 1338229, 1514890 ] ], [ [ 3000000, 1338229, 1470242 ], [ 3000000, 1288014, 1420027 ] ], [ [ 3000000, 1338229, 1514890 ], [ 3000000, 1373794, 1550455 ] ], [ [ 3000000, 1154719, 1386078 ], [ 3000000, 1188668, 1420027 ] ], [ [ 3000000, 1154719, 1386078 ], [ 3000000, 1154719, 1331915 ] ], [ [ 3000000, 1154719, 1386078 ], [ 3000000, 1073313, 1386078 ] ], [ [ 3000000, 1188668, 1420027 ], [ 3000000, 1188668, 1455929 ] ], [ [ 3000000, 1188668, 1420027 ], [ 3000000, 1288014, 1420027 ] ], [ [ 3000000, 1188668, 1455929 ], [ 3000000, 1112854, 1455929 ] ], [ [ 3000000, 1154719, 1331915 ], [ 3000000, 1105606, 1282802 ] ], [ [ 3000000, 1154719, 1331915 ], [ 3000000, 1248928, 1331915 ] ], [ [ 3000000, 1105606, 1282802 ], [ 3000000, 1014420, 1282802 ] ], [ [ 3000000, 1105606, 1282802 ], [ 3000000, 1105606, 1237062 ] ], [ [ 3000000, 1288014, 1420027 ], [ 3000000, 1288014, 1371001 ] ], [ [ 3000000, 1248928, 1331915 ], [ 3000000, 1288014, 1371001 ] ], [ [ 3000000, 1248928, 1331915 ], [ 3000000, 1248928, 1283926 ] ], [ [ 3000000, 1105606, 1237062 ], [ 3000000, 1202064, 1237062 ] ], [ [ 3000000, 1014420, 1282802 ], [ 3000000, 1014420, 1327185 ] ], [ [ 3000000, 1112854, 1455929 ], [ 3000000, 1073313, 1416388 ] ], [ [ 3000000, 847445, 1375976 ], [ 3000000, 933687, 1375976 ] ], [ [ 3000000, 1073313, 1386078 ], [ 3000000, 1073313, 1416388 ] ], [ [ 3000000, 1073313, 1386078 ], [ 3000000, 1014420, 1327185 ] ], [ [ 3000000, 1073313, 1416388 ], [ 3000000, 974099, 1416388 ] ], [ [ 3000000, 1014420, 1327185 ], [ 3000000, 933687, 1327185 ] ], [ [ 3000000, 933687, 1327185 ], [ 3000000, 933687, 1375976 ] ], [ [ 3000000, 933687, 1375976 ], [ 3000000, 974099, 1416388 ] ], [ [ 3000000, 1248928, 1283926 ], [ 3000000, 1202064, 1237062 ] ], [ [ 3000000, 1202064, 1198059 ], [ 3000000, 1202064, 1237062 ] ], [ [ -3350737/3, -3075841/3, -2573422/3 ], [ -1149401, -1057769, -792830 ] ], [ [ -3187676/3, -3033554/3, -2778770/3 ], [ -3270221/3, -3116099/3, -2613680/3 ] ], [ [ -3187676/3, -3033554/3, -2778770/3 ], [ -3081668/3, -3086558/3, -2831774/3 ] ], [ [ -3270221/3, -3116099/3, -2613680/3 ], [ -3350737/3, -3075841/3, -2573422/3 ] ], [ [ -3270221/3, -3116099/3, -2613680/3 ], [ -1072632, -1073583, -853785 ] ], [ [ -3123482/3, -3267956/3, -2608562/3 ], [ -3035140/3, -3179614/3, -2785246/3 ] ], [ [ -1072632, -1073583, -853785 ], [ -3123482/3, -3267956/3, -2608562/3 ] ], [ [ -1072632, -1073583, -853785 ], [ -3307607/3, -3310460/3, -2381933/3 ] ], [ [ -3123482/3, -3267956/3, -2608562/3 ], [ -1024966, -1121708, -853326 ] ], [ [ -3307607/3, -3310460/3, -2381933/3 ], [ -3403633/3, -3262447/3, -2333920/3 ] ], [ [ -3307607/3, -3310460/3, -2381933/3 ], [ -3256504/3, -3412666/3, -2330830/3 ] ], [ [ -3081668/3, -3086558/3, -2831774/3 ], [ -3035140/3, -3179614/3, -2785246/3 ] ], [ [ -3081668/3, -3086558/3, -2831774/3 ], [ -2992735/3, -2997625/3, -3009640/3 ] ], [ [ -3403633/3, -3262447/3, -2333920/3 ], [ -1149401, -1057769, -792830 ] ], [ [ -3403633/3, -3262447/3, -2333920/3 ], [ -3490931/3, -3349745/3, -2159324/3 ] ], [ [ -1149401, -1057769, -792830 ], [ -3527111/3, -3133853/3, -2339036/3 ] ], [ [ -3527111/3, -3133853/3, -2339036/3 ], [ -1203638, -1072552, -723810 ] ], [ [ -1024966, -1121708, -853326 ], [ -3167128/3, -3457354/3, -2375518/3 ] ], [ [ -3161713/3, -3711940/3, -2126347/3 ], [ -3215494/3, -3604378/3, -2180128/3 ] ], [ [ -3256504/3, -3412666/3, -2330830/3 ], [ -3167128/3, -3457354/3, -2375518/3 ] ], [ [ -3256504/3, -3412666/3, -2330830/3 ], [ -1114623, -1166677, -718700 ] ], [ [ -3215494/3, -3604378/3, -2180128/3 ], [ -3134242/3, -3523126/3, -2342632/3 ] ], [ [ -3215494/3, -3604378/3, -2180128/3 ], [ -3317096/3, -3553577/3, -2129327/3 ] ], [ [ -3134242/3, -3523126/3, -2342632/3 ], [ -3167128/3, -3457354/3, -2375518/3 ] ], [ [ -3490931/3, -3349745/3, -2159324/3 ], [ -3562849/3, -3313786/3, -2123365/3 ] ], [ [ -3490931/3, -3349745/3, -2159324/3 ], [ -1146587, -1150695, -702718 ] ], [ [ -1203638, -1072552, -723810 ], [ -3562849/3, -3313786/3, -2123365/3 ] ], [ [ -1203638, -1072552, -723810 ], [ -1235304, -1056719, -707977 ] ], [ [ -3317096/3, -3553577/3, -2129327/3 ], [ -1114623, -1166677, -718700 ] ], [ [ -1114623, -1166677, -718700 ], [ -1146587, -1150695, -702718 ] ] ];
CORNER_PAIRS:=[ 1, 3, 5, 7, 9, 11, 13, 15, 17, 19, 21, 23, 25, 27, 29, 61, 63, 65, 67, 69, 71, 73, 75, 77, 79, 111, 113, 115, 117, 119 ];


==> anc/data3.g <==
face_nr:=3;
Qh:=[ [ 0, 0, 0, 879312 ], [ 5, 0, 0, 1318753 ], [ 0, 5, 0, 874218 ], [ 0, 0, 5, 5629 ], [ 0, 0, 4, 3688 ], [ 0, 0, 3, 87614 ], [ 0, 0, 2, 258615 ], [ 0, 0, 1, 528857 ], [ 1, 0, 4, -6 ], [ 1, 0, 3, 70994 ], [ 1, 0, 2, 224925 ], [ 1, 0, 1, 456174 ], [ 1, 0, 0, 792375 ], [ 2, 0, 3, 136296 ], [ 2, 0, 2, 261410 ], [ 2, 0, 1, 489873 ], [ 2, 0, 0, 793810 ], [ 3, 0, 2, 395401 ], [ 3, 0, 1, 599789 ], [ 3, 0, 0, 875474 ], [ 4, 0, 1, 791426 ], [ 4, 0, 0, 1058902 ], [ 0, 1, 4, -5939 ], [ 0, 1, 3, 22128 ], [ 0, 1, 2, 129586 ], [ 0, 1, 1, 331436 ], [ 0, 1, 0, 618323 ], [ 1, 1, 3, 38209 ], [ 1, 1, 2, 136841 ], [ 1, 1, 1, 308759 ], [ 1, 1, 0, 576382 ], [ 2, 1, 2, 225187 ], [ 2, 1, 1, 373815 ], [ 2, 1, 0, 620206 ], [ 3, 1, 1, 533834 ], [ 3, 1, 0, 745914 ], [ 4, 1, 0, 963996 ], [ 0, 2, 3, 82861 ], [ 0, 2, 2, 131777 ], [ 0, 2, 1, 263051 ], [ 0, 2, 0, 485550 ], [ 1, 2, 2, 172113 ], [ 1, 2, 1, 283658 ], [ 1, 2, 0, 482414 ], [ 2, 2, 1, 391014 ], [ 2, 2, 0, 566868 ], [ 3, 2, 0, 743301 ], [ 0, 3, 2, 263176 ], [ 0, 3, 1, 327762 ], [ 0, 3, 0, 486861 ], [ 1, 3, 1, 400914 ], [ 1, 3, 0, 528934 ], [ 2, 3, 0, 658907 ], [ 0, 4, 1, 523064 ], [ 0, 4, 0, 618129 ], [ 1, 4, 0, 701476 ] ];
ha:=[ 879312, 1318753, 1323491, 874218, 5629, 3688, 87614, 258615, 528857, -6, 70994, 224925, 456174, 792375, 136296, 261410, 489873, 793810, 395401, 599789, 875474, 791426, 1058902, 1624, 38686, 170601, 390628, 705518, 84922, 196467, 392256, 680534, 303769, 485306, 752478, 660340, 898141, 1140168, 133080, 215882, 401960, 657889, 304720, 463891, 703117, 613278, 831578, 1057147, 401462, 528647, 745035, 665332, 854852, 1061255, 794960, 970936, 1140082, -5939, 22128, 129586, 331436, 618323, 38209, 136841, 308759, 576382, 225187, 373815, 620206, 533834, 745914, 963996, 67172, 136061, 285508, 524178, 197067, 324510, 550209, 456697, 662171, 854653, 262033, 378638, 573506, 489867, 662499, 835207, 595696, 747330, 902266, 1060198, 82861, 131777, 263051, 485550, 172113, 283658, 482414, 391014, 566868, 743301, 219094, 310588, 479164, 398472, 547061, 709314, 484349, 612258, 750682, 881705, 263176, 327762, 486861, 400914, 528934, 658907, 457809, 566971, 681244, 793028, 523064, 618129, 701476, 795784 ];
CQh:=[ [ 0, 0, 0, 879312, 1 ], [ 5, 0, 0, 1318753, 1 ], [ 0, 5, 0, 874218, 1 ], [ 0, 0, 5, 5629, 1 ], [ 0, 0, 4, 3688, 1 ], [ 0, 0, 3, 87614, 1 ], [ 0, 0, 2, 258615, 1 ], [ 0, 0, 1, 528857, 1 ], [ 1, 0, 4, -6, 1 ], [ 1, 0, 3, 70994, 1 ], [ 1, 0, 2, 224925, 1 ], [ 1, 0, 1, 456174, 1 ], [ 1, 0, 0, 792375, 1 ], [ 2, 0, 3, 136296, 1 ], [ 2, 0, 2, 261410, 1 ], [ 2, 0, 1, 489873, 1 ], [ 2, 0, 0, 793810, 1 ], [ 3, 0, 2, 395401, 1 ], [ 3, 0, 1, 599789, 1 ], [ 3, 0, 0, 875474, 1 ], [ 4, 0, 1, 791426, 1 ], [ 4, 0, 0, 1058902, 1 ], [ 0, 1, 4, -5939, 1 ], [ 0, 1, 3, 22128, 1 ], [ 0, 1, 2, 129586, 1 ], [ 0, 1, 1, 331436, 1 ], [ 0, 1, 0, 618323, 1 ], [ 1, 1, 3, 38209, 1 ], [ 1, 1, 2, 136841, 1 ], [ 1, 1, 1, 308759, 1 ], [ 1, 1, 0, 576382, 1 ], [ 2, 1, 2, 225187, 1 ], [ 2, 1, 1, 373815, 1 ], [ 2, 1, 0, 620206, 1 ], [ 3, 1, 1, 533834, 1 ], [ 3, 1, 0, 745914, 1 ], [ 4, 1, 0, 963996, 1 ], [ 0, 2, 3, 82861, 1 ], [ 0, 2, 2, 131777, 1 ], [ 0, 2, 1, 263051, 1 ], [ 0, 2, 0, 485550, 1 ], [ 1, 2, 2, 172113, 1 ], [ 1, 2, 1, 283658, 1 ], [ 1, 2, 0, 482414, 1 ], [ 2, 2, 1, 391014, 1 ], [ 2, 2, 0, 566868, 1 ], [ 3, 2, 0, 743301, 1 ], [ 0, 3, 2, 263176, 1 ], [ 0, 3, 1, 327762, 1 ], [ 0, 3, 0, 486861, 1 ], [ 1, 3, 1, 400914, 1 ], [ 1, 3, 0, 528934, 1 ], [ 2, 3, 0, 658907, 1 ], [ 0, 4, 1, 523064, 1 ], [ 0, 4, 0, 618129, 1 ], [ 1, 4, 0, 701476, 1 ], [ 0, 0, 0, 1, 0 ] ];
asymptotes:=[ 1, 2, 3, 5 ];
asymp_per_edge:=[ 1, 2, 1, 2, 1, 2, 1, 2, 1, 2, 1, 3, 1, 3, 1, 3, 1, 3, 1, 3, 1, 1, 1, 1, 5, 1, 5, 1, 5, 1, 5, 1, 5, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 5, 2, 5, 2, 5, 2, 5, 2, 5, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 3, 5, 3, 5, 3, 5, 3, 5, 3, 5, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5 ];
D:=[ [ 0, 1, 0, 0, 0 ], [ 1, 0, 0, 0, 0 ], [ 0, 0, 1, 0, 0 ], [ -36485, 144629, 228463, 1, -645366 ], [ -1, -1, -1, 0, 5 ], [ -20607, 25101, 198756, 1, -512009 ], [ -20607, -25054, 198756, 1, -411699 ], [ 3136, -1311, 222499, 1, -482928 ], [ 3136, 48844, 222499, 1, -583238 ], [ 3136, 93968, 267623, 1, -673486 ], [ -36485, 88084, 171918, 1, -532276 ], [ -20607, 25101, 171918, 1, -485171 ], [ -33699, 147415, 231249, 1, -653724 ], [ -33699, 147415, 267623, 1, -690098 ], [ -43824, 137290, 267623, 1, -669848 ], [ -43824, 93968, 267623, 1, -626526 ], [ -65056, 25101, 198756, 1, -467560 ], [ -84454, 5703, 198756, 1, -409366 ], [ -65056, 59513, 171918, 1, -475134 ], [ -65056, 25101, 171918, 1, -440722 ], [ -65056, 116058, 228463, 1, -588224 ], [ -65056, 116058, 246391, 1, -606152 ], [ -125708, 53338, 246391, 1, -422128 ], [ -84454, 53338, 246391, 1, -504636 ], [ -65056, 72736, 246391, 1, -562830 ], [ -20607, -64711, 159099, 1, -292728 ], [ -42073, -46520, 198756, 1, -347301 ], [ -84454, -46520, 198756, 1, -304920 ], [ -42073, -86177, 159099, 1, -228330 ], [ 22677, 68385, 222499, 1, -622320 ], [ 33690, 158428, 231249, 1, -721113 ], [ 22677, 147415, 231249, 1, -710100 ], [ 22677, 113509, 267623, 1, -712568 ], [ 22677, 147415, 267623, 1, -746474 ], [ -20607, -15543, 131274, 1, -363239 ], [ -16081, -11017, 98632, 1, -307007 ], [ -20607, -64711, 131274, 1, -264903 ], [ -36485, 88084, 153931, 1, -496302 ], [ -16081, 32785, 71000, 1, -267913 ], [ -16081, 32785, 98632, 1, -350809 ], [ -33699, 183729, 303937, 1, -726412 ], [ -43824, 173604, 303937, 1, -706162 ], [ -107356, -17199, 175854, 1, -317758 ], [ -107356, -69422, 175854, 1, -213312 ], [ -88346, 36223, 148628, 1, -381974 ], [ -88346, 1811, 148628, 1, -347562 ], [ -107356, -17199, 148628, 1, -290532 ], [ -109916, 116058, 228463, 1, -498504 ], [ -109916, 116058, 246391, 1, -516432 ], [ -125708, 100266, 246391, 1, -469056 ], [ -16081, -10148, 28067, 1, -96181 ], [ -42073, -131268, 159099, 1, -93057 ], [ -7255, 88084, 171918, 1, -561506 ], [ 22677, 118016, 201850, 1, -651302 ], [ 33690, 129029, 201850, 1, -662315 ], [ -7255, 38453, 171918, 1, -511875 ], [ 22677, 68385, 201850, 1, -601671 ], [ -7255, -2191, 131274, 1, -389943 ], [ -7255, -2191, 107458, 1, -342311 ], [ -7255, 88084, 153931, 1, -525532 ], [ -7255, 41611, 107458, 1, -386113 ], [ 72683, 197421, 270242, 1, -799099 ], [ 41941, 132773, 286887, 1, -751096 ], [ 41941, 166679, 286887, 1, -785002 ], [ 72683, 197421, 286887, 1, -815744 ], [ -40336, -35272, 111545, 1, -284323 ], [ -40336, -35272, 98632, 1, -258497 ], [ -40336, -131399, 64586, 1, 1849 ], [ -40336, -84440, 111545, 1, -185987 ], [ -88346, -35272, 98632, 1, -210487 ], [ -88346, -35272, 111545, 1, -236313 ], [ -107356, -54282, 111545, 1, -179283 ], [ 33690, 129029, 171001, 1, -600617 ], [ 16620, 111959, 153931, 1, -549407 ], [ 16620, 65486, 107458, 1, -409988 ], [ -133991, 36223, 148628, 1, -290684 ], [ -133991, 91983, 204388, 1, -402204 ], [ -65302, 59267, 125114, 1, -381034 ], [ -88346, 36223, 125114, 1, -334946 ], [ -65302, 32785, 98632, 1, -301588 ], [ -88346, 9741, 98632, 1, -255500 ], [ -65302, 32785, 71000, 1, -218692 ], [ -133991, 36223, 125114, 1, -243656 ], [ -125708, 129560, 275685, 1, -498350 ], [ -81664, 173604, 303937, 1, -630482 ], [ -109916, 145352, 275685, 1, -545726 ], [ 3694, 9627, -1941, 1, 4076 ], [ 3694, 9627, 28067, 1, -115956 ], [ 3694, 52560, 71000, 1, -287688 ], [ 16620, 65486, 83926, 1, -339392 ], [ -16081, -60733, 48916, 1, -108143 ], [ -16081, -60733, 28067, 1, -45596 ], [ -40336, -131399, 48916, 1, 33189 ], [ -40336, -84988, 48916, 1, -59633 ], [ -83347, -256089, 95065, 1, 406227 ], [ -83347, -172542, 128020, 1, 72039 ], [ -73152, -162347, 128020, 1, 31259 ], [ -73152, -117256, 128020, 1, -104014 ], [ -73152, -117256, 111545, 1, -87539 ], [ -107356, -117256, 128020, 1, -69810 ], [ -107356, -117256, 111545, 1, -53335 ], [ -73152, -195302, 95065, 1, 163079 ], [ -83347, -205497, 95065, 1, 203859 ], [ -73152, -195302, 64586, 1, 193558 ], [ -73152, -164215, 64586, 1, 100297 ], [ -1435, 215993, 336201, 1, -790940 ], [ 41941, 215993, 336201, 1, -834316 ], [ 86937, 260989, 350455, 1, -879312 ], [ 72683, 246735, 336201, 1, -865058 ], [ -176433, 2613, 212080, 1, -219228 ], [ -160019, 19027, 212080, 1, -284884 ], [ -160019, -17199, 175854, 1, -212432 ], [ -176433, -33613, 175854, 1, -146776 ], [ -160019, 65955, 212080, 1, -331812 ], [ -160019, 65955, 204388, 1, -324120 ], [ -191637, 65955, 204388, 1, -229266 ], [ -191637, 65955, 212080, 1, -236958 ], [ -160019, -17199, 148628, 1, -185206 ], [ -160019, 10195, 148628, 1, -212600 ], [ -218082, 39510, 212080, 1, -131178 ], [ -218082, 2613, 212080, 1, -94281 ], [ -129973, -92039, 175854, 1, -122844 ], [ -176433, -92039, 175854, 1, -29924 ], [ -129973, -172542, 128020, 1, 118665 ], [ -129973, -139873, 128020, 1, 20658 ], [ -183428, 129560, 275685, 1, -325190 ], [ -191637, 121351, 267476, 1, -292354 ], [ -259851, 94906, 267476, 1, -19498 ], [ -218082, 94906, 267476, 1, -186574 ] ];
D0:=[ [ 0, 1, 0 ], [ 1, 0, 0 ], [ 0, 0, 1 ], [ 1163515, 1344629, 1428463 ], [ -1, -1, -1 ], [ 1179393, 1225101, 1398756 ], [ 1179393, 1174946, 1398756 ], [ 1203136, 1198689, 1422499 ], [ 1203136, 1248844, 1422499 ], [ 1203136, 1293968, 1467623 ], [ 1163515, 1288084, 1371918 ], [ 1179393, 1225101, 1371918 ], [ 1166301, 1347415, 1431249 ], [ 1166301, 1347415, 1467623 ], [ 1156176, 1337290, 1467623 ], [ 1156176, 1293968, 1467623 ], [ 1134944, 1225101, 1398756 ], [ 1115546, 1205703, 1398756 ], [ 1134944, 1259513, 1371918 ], [ 1134944, 1225101, 1371918 ], [ 1134944, 1316058, 1428463 ], [ 1134944, 1316058, 1446391 ], [ 1074292, 1253338, 1446391 ], [ 1115546, 1253338, 1446391 ], [ 1134944, 1272736, 1446391 ], [ 1179393, 1135289, 1359099 ], [ 1157927, 1153480, 1398756 ], [ 1115546, 1153480, 1398756 ], [ 1157927, 1113823, 1359099 ], [ 1222677, 1268385, 1422499 ], [ 1233690, 1358428, 1431249 ], [ 1222677, 1347415, 1431249 ], [ 1222677, 1313509, 1467623 ], [ 1222677, 1347415, 1467623 ], [ 1179393, 1184457, 1331274 ], [ 1183919, 1188983, 1298632 ], [ 1179393, 1135289, 1331274 ], [ 1163515, 1288084, 1353931 ], [ 1183919, 1232785, 1271000 ], [ 1183919, 1232785, 1298632 ], [ 1166301, 1383729, 1503937 ], [ 1156176, 1373604, 1503937 ], [ 1092644, 1182801, 1375854 ], [ 1092644, 1130578, 1375854 ], [ 1111654, 1236223, 1348628 ], [ 1111654, 1201811, 1348628 ], [ 1092644, 1182801, 1348628 ], [ 1090084, 1316058, 1428463 ], [ 1090084, 1316058, 1446391 ], [ 1074292, 1300266, 1446391 ], [ 1183919, 1189852, 1228067 ], [ 1157927, 1068732, 1359099 ], [ 1192745, 1288084, 1371918 ], [ 1222677, 1318016, 1401850 ], [ 1233690, 1329029, 1401850 ], [ 1192745, 1238453, 1371918 ], [ 1222677, 1268385, 1401850 ], [ 1192745, 1197809, 1331274 ], [ 1192745, 1197809, 1307458 ], [ 1192745, 1288084, 1353931 ], [ 1192745, 1241611, 1307458 ], [ 1272683, 1397421, 1470242 ], [ 1241941, 1332773, 1486887 ], [ 1241941, 1366679, 1486887 ], [ 1272683, 1397421, 1486887 ], [ 1159664, 1164728, 1311545 ], [ 1159664, 1164728, 1298632 ], [ 1159664, 1068601, 1264586 ], [ 1159664, 1115560, 1311545 ], [ 1111654, 1164728, 1298632 ], [ 1111654, 1164728, 1311545 ], [ 1092644, 1145718, 1311545 ], [ 1233690, 1329029, 1371001 ], [ 1216620, 1311959, 1353931 ], [ 1216620, 1265486, 1307458 ], [ 1066009, 1236223, 1348628 ], [ 1066009, 1291983, 1404388 ], [ 1134698, 1259267, 1325114 ], [ 1111654, 1236223, 1325114 ], [ 1134698, 1232785, 1298632 ], [ 1111654, 1209741, 1298632 ], [ 1134698, 1232785, 1271000 ], [ 1066009, 1236223, 1325114 ], [ 1074292, 1329560, 1475685 ], [ 1118336, 1373604, 1503937 ], [ 1090084, 1345352, 1475685 ], [ 1203694, 1209627, 1198059 ], [ 1203694, 1209627, 1228067 ], [ 1203694, 1252560, 1271000 ], [ 1216620, 1265486, 1283926 ], [ 1183919, 1139267, 1248916 ], [ 1183919, 1139267, 1228067 ], [ 1159664, 1068601, 1248916 ], [ 1159664, 1115012, 1248916 ], [ 1116653, 943911, 1295065 ], [ 1116653, 1027458, 1328020 ], [ 1126848, 1037653, 1328020 ], [ 1126848, 1082744, 1328020 ], [ 1126848, 1082744, 1311545 ], [ 1092644, 1082744, 1328020 ], [ 1092644, 1082744, 1311545 ], [ 1126848, 1004698, 1295065 ], [ 1116653, 994503, 1295065 ], [ 1126848, 1004698, 1264586 ], [ 1126848, 1035785, 1264586 ], [ 1198565, 1415993, 1536201 ], [ 1241941, 1415993, 1536201 ], [ 1286937, 1460989, 1550455 ], [ 1272683, 1446735, 1536201 ], [ 1023567, 1202613, 1412080 ], [ 1039981, 1219027, 1412080 ], [ 1039981, 1182801, 1375854 ], [ 1023567, 1166387, 1375854 ], [ 1039981, 1265955, 1412080 ], [ 1039981, 1265955, 1404388 ], [ 1008363, 1265955, 1404388 ], [ 1008363, 1265955, 1412080 ], [ 1039981, 1182801, 1348628 ], [ 1039981, 1210195, 1348628 ], [ 981918, 1239510, 1412080 ], [ 981918, 1202613, 1412080 ], [ 1070027, 1107961, 1375854 ], [ 1023567, 1107961, 1375854 ], [ 1070027, 1027458, 1328020 ], [ 1070027, 1060127, 1328020 ], [ 1016572, 1329560, 1475685 ], [ 1008363, 1321351, 1467476 ], [ 940149, 1294906, 1467476 ], [ 981918, 1294906, 1467476 ] ];
ac:=[ [ [ 1 ], [ 2 ], [ 3 ], [ 4 ], [ 5 ], [ 6 ], [ 7 ], [ 8 ], [ 9 ], [ 10 ], [ 11 ], [ 12 ], [ 13 ], [ 14 ], [ 15 ], [ 16 ], [ 17 ], [ 18 ], [ 19 ], [ 20 ], [ 21 ], [ 22 ], [ 23 ], [ 24 ], [ 25 ], [ 26 ], [ 27 ], [ 28 ], [ 29 ], [ 30 ], [ 31 ], [ 32 ], [ 33 ], [ 34 ], [ 35 ], [ 36 ], [ 37 ], [ 38 ], [ 39 ], [ 40 ], [ 41 ], [ 42 ], [ 43 ], [ 44 ], [ 45 ], [ 46 ], [ 47 ], [ 48 ], [ 49 ], [ 50 ], [ 51 ], [ 52 ], [ 53 ], [ 54 ], [ 55 ], [ 56 ], [ 57 ], [ 58 ], [ 59 ], [ 60 ], [ 61 ], [ 62 ], [ 63 ], [ 64 ], [ 65 ], [ 66 ], [ 67 ], [ 68 ], [ 69 ], [ 70 ], [ 71 ], [ 72 ], [ 73 ], [ 74 ], [ 75 ], [ 76 ], [ 77 ], [ 78 ], [ 79 ], [ 80 ], [ 81 ], [ 82 ], [ 83 ], [ 84 ], [ 85 ], [ 86 ], [ 87 ], [ 88 ], [ 89 ], [ 90 ], [ 91 ], [ 92 ], [ 93 ], [ 94 ], [ 95 ], [ 96 ], [ 97 ], [ 98 ], [ 99 ], [ 100 ], [ 101 ], [ 102 ], [ 103 ], [ 104 ], [ 105 ], [ 106 ], [ 107 ], [ 108 ], [ 109 ], [ 110 ], [ 111 ], [ 112 ], [ 113 ], [ 114 ], [ 115 ], [ 116 ], [ 117 ], [ 118 ], [ 119 ], [ 120 ], [ 121 ], [ 122 ], [ 123 ], [ 124 ], [ 125 ], [ 126 ], [ 127 ], [ 128 ], [ 129 ] ], [ [ 1, 2 ], [ 1, 3 ], [ 1, 4 ], [ 1, 5 ], [ 1, 13 ], [ 1, 31 ], [ 1, 38 ], [ 1, 41 ], [ 1, 48 ], [ 1, 62 ], [ 1, 73 ], [ 1, 74 ], [ 1, 77 ], [ 1, 78 ], [ 1, 82 ], [ 1, 83 ], [ 1, 85 ], [ 1, 86 ], [ 1, 87 ], [ 1, 89 ], [ 1, 90 ], [ 1, 106 ], [ 1, 108 ], [ 1, 109 ], [ 1, 116 ], [ 1, 126 ], [ 1, 127 ], [ 1, 128 ], [ 2, 3 ], [ 2, 5 ], [ 2, 8 ], [ 2, 26 ], [ 2, 30 ], [ 2, 37 ], [ 2, 52 ], [ 2, 55 ], [ 2, 57 ], [ 2, 58 ], [ 2, 59 ], [ 2, 62 ], [ 2, 63 ], [ 2, 65 ], [ 2, 68 ], [ 2, 73 ], [ 2, 75 ], [ 2, 87 ], [ 2, 88 ], [ 2, 90 ], [ 2, 91 ], [ 2, 92 ], [ 2, 93 ], [ 2, 95 ], [ 2, 102 ], [ 2, 104 ], [ 2, 108 ], [ 3, 5 ], [ 3, 8 ], [ 3, 10 ], [ 3, 16 ], [ 3, 23 ], [ 3, 24 ], [ 3, 27 ], [ 3, 28 ], [ 3, 42 ], [ 3, 52 ], [ 3, 63 ], [ 3, 84 ], [ 3, 85 ], [ 3, 95 ], [ 3, 96 ], [ 3, 106 ], [ 3, 107 ], [ 3, 108 ], [ 3, 110 ], [ 3, 121 ], [ 3, 122 ], [ 3, 123 ], [ 3, 124 ], [ 3, 126 ], [ 3, 128 ], [ 3, 129 ], [ 4, 11 ], [ 4, 13 ], [ 4, 21 ], [ 5, 51 ], [ 5, 70 ], [ 5, 72 ], [ 5, 81 ], [ 5, 82 ], [ 5, 83 ], [ 5, 87 ], [ 5, 92 ], [ 5, 93 ], [ 5, 94 ], [ 5, 95 ], [ 5, 101 ], [ 5, 103 ], [ 5, 104 ], [ 5, 105 ], [ 5, 113 ], [ 5, 116 ], [ 5, 118 ], [ 5, 119 ], [ 5, 120 ], [ 5, 121 ], [ 5, 123 ], [ 5, 124 ], [ 5, 125 ], [ 5, 128 ], [ 6, 7 ], [ 6, 9 ], [ 6, 12 ], [ 6, 17 ], [ 7, 8 ], [ 7, 26 ], [ 7, 27 ], [ 8, 9 ], [ 9, 10 ], [ 9, 30 ], [ 10, 16 ], [ 10, 33 ], [ 11, 19 ], [ 11, 38 ], [ 11, 53 ], [ 12, 20 ], [ 12, 35 ], [ 12, 56 ], [ 13, 14 ], [ 13, 32 ], [ 14, 15 ], [ 14, 34 ], [ 14, 41 ], [ 15, 16 ], [ 15, 22 ], [ 15, 42 ], [ 16, 25 ], [ 17, 18 ], [ 17, 20 ], [ 17, 25 ], [ 18, 24 ], [ 18, 28 ], [ 18, 43 ], [ 19, 20 ], [ 19, 21 ], [ 19, 45 ], [ 20, 46 ], [ 21, 22 ], [ 21, 48 ], [ 22, 25 ], [ 22, 49 ], [ 23, 24 ], [ 23, 50 ], [ 23, 111 ], [ 24, 25 ], [ 26, 29 ], [ 26, 37 ], [ 27, 28 ], [ 27, 29 ], [ 28, 44 ], [ 29, 52 ], [ 29, 98 ], [ 30, 33 ], [ 30, 57 ], [ 31, 32 ], [ 31, 55 ], [ 31, 62 ], [ 32, 34 ], [ 32, 54 ], [ 33, 34 ], [ 33, 63 ], [ 34, 64 ], [ 35, 37 ], [ 35, 58 ], [ 35, 66 ], [ 36, 40 ], [ 36, 59 ], [ 36, 67 ], [ 36, 91 ], [ 37, 69 ], [ 38, 60 ], [ 38, 78 ], [ 39, 40 ], [ 39, 51 ], [ 39, 82 ], [ 39, 89 ], [ 40, 61 ], [ 40, 80 ], [ 41, 42 ], [ 41, 106 ], [ 42, 85 ], [ 43, 44 ], [ 43, 47 ], [ 43, 112 ], [ 44, 100 ], [ 44, 122 ], [ 45, 46 ], [ 45, 76 ], [ 45, 79 ], [ 46, 47 ], [ 46, 71 ], [ 47, 72 ], [ 47, 118 ], [ 48, 49 ], [ 48, 77 ], [ 49, 50 ], [ 49, 86 ], [ 50, 84 ], [ 50, 114 ], [ 51, 88 ], [ 51, 92 ], [ 52, 97 ], [ 53, 54 ], [ 53, 56 ], [ 53, 60 ], [ 54, 55 ], [ 54, 57 ], [ 55, 73 ], [ 56, 57 ], [ 56, 58 ], [ 58, 59 ], [ 59, 61 ], [ 60, 61 ], [ 60, 74 ], [ 61, 75 ], [ 62, 65 ], [ 63, 64 ], [ 64, 65 ], [ 64, 107 ], [ 65, 109 ], [ 66, 67 ], [ 66, 69 ], [ 66, 71 ], [ 67, 70 ], [ 67, 94 ], [ 68, 69 ], [ 68, 93 ], [ 68, 105 ], [ 69, 99 ], [ 70, 71 ], [ 70, 81 ], [ 71, 72 ], [ 72, 101 ], [ 73, 74 ], [ 74, 75 ], [ 75, 90 ], [ 76, 77 ], [ 76, 83 ], [ 76, 119 ], [ 77, 115 ], [ 78, 79 ], [ 78, 80 ], [ 79, 81 ], [ 79, 83 ], [ 80, 81 ], [ 80, 82 ], [ 84, 86 ], [ 84, 126 ], [ 85, 86 ], [ 87, 88 ], [ 88, 89 ], [ 89, 90 ], [ 91, 92 ], [ 91, 94 ], [ 93, 94 ], [ 95, 103 ], [ 96, 97 ], [ 96, 103 ], [ 96, 124 ], [ 97, 98 ], [ 97, 102 ], [ 98, 99 ], [ 98, 100 ], [ 99, 101 ], [ 99, 105 ], [ 100, 101 ], [ 100, 125 ], [ 102, 103 ], [ 102, 104 ], [ 104, 105 ], [ 106, 107 ], [ 107, 109 ], [ 108, 109 ], [ 110, 111 ], [ 110, 113 ], [ 110, 121 ], [ 111, 112 ], [ 111, 114 ], [ 112, 113 ], [ 112, 118 ], [ 113, 123 ], [ 114, 115 ], [ 114, 117 ], [ 115, 116 ], [ 115, 119 ], [ 116, 117 ], [ 117, 120 ], [ 117, 127 ], [ 118, 119 ], [ 120, 121 ], [ 120, 129 ], [ 122, 123 ], [ 122, 125 ], [ 124, 125 ], [ 126, 127 ], [ 127, 129 ], [ 128, 129 ] ], [ [ 1, 2, 3 ], [ 1, 2, 5 ], [ 1, 2, 62 ], [ 1, 2, 73 ], [ 1, 2, 87 ], [ 1, 2, 90 ], [ 1, 2, 108 ], [ 1, 3, 5 ], [ 1, 3, 85 ], [ 1, 3, 106 ], [ 1, 3, 108 ], [ 1, 3, 126 ], [ 1, 3, 128 ], [ 1, 4, 11, 38 ], [ 1, 4, 13 ], [ 1, 4, 21, 48 ], [ 1, 5, 82 ], [ 1, 5, 83 ], [ 1, 5, 87 ], [ 1, 5, 116 ], [ 1, 5, 128 ], [ 1, 13, 14, 41 ], [ 1, 13, 31, 32 ], [ 1, 31, 55, 73 ], [ 1, 31, 62 ], [ 1, 38, 60, 74 ], [ 1, 38, 78 ], [ 1, 39, 82, 89 ], [ 1, 41, 42, 85 ], [ 1, 41, 106 ], [ 1, 48, 49, 86 ], [ 1, 48, 77 ], [ 1, 62, 65, 109 ], [ 1, 73, 74 ], [ 1, 74, 75, 90 ], [ 1, 76, 77, 83 ], [ 1, 77, 115, 116 ], [ 1, 78, 79, 83 ], [ 1, 78, 80, 82 ], [ 1, 84, 86, 126 ], [ 1, 85, 86 ], [ 1, 87, 88, 89 ], [ 1, 89, 90 ], [ 1, 106, 107, 109 ], [ 1, 108, 109 ], [ 1, 116, 117, 127 ], [ 1, 126, 127 ], [ 1, 127, 128, 129 ], [ 2, 3, 5 ], [ 2, 3, 8 ], [ 2, 3, 52 ], [ 2, 3, 63 ], [ 2, 3, 95 ], [ 2, 3, 108 ], [ 2, 5, 87 ], [ 2, 5, 92 ], [ 2, 5, 93 ], [ 2, 5, 95 ], [ 2, 5, 104 ], [ 2, 7, 8, 26 ], [ 2, 8, 9, 30 ], [ 2, 26, 29, 52 ], [ 2, 26, 37 ], [ 2, 30, 33, 63 ], [ 2, 30, 57 ], [ 2, 31, 55, 62 ], [ 2, 35, 37, 58 ], [ 2, 36, 59, 91 ], [ 2, 37, 68, 69 ], [ 2, 51, 88, 92 ], [ 2, 52, 97, 102 ], [ 2, 54, 55, 57 ], [ 2, 55, 73 ], [ 2, 56, 57, 58 ], [ 2, 58, 59 ], [ 2, 59, 61, 75 ], [ 2, 62, 65 ], [ 2, 63, 64, 65 ], [ 2, 65, 108, 109 ], [ 2, 68, 93 ], [ 2, 68, 104, 105 ], [ 2, 73, 74, 75 ], [ 2, 75, 90 ], [ 2, 87, 88 ], [ 2, 88, 89, 90 ], [ 2, 91, 92 ], [ 2, 91, 93, 94 ], [ 2, 95, 102, 103 ], [ 2, 102, 104 ], [ 3, 5, 95 ], [ 3, 5, 121 ], [ 3, 5, 123 ], [ 3, 5, 124 ], [ 3, 5, 128 ], [ 3, 7, 8, 27 ], [ 3, 8, 9, 10 ], [ 3, 10, 16 ], [ 3, 10, 33, 63 ], [ 3, 15, 16, 42 ], [ 3, 16, 24, 25 ], [ 3, 18, 24, 28 ], [ 3, 23, 24 ], [ 3, 23, 50, 84 ], [ 3, 23, 110, 111 ], [ 3, 27, 28 ], [ 3, 27, 29, 52 ], [ 3, 28, 44, 122 ], [ 3, 41, 42, 106 ], [ 3, 42, 85 ], [ 3, 52, 96, 97 ], [ 3, 63, 64, 107 ], [ 3, 84, 85, 86 ], [ 3, 84, 126 ], [ 3, 95, 96, 103 ], [ 3, 96, 124 ], [ 3, 106, 107 ], [ 3, 107, 108, 109 ], [ 3, 110, 113, 123 ], [ 3, 110, 121 ], [ 3, 120, 121, 129 ], [ 3, 122, 123 ], [ 3, 122, 124, 125 ], [ 3, 126, 127, 129 ], [ 3, 128, 129 ], [ 4, 11, 13, 32, 53, 54 ], [ 4, 11, 19, 21 ], [ 4, 13, 14, 15, 21, 22 ], [ 5, 39, 51, 82 ], [ 5, 47, 72, 118 ], [ 5, 51, 87, 88 ], [ 5, 51, 92 ], [ 5, 67, 70, 94 ], [ 5, 68, 93, 105 ], [ 5, 70, 71, 72 ], [ 5, 70, 81 ], [ 5, 72, 101 ], [ 5, 76, 83, 119 ], [ 5, 79, 81, 83 ], [ 5, 80, 81, 82 ], [ 5, 91, 92, 94 ], [ 5, 93, 94 ], [ 5, 95, 103 ], [ 5, 96, 103, 124 ], [ 5, 99, 101, 105 ], [ 5, 100, 101, 125 ], [ 5, 102, 103, 104 ], [ 5, 104, 105 ], [ 5, 110, 113, 121 ], [ 5, 112, 113, 118 ], [ 5, 113, 123 ], [ 5, 115, 116, 119 ], [ 5, 116, 117, 120 ], [ 5, 118, 119 ], [ 5, 120, 121 ], [ 5, 120, 128, 129 ], [ 5, 122, 123, 125 ], [ 5, 124, 125 ], [ 6, 7, 8, 9 ], [ 6, 7, 12, 26, 35, 37 ], [ 6, 7, 17, 18, 27, 28 ], [ 6, 9, 10, 16, 17, 25 ], [ 6, 9, 12, 30, 56, 57 ], [ 6, 12, 17, 20 ], [ 7, 26, 27, 29 ], [ 9, 10, 30, 33 ], [ 10, 14, 15, 16, 33, 34 ], [ 11, 12, 19, 20, 53, 56 ], [ 11, 19, 38, 45, 78, 79 ], [ 11, 38, 53, 60 ], [ 12, 20, 35, 46, 66, 71 ], [ 12, 35, 56, 58 ], [ 13, 14, 32, 34 ], [ 14, 15, 41, 42 ], [ 14, 34, 41, 64, 106, 107 ], [ 15, 16, 22, 25 ], [ 15, 22, 42, 49, 85, 86 ], [ 17, 18, 20, 43, 46, 47 ], [ 17, 18, 24, 25 ], [ 17, 19, 20, 21, 22, 25 ], [ 18, 23, 24, 43, 111, 112 ], [ 18, 28, 43, 44 ], [ 19, 20, 45, 46 ], [ 19, 21, 45, 48, 76, 77 ], [ 21, 22, 48, 49 ], [ 22, 23, 24, 25, 49, 50 ], [ 23, 50, 111, 114 ], [ 26, 29, 37, 69, 98, 99 ], [ 27, 28, 29, 44, 98, 100 ], [ 29, 52, 97, 98 ], [ 30, 32, 33, 34, 54, 57 ], [ 31, 32, 34, 62, 64, 65 ], [ 31, 32, 54, 55 ], [ 33, 34, 63, 64 ], [ 35, 36, 58, 59, 66, 67 ], [ 35, 37, 66, 69 ], [ 36, 39, 40, 51, 91, 92 ], [ 36, 40, 59, 61 ], [ 36, 40, 67, 70, 80, 81 ], [ 36, 67, 91, 94 ], [ 38, 40, 60, 61, 78, 80 ], [ 39, 40, 61, 75, 89, 90 ], [ 39, 40, 80, 82 ], [ 39, 51, 88, 89 ], [ 43, 44, 47, 72, 100, 101 ], [ 43, 44, 112, 113, 122, 123 ], [ 43, 47, 112, 118 ], [ 44, 100, 122, 125 ], [ 45, 46, 47, 76, 118, 119 ], [ 45, 46, 70, 71, 79, 81 ], [ 45, 76, 79, 83 ], [ 46, 47, 71, 72 ], [ 48, 49, 50, 77, 114, 115 ], [ 49, 50, 84, 86 ], [ 50, 84, 114, 117, 126, 127 ], [ 53, 54, 55, 60, 73, 74 ], [ 53, 54, 56, 57 ], [ 53, 56, 58, 59, 60, 61 ], [ 60, 61, 74, 75 ], [ 64, 65, 107, 109 ], [ 66, 67, 68, 69, 93, 94 ], [ 66, 67, 70, 71 ], [ 66, 69, 71, 72, 99, 101 ], [ 68, 69, 99, 105 ], [ 76, 77, 115, 119 ], [ 78, 79, 80, 81 ], [ 96, 97, 98, 100, 124, 125 ], [ 96, 97, 102, 103 ], [ 97, 98, 99, 102, 104, 105 ], [ 98, 99, 100, 101 ], [ 110, 111, 112, 113 ], [ 110, 111, 114, 117, 120, 121 ], [ 111, 112, 114, 115, 118, 119 ], [ 114, 115, 116, 117 ], [ 117, 120, 127, 129 ] ], [ [ 1, 2, 3, 5 ], [ 1, 2, 3, 108 ], [ 1, 2, 5, 87 ], [ 1, 2, 31, 55, 62, 73 ], [ 1, 2, 62, 65, 108, 109 ], [ 1, 2, 73, 74, 75, 90 ], [ 1, 2, 87, 88, 89, 90 ], [ 1, 3, 5, 128 ], [ 1, 3, 41, 42, 85, 106 ], [ 1, 3, 84, 85, 86, 126 ], [ 1, 3, 106, 107, 108, 109 ], [ 1, 3, 126, 127, 128, 129 ], [ 1, 4, 11, 13, 31, 32, 38, 53, 54, 55, 60, 73, 74 ], [ 1, 4, 11, 19, 21, 38, 45, 48, 76, 77, 78, 79, 83 ], [ 1, 4, 13, 14, 15, 21, 22, 41, 42, 48, 49, 85, 86 ], [ 1, 5, 39, 51, 82, 87, 88, 89 ], [ 1, 5, 76, 77, 83, 115, 116, 119 ], [ 1, 5, 78, 79, 80, 81, 82, 83 ], [ 1, 5, 116, 117, 120, 127, 128, 129 ], [ 1, 13, 14, 31, 32, 34, 41, 62, 64, 65, 106, 107, 109 ], [ 1, 38, 39, 40, 60, 61, 74, 75, 78, 80, 82, 89, 90 ], [ 1, 48, 49, 50, 77, 84, 86, 114, 115, 116, 117, 126, 127 ], [ 2, 3, 5, 95 ], [ 2, 3, 7, 8, 26, 27, 29, 52 ], [ 2, 3, 8, 9, 10, 30, 33, 63 ], [ 2, 3, 52, 95, 96, 97, 102, 103 ], [ 2, 3, 63, 64, 65, 107, 108, 109 ], [ 2, 5, 51, 87, 88, 92 ], [ 2, 5, 68, 93, 104, 105 ], [ 2, 5, 91, 92, 93, 94 ], [ 2, 5, 95, 102, 103, 104 ], [ 2, 6, 7, 8, 9, 12, 26, 30, 35, 37, 56, 57, 58 ], [ 2, 26, 29, 37, 52, 68, 69, 97, 98, 99, 102, 104, 105 ], [ 2, 30, 31, 32, 33, 34, 54, 55, 57, 62, 63, 64, 65 ], [ 2, 35, 36, 37, 58, 59, 66, 67, 68, 69, 91, 93, 94 ], [ 2, 36, 39, 40, 51, 59, 61, 75, 88, 89, 90, 91, 92 ], [ 2, 53, 54, 55, 56, 57, 58, 59, 60, 61, 73, 74, 75 ], [ 3, 5, 95, 96, 103, 124 ], [ 3, 5, 110, 113, 121, 123 ], [ 3, 5, 120, 121, 128, 129 ], [ 3, 5, 122, 123, 124, 125 ], [ 3, 6, 7, 8, 9, 10, 16, 17, 18, 24, 25, 27, 28 ], [ 3, 10, 14, 15, 16, 33, 34, 41, 42, 63, 64, 106, 107 ], [ 3, 15, 16, 22, 23, 24, 25, 42, 49, 50, 84, 85, 86 ], [ 3, 18, 23, 24, 28, 43, 44, 110, 111, 112, 113, 122, 123 ], [ 3, 23, 50, 84, 110, 111, 114, 117, 120, 121, 126, 127, 129 ], [ 3, 27, 28, 29, 44, 52, 96, 97, 98, 100, 122, 124, 125 ], [ 4, 6, 9, 10, 11, 12, 13, 14, 15, 16, 17, 19, 20, 21, 22, 25, 30, 32, 33, 34, 53, 54, 56, 57 ], [ 5, 36, 39, 40, 51, 67, 70, 80, 81, 82, 91, 92, 94 ], [ 5, 43, 44, 47, 72, 100, 101, 112, 113, 118, 122, 123, 125 ], [ 5, 45, 46, 47, 70, 71, 72, 76, 79, 81, 83, 118, 119 ], [ 5, 66, 67, 68, 69, 70, 71, 72, 93, 94, 99, 101, 105 ], [ 5, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 124, 125 ], [ 5, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121 ], [ 6, 7, 12, 17, 18, 20, 26, 27, 28, 29, 35, 37, 43, 44, 46, 47, 66, 69, 71, 72, 98, 99, 100, 101 ], [ 11, 12, 19, 20, 35, 36, 38, 40, 45, 46, 53, 56, 58, 59, 60, 61, 66, 67, 70, 71, 78, 79, 80, 81 ], [ 17, 18, 19, 20, 21, 22, 23, 24, 25, 43, 45, 46, 47, 48, 49, 50, 76, 77, 111, 112, 114, 115, 118, 119 ] ], [ [ 1 .. 129 ] ] ];
ac3r:=[ [ 1, 2, 3 ], [ 1, 2, 5 ], [ 1, 2, 62 ], [ 1, 2, 73 ], [ 1, 2, 87 ], [ 1, 2, 90 ], [ 1, 2, 108 ], [ 1, 3, 5 ], [ 1, 3, 85 ], [ 1, 3, 106 ], [ 1, 3, 108 ], [ 1, 3, 126 ], [ 1, 3, 128 ], [ 1, 4, 11, 38 ], [ 1, 4, 13 ], [ 1, 4, 21, 48 ], [ 1, 5, 82 ], [ 1, 5, 83 ], [ 1, 5, 87 ], [ 1, 5, 116 ], [ 1, 5, 128 ], [ 1, 13, 14, 41 ], [ 1, 13, 31, 32 ], [ 1, 31, 55, 73 ], [ 1, 31, 62 ], [ 1, 38, 60, 74 ], [ 1, 38, 78 ], [ 1, 39, 82, 89 ], [ 1, 41, 42, 85 ], [ 1, 41, 106 ], [ 1, 48, 49, 86 ], [ 1, 48, 77 ], [ 1, 62, 65, 109 ], [ 1, 73, 74 ], [ 1, 74, 75, 90 ], [ 1, 76, 77, 83 ], [ 1, 77, 115, 116 ], [ 1, 78, 79, 83 ], [ 1, 78, 80, 82 ], [ 1, 84, 86, 126 ], [ 1, 85, 86 ], [ 1, 87, 88, 89 ], [ 1, 89, 90 ], [ 1, 106, 107, 109 ], [ 1, 108, 109 ], [ 1, 116, 117, 127 ], [ 1, 126, 127 ], [ 1, 127, 128, 129 ], [ 2, 3, 5 ], [ 2, 3, 8 ], [ 2, 3, 52 ], [ 2, 3, 63 ], [ 2, 3, 95 ], [ 2, 3, 108 ], [ 2, 5, 87 ], [ 2, 5, 92 ], [ 2, 5, 93 ], [ 2, 5, 95 ], [ 2, 5, 104 ], [ 2, 7, 8, 26 ], [ 2, 8, 9, 30 ], [ 2, 26, 29, 52 ], [ 2, 26, 37 ], [ 2, 30, 33, 63 ], [ 2, 30, 57 ], [ 2, 31, 55, 62 ], [ 2, 35, 37, 58 ], [ 2, 36, 59, 91 ], [ 2, 37, 68, 69 ], [ 2, 51, 88, 92 ], [ 2, 52, 97, 102 ], [ 2, 54, 55, 57 ], [ 2, 55, 73 ], [ 2, 56, 57, 58 ], [ 2, 58, 59 ], [ 2, 59, 61, 75 ], [ 2, 62, 65 ], [ 2, 63, 64, 65 ], [ 2, 65, 108, 109 ], [ 2, 68, 93 ], [ 2, 68, 104, 105 ], [ 2, 73, 74, 75 ], [ 2, 75, 90 ], [ 2, 87, 88 ], [ 2, 88, 89, 90 ], [ 2, 91, 92 ], [ 2, 91, 93, 94 ], [ 2, 95, 102, 103 ], [ 2, 102, 104 ], [ 3, 5, 95 ], [ 3, 5, 121 ], [ 3, 5, 123 ], [ 3, 5, 124 ], [ 3, 5, 128 ], [ 3, 7, 8, 27 ], [ 3, 8, 9, 10 ], [ 3, 10, 16 ], [ 3, 10, 33, 63 ], [ 3, 15, 16, 42 ], [ 3, 16, 24, 25 ], [ 3, 18, 24, 28 ], [ 3, 23, 24 ], [ 3, 23, 50, 84 ], [ 3, 23, 110, 111 ], [ 3, 27, 28 ], [ 3, 27, 29, 52 ], [ 3, 28, 44, 122 ], [ 3, 41, 42, 106 ], [ 3, 42, 85 ], [ 3, 52, 96, 97 ], [ 3, 63, 64, 107 ], [ 3, 84, 85, 86 ], [ 3, 84, 126 ], [ 3, 95, 96, 103 ], [ 3, 96, 124 ], [ 3, 106, 107 ], [ 3, 107, 108, 109 ], [ 3, 110, 113, 123 ], [ 3, 110, 121 ], [ 3, 120, 121, 129 ], [ 3, 122, 123 ], [ 3, 122, 124, 125 ], [ 3, 126, 127, 129 ], [ 3, 128, 129 ], [ 5, 39, 51, 82 ], [ 5, 47, 72, 118 ], [ 5, 51, 87, 88 ], [ 5, 51, 92 ], [ 5, 67, 70, 94 ], [ 5, 68, 93, 105 ], [ 5, 70, 71, 72 ], [ 5, 70, 81 ], [ 5, 72, 101 ], [ 5, 76, 83, 119 ], [ 5, 79, 81, 83 ], [ 5, 80, 81, 82 ], [ 5, 91, 92, 94 ], [ 5, 93, 94 ], [ 5, 95, 103 ], [ 5, 96, 103, 124 ], [ 5, 99, 101, 105 ], [ 5, 100, 101, 125 ], [ 5, 102, 103, 104 ], [ 5, 104, 105 ], [ 5, 110, 113, 121 ], [ 5, 112, 113, 118 ], [ 5, 113, 123 ], [ 5, 115, 116, 119 ], [ 5, 116, 117, 120 ], [ 5, 118, 119 ], [ 5, 120, 121 ], [ 5, 120, 128, 129 ], [ 5, 122, 123, 125 ], [ 5, 124, 125 ] ];
EDGES:=[ [ [ 1272683, 3000000, 1470242 ], [ 3000000, 3000000, 1470242 ] ], [ [ 3000000, 1397421, 1470242 ], [ 3000000, 3000000, 1470242 ] ], [ [ 1233690, 3000000, 1371001 ], [ 3000000, 3000000, 1371001 ] ], [ [ 3000000, 1329029, 1371001 ], [ 3000000, 3000000, 1371001 ] ], [ [ 1203694, 3000000, 1198059 ], [ 3000000, 3000000, 1198059 ] ], [ [ 3000000, 1209627, 1198059 ], [ 3000000, 3000000, 1198059 ] ], [ [ 1216620, 3000000, 1283926 ], [ 3000000, 3000000, 1283926 ] ], [ [ 3000000, 1265486, 1283926 ], [ 3000000, 3000000, 1283926 ] ], [ [ 1286937, 3000000, 1550455 ], [ 3000000, 3000000, 1550455 ] ], [ [ 3000000, 1460989, 1550455 ], [ 3000000, 3000000, 1550455 ] ], [ [ 1118336, 3000000, 1503937 ], [ 1118336, 3000000, 3000000 ] ], [ [ 1118336, 1373604, 3000000 ], [ 1118336, 3000000, 3000000 ] ], [ [ 1198565, 3000000, 1536201 ], [ 1198565, 3000000, 3000000 ] ], [ [ 1198565, 1415993, 3000000 ], [ 1198565, 3000000, 3000000 ] ], [ [ 1286937, 3000000, 1550455 ], [ 1286937, 3000000, 3000000 ] ], [ [ 1286937, 1460989, 3000000 ], [ 1286937, 3000000, 3000000 ] ], [ [ 1016572, 3000000, 1475685 ], [ 1016572, 3000000, 3000000 ] ], [ [ 1016572, 1329560, 3000000 ], [ 1016572, 3000000, 3000000 ] ], [ [ 940149, 3000000, 1467476 ], [ 940149, 3000000, 3000000 ] ], [ [ 940149, 1294906, 3000000 ], [ 940149, 3000000, 3000000 ] ], [ [ 1163515, 3000000, 1428463 ], [ 1163515, 3000000, 1353931 ] ], [ [ 1163515, 3000000, 1428463 ], [ 1166301, 3000000, 1431249 ] ], [ [ 1163515, 3000000, 1428463 ], [ 1090084, 3000000, 1428463 ] ], [ [ 1134698, 3000000, 1271000 ], [ -3068151, 3000000, -2931849 ] ], [ [ -3234389/3, -2940128/3, -2825483/3 ], [ -3068151, 3000000, -2931849 ] ], [ [ 1066009, 3000000, 1325114 ], [ -6259105/2, 3000000, -5740895/2 ] ], [ [ -3429319/3, -2918677/3, -2652004/3 ], [ -6259105/2, 3000000, -5740895/2 ] ], [ [ 1203694, 3000000, 1198059 ], [ -5994365/2, 3000000, -6005635/2 ] ], [ [ -3000298/3, -2982499/3, -3017203/3 ], [ -5994365/2, 3000000, -6005635/2 ] ], [ [ 1008363, 3000000, 1404388 ], [ -6396025/2, 3000000, -5603975/2 ] ], [ [ -3653617/3, -2880841/3, -2465542/3 ], [ -6396025/2, 3000000, -5603975/2 ] ], [ [ 940149, 3000000, 1467476 ], [ -6527327/2, 3000000, -5472673/2 ] ], [ [ -1294028, -939271, -766701 ], [ -6527327/2, 3000000, -5472673/2 ] ], [ [ 1166301, 3000000, 1431249 ], [ 1166301, 3000000, 1503937 ] ], [ [ 1166301, 3000000, 1431249 ], [ 1233690, 3000000, 1431249 ] ], [ [ 1233690, 3000000, 1431249 ], [ 1233690, 3000000, 1371001 ] ], [ [ 1233690, 3000000, 1431249 ], [ 1272683, 3000000, 1470242 ] ], [ [ 1163515, 3000000, 1353931 ], [ 1216620, 3000000, 1353931 ] ], [ [ 1163515, 3000000, 1353931 ], [ 1134698, 3000000, 1325114 ] ], [ [ 1134698, 3000000, 1271000 ], [ 1203694, 3000000, 1271000 ] ], [ [ 1166301, 3000000, 1503937 ], [ 1118336, 3000000, 1503937 ] ], [ [ 1166301, 3000000, 1503937 ], [ 1198565, 3000000, 1536201 ] ], [ [ 1090084, 3000000, 1428463 ], [ 1090084, 3000000, 1475685 ] ], [ [ 1090084, 3000000, 1428463 ], [ 1066009, 3000000, 1404388 ] ], [ [ 1272683, 3000000, 1470242 ], [ 1272683, 3000000, 1536201 ] ], [ [ 1233690, 3000000, 1371001 ], [ 1216620, 3000000, 1353931 ] ], [ [ 1216620, 3000000, 1353931 ], [ 1216620, 3000000, 1283926 ] ], [ [ 1066009, 3000000, 1404388 ], [ 1066009, 3000000, 1325114 ] ], [ [ 1066009, 3000000, 1404388 ], [ 1008363, 3000000, 1404388 ] ], [ [ 1134698, 3000000, 1325114 ], [ 1066009, 3000000, 1325114 ] ], [ [ 1134698, 3000000, 1325114 ], [ 1134698, 3000000, 1271000 ] ], [ [ 1090084, 3000000, 1475685 ], [ 1016572, 3000000, 1475685 ] ], [ [ 1118336, 3000000, 1503937 ], [ 1090084, 3000000, 1475685 ] ], [ [ 1203694, 3000000, 1198059 ], [ 1203694, 3000000, 1271000 ] ], [ [ 1203694, 3000000, 1271000 ], [ 1216620, 3000000, 1283926 ] ], [ [ 1198565, 3000000, 1536201 ], [ 1272683, 3000000, 1536201 ] ], [ [ 1286937, 3000000, 1550455 ], [ 1272683, 3000000, 1536201 ] ], [ [ 1008363, 3000000, 1404388 ], [ 1008363, 3000000, 1467476 ] ], [ [ 1016572, 3000000, 1475685 ], [ 1008363, 3000000, 1467476 ] ], [ [ 1008363, 3000000, 1467476 ], [ 940149, 3000000, 1467476 ] ], [ [ 3000000, 1198689, 1422499 ], [ 3000000, 1198689, 3000000 ] ], [ [ 1203136, 1198689, 3000000 ], [ 3000000, 1198689, 3000000 ] ], [ [ 3000000, 1068732, 1359099 ], [ 3000000, 1068732, 3000000 ] ], [ [ 1157927, 1068732, 3000000 ], [ 3000000, 1068732, 3000000 ] ], [ [ 3000000, 1332773, 1486887 ], [ 3000000, 1332773, 3000000 ] ], [ [ 1241941, 1332773, 3000000 ], [ 3000000, 1332773, 3000000 ] ], [ [ 3000000, 943911, 1295065 ], [ 3000000, 943911, 3000000 ] ], [ [ 1116653, 943911, 3000000 ], [ 3000000, 943911, 3000000 ] ], [ [ 3000000, 1460989, 1550455 ], [ 3000000, 1460989, 3000000 ] ], [ [ 1286937, 1460989, 3000000 ], [ 3000000, 1460989, 3000000 ] ], [ [ 3000000, 1209627, 1198059 ], [ 3000000, -2994216, -3005784 ] ], [ [ -3000298/3, -2982499/3, -3017203/3 ], [ 3000000, -2994216, -3005784 ] ], [ [ 3000000, 1139267, 1228067 ], [ 3000000, -3044400, -2955600 ] ], [ [ -999832, -1044484, -955684 ], [ 3000000, -3044400, -2955600 ] ], [ [ 3000000, 1068601, 1248916 ], [ 3000000, -6180315/2, -5819685/2 ] ], [ [ -2998189/3, -3271378/3, -2730433/3 ], [ 3000000, -6180315/2, -5819685/2 ] ], [ [ 3000000, 943911, 1295065 ], [ 3000000, -3175577, -2824423 ] ], [ [ -1001890, -1174632, -823478 ], [ 3000000, -3175577, -2824423 ] ], [ [ 3000000, 1004698, 1264586 ], [ 3000000, -3129944, -2870056 ] ], [ [ -1005196, -1127346, -867458 ], [ 3000000, -3129944, -2870056 ] ], [ [ 3000000, 1198689, 1422499 ], [ 3000000, 1135289, 1359099 ] ], [ [ 3000000, 1198689, 1422499 ], [ 3000000, 1268385, 1422499 ] ], [ [ 3000000, 1135289, 1359099 ], [ 3000000, 1068732, 1359099 ] ], [ [ 3000000, 1135289, 1359099 ], [ 3000000, 1135289, 1331274 ] ], [ [ 3000000, 1268385, 1422499 ], [ 3000000, 1332773, 1486887 ] ], [ [ 3000000, 1268385, 1422499 ], [ 3000000, 1268385, 1401850 ] ], [ [ 3000000, 1329029, 1401850 ], [ 3000000, 1397421, 1470242 ] ], [ [ 3000000, 1135289, 1331274 ], [ 3000000, 1197809, 1331274 ] ], [ [ 3000000, 1197809, 1307458 ], [ 3000000, 1139267, 1248916 ] ], [ [ 3000000, 1135289, 1331274 ], [ 3000000, 1068601, 1264586 ] ], [ [ 3000000, 1209627, 1228067 ], [ 3000000, 1139267, 1228067 ] ], [ [ 3000000, 1068732, 1359099 ], [ 3000000, 1004698, 1295065 ] ], [ [ 3000000, 1329029, 1401850 ], [ 3000000, 1268385, 1401850 ] ], [ [ 3000000, 1329029, 1401850 ], [ 3000000, 1329029, 1371001 ] ], [ [ 3000000, 1268385, 1401850 ], [ 3000000, 1197809, 1331274 ] ], [ [ 3000000, 1197809, 1331274 ], [ 3000000, 1197809, 1307458 ] ], [ [ 3000000, 1197809, 1307458 ], [ 3000000, 1265486, 1307458 ] ], [ [ 3000000, 1397421, 1470242 ], [ 3000000, 1397421, 1486887 ] ], [ [ 3000000, 1332773, 1486887 ], [ 3000000, 1397421, 1486887 ] ], [ [ 3000000, 1397421, 1486887 ], [ 3000000, 1460989, 1550455 ] ], [ [ 3000000, 1068601, 1264586 ], [ 3000000, 1068601, 1248916 ] ], [ [ 3000000, 1068601, 1264586 ], [ 3000000, 1004698, 1264586 ] ], [ [ 3000000, 1329029, 1371001 ], [ 3000000, 1265486, 1307458 ] ], [ [ 3000000, 1265486, 1307458 ], [ 3000000, 1265486, 1283926 ] ], [ [ 3000000, 1209627, 1198059 ], [ 3000000, 1209627, 1228067 ] ], [ [ 3000000, 1209627, 1228067 ], [ 3000000, 1265486, 1283926 ] ], [ [ 3000000, 1139267, 1248916 ], [ 3000000, 1139267, 1228067 ] ], [ [ 3000000, 1139267, 1248916 ], [ 3000000, 1068601, 1248916 ] ], [ [ 3000000, 943911, 1295065 ], [ 3000000, 1004698, 1295065 ] ], [ [ 3000000, 1004698, 1295065 ], [ 3000000, 1004698, 1264586 ] ], [ [ 1116653, 943911, 3000000 ], [ -2913629, -3086371, 3000000 ] ], [ [ -1001890, -1174632, -823478 ], [ -2913629, -3086371, 3000000 ] ], [ [ 981918, 1202613, 3000000 ], [ -6220695/2, -5779305/2, 3000000 ] ], [ [ -3650857/3, -2988772/3, -2360371/3 ], [ -6220695/2, -5779305/2, 3000000 ] ], [ [ 1023567, 1107961, 3000000 ], [ -3042197, -2957803, 3000000 ] ], [ [ -3436681/3, -3183499/3, -2379820/3 ], [ -3042197, -2957803, 3000000 ] ], [ [ 1070027, 1027458, 3000000 ], [ -5957431/2, -6042569/2, 3000000 ] ], [ [ -1071808, -1114377, -813815 ], [ -5957431/2, -6042569/2, 3000000 ] ], [ [ 940149, 1294906, 3000000 ], [ -6354757/2, -5645243/2, 3000000 ] ], [ [ -1294028, -939271, -766701 ], [ -6354757/2, -5645243/2, 3000000 ] ], [ [ 1203136, 1198689, 3000000 ], [ 1157927, 1153480, 3000000 ] ], [ [ 1203136, 1198689, 3000000 ], [ 1203136, 1293968, 3000000 ] ], [ [ 1203136, 1293968, 3000000 ], [ 1156176, 1293968, 3000000 ] ], [ [ 1203136, 1293968, 3000000 ], [ 1241941, 1332773, 3000000 ] ], [ [ 1156176, 1293968, 3000000 ], [ 1156176, 1373604, 3000000 ] ], [ [ 1156176, 1293968, 3000000 ], [ 1115546, 1253338, 3000000 ] ], [ [ 1115546, 1253338, 3000000 ], [ 1115546, 1153480, 3000000 ] ], [ [ 1074292, 1253338, 3000000 ], [ 1115546, 1253338, 3000000 ] ], [ [ 1074292, 1253338, 3000000 ], [ 1074292, 1329560, 3000000 ] ], [ [ 1074292, 1253338, 3000000 ], [ 1023567, 1202613, 3000000 ] ], [ [ 1157927, 1153480, 3000000 ], [ 1115546, 1153480, 3000000 ] ], [ [ 1157927, 1153480, 3000000 ], [ 1157927, 1068732, 3000000 ] ], [ [ 1115546, 1153480, 3000000 ], [ 1070027, 1107961, 3000000 ] ], [ [ 1156176, 1373604, 3000000 ], [ 1198565, 1415993, 3000000 ] ], [ [ 1156176, 1373604, 3000000 ], [ 1118336, 1373604, 3000000 ] ], [ [ 1157927, 1068732, 3000000 ], [ 1116653, 1027458, 3000000 ] ], [ [ 1241941, 1332773, 3000000 ], [ 1241941, 1415993, 3000000 ] ], [ [ 1074292, 1329560, 3000000 ], [ 1118336, 1373604, 3000000 ] ], [ [ 1074292, 1329560, 3000000 ], [ 1016572, 1329560, 3000000 ] ], [ [ 1116653, 943911, 3000000 ], [ 1116653, 1027458, 3000000 ] ], [ [ 1116653, 1027458, 3000000 ], [ 1070027, 1027458, 3000000 ] ], [ [ 1198565, 1415993, 3000000 ], [ 1241941, 1415993, 3000000 ] ], [ [ 1241941, 1415993, 3000000 ], [ 1286937, 1460989, 3000000 ] ], [ [ 1023567, 1202613, 3000000 ], [ 1023567, 1107961, 3000000 ] ], [ [ 1023567, 1202613, 3000000 ], [ 981918, 1202613, 3000000 ] ], [ [ 981918, 1202613, 3000000 ], [ 981918, 1294906, 3000000 ] ], [ [ 1070027, 1107961, 3000000 ], [ 1023567, 1107961, 3000000 ] ], [ [ 1070027, 1107961, 3000000 ], [ 1070027, 1027458, 3000000 ] ], [ [ 1016572, 1329560, 3000000 ], [ 981918, 1294906, 3000000 ] ], [ [ 940149, 1294906, 3000000 ], [ 981918, 1294906, 3000000 ] ], [ [ -3050081/3, -3032282/3, -2917637/3 ], [ -3234389/3, -2940128/3, -2825483/3 ] ], [ [ -3271975/3, -3112753/3, -2615272/3 ], [ -1150489, -1007669, -841842 ] ], [ [ -3050081/3, -3032282/3, -2917637/3 ], [ -3000298/3, -2982499/3, -3017203/3 ] ], [ [ -3050081/3, -3032282/3, -2917637/3 ], [ -999832, -1044484, -955684 ] ], [ [ -3240052/3, -3080830/3, -2679118/3 ], [ -3044600/3, -3178556/3, -2776844/3 ] ], [ [ -2998189/3, -3271378/3, -2730433/3 ], [ -3046675/3, -3319864/3, -2633461/3 ] ], [ [ -3240052/3, -3080830/3, -2679118/3 ], [ -3271975/3, -3112753/3, -2615272/3 ] ], [ [ -3240052/3, -3080830/3, -2679118/3 ], [ -3285065/3, -2990804/3, -2724131/3 ] ], [ [ -3271975/3, -3112753/3, -2615272/3 ], [ -1069667, -1079567, -850766 ] ], [ [ -3429319/3, -2918677/3, -2652004/3 ], [ -3478861/3, -2968219/3, -2552920/3 ] ], [ [ -3285065/3, -2990804/3, -2724131/3 ], [ -3429319/3, -2918677/3, -2652004/3 ] ], [ [ -3285065/3, -2990804/3, -2724131/3 ], [ -3234389/3, -2940128/3, -2825483/3 ] ], [ [ -999832, -1044484, -955684 ], [ -3044600/3, -3178556/3, -2776844/3 ] ], [ [ -2998189/3, -3271378/3, -2730433/3 ], [ -3044600/3, -3178556/3, -2776844/3 ] ], [ [ -1001890, -1174632, -823478 ], [ -1018754, -1140904, -840342 ] ], [ [ -1018754, -1140904, -840342 ], [ -1071808, -1114377, -813815 ] ], [ [ -1069667, -1079567, -850766 ], [ -3046675/3, -3319864/3, -2633461/3 ] ], [ [ -1069667, -1079567, -850766 ], [ -3248093/3, -3277793/3, -2474114/3 ] ], [ [ -1018754, -1140904, -840342 ], [ -1005196, -1127346, -867458 ] ], [ [ -1005196, -1127346, -867458 ], [ -3046675/3, -3319864/3, -2633461/3 ] ], [ [ -3495107/3, -3066647/3, -2438246/3 ], [ -3650857/3, -2988772/3, -2360371/3 ] ], [ [ -3495107/3, -3066647/3, -2438246/3 ], [ -1150489, -1007669, -841842 ] ], [ [ -3495107/3, -3066647/3, -2438246/3 ], [ -3436681/3, -3183499/3, -2379820/3 ] ], [ [ -3653617/3, -2880841/3, -2465542/3 ], [ -3478861/3, -2968219/3, -2552920/3 ] ], [ [ -3653617/3, -2880841/3, -2465542/3 ], [ -3687754/3, -2914978/3, -2397268/3 ] ], [ [ -1150489, -1007669, -841842 ], [ -3478861/3, -2968219/3, -2552920/3 ] ], [ [ -3687754/3, -2914978/3, -2397268/3 ], [ -3650857/3, -2988772/3, -2360371/3 ] ], [ [ -3687754/3, -2914978/3, -2397268/3 ], [ -1294028, -939271, -766701 ] ], [ [ -3436681/3, -3183499/3, -2379820/3 ], [ -3248093/3, -3277793/3, -2474114/3 ] ], [ [ -1071808, -1114377, -813815 ], [ -3248093/3, -3277793/3, -2474114/3 ] ] ];
CORNER_PAIRS:=[ 1, 3, 5, 7, 9, 11, 13, 15, 17, 19, 24, 26, 28, 30, 32, 61, 63, 65, 67, 69, 71, 73, 75, 77, 79, 111, 113, 115, 117, 119 ];


==> anc/data4.g <==
face_nr:=4;
Qh:=[ [ 0, 0, 0, 879312 ], [ 5, 0, 0, 1323491 ], [ 0, 5, 0, 874218 ], [ 0, 0, 5, 5629 ], [ 0, 0, 4, 3688 ], [ 0, 0, 3, 87614 ], [ 0, 0, 2, 258615 ], [ 0, 0, 1, 528857 ], [ 1, 0, 4, 1624 ], [ 1, 0, 3, 38686 ], [ 1, 0, 2, 170601 ], [ 1, 0, 1, 390628 ], [ 1, 0, 0, 705518 ], [ 2, 0, 3, 133080 ], [ 2, 0, 2, 215882 ], [ 2, 0, 1, 401960 ], [ 2, 0, 0, 657889 ], [ 3, 0, 2, 401462 ], [ 3, 0, 1, 528647 ], [ 3, 0, 0, 745035 ], [ 4, 0, 1, 794960 ], [ 4, 0, 0, 970936 ], [ 0, 1, 4, -5939 ], [ 0, 1, 3, 22128 ], [ 0, 1, 2, 129586 ], [ 0, 1, 1, 331436 ], [ 0, 1, 0, 618323 ], [ 1, 1, 3, 67172 ], [ 1, 1, 2, 136061 ], [ 1, 1, 1, 285508 ], [ 1, 1, 0, 524178 ], [ 2, 1, 2, 262033 ], [ 2, 1, 1, 378638 ], [ 2, 1, 0, 573506 ], [ 3, 1, 1, 595696 ], [ 3, 1, 0, 747330 ], [ 4, 1, 0, 1060198 ], [ 0, 2, 3, 82861 ], [ 0, 2, 2, 131777 ], [ 0, 2, 1, 263051 ], [ 0, 2, 0, 485550 ], [ 1, 2, 2, 219094 ], [ 1, 2, 1, 310588 ], [ 1, 2, 0, 479164 ], [ 2, 2, 1, 484349 ], [ 2, 2, 0, 612258 ], [ 3, 2, 0, 881705 ], [ 0, 3, 2, 263176 ], [ 0, 3, 1, 327762 ], [ 0, 3, 0, 486861 ], [ 1, 3, 1, 457809 ], [ 1, 3, 0, 566971 ], [ 2, 3, 0, 793028 ], [ 0, 4, 1, 523064 ], [ 0, 4, 0, 618129 ], [ 1, 4, 0, 795784 ] ];
ha:=[ 879312, 1318753, 1323491, 874218, 5629, 3688, 87614, 258615, 528857, -6, 70994, 224925, 456174, 792375, 136296, 261410, 489873, 793810, 395401, 599789, 875474, 791426, 1058902, 1624, 38686, 170601, 390628, 705518, 84922, 196467, 392256, 680534, 303769, 485306, 752478, 660340, 898141, 1140168, 133080, 215882, 401960, 657889, 304720, 463891, 703117, 613278, 831578, 1057147, 401462, 528647, 745035, 665332, 854852, 1061255, 794960, 970936, 1140082, -5939, 22128, 129586, 331436, 618323, 38209, 136841, 308759, 576382, 225187, 373815, 620206, 533834, 745914, 963996, 67172, 136061, 285508, 524178, 197067, 324510, 550209, 456697, 662171, 854653, 262033, 378638, 573506, 489867, 662499, 835207, 595696, 747330, 902266, 1060198, 82861, 131777, 263051, 485550, 172113, 283658, 482414, 391014, 566868, 743301, 219094, 310588, 479164, 398472, 547061, 709314, 484349, 612258, 750682, 881705, 263176, 327762, 486861, 400914, 528934, 658907, 457809, 566971, 681244, 793028, 523064, 618129, 701476, 795784 ];
CQh:=[ [ 0, 0, 0, 879312, 1 ], [ 5, 0, 0, 1323491, 1 ], [ 0, 5, 0, 874218, 1 ], [ 0, 0, 5, 5629, 1 ], [ 0, 0, 4, 3688, 1 ], [ 0, 0, 3, 87614, 1 ], [ 0, 0, 2, 258615, 1 ], [ 0, 0, 1, 528857, 1 ], [ 1, 0, 4, 1624, 1 ], [ 1, 0, 3, 38686, 1 ], [ 1, 0, 2, 170601, 1 ], [ 1, 0, 1, 390628, 1 ], [ 1, 0, 0, 705518, 1 ], [ 2, 0, 3, 133080, 1 ], [ 2, 0, 2, 215882, 1 ], [ 2, 0, 1, 401960, 1 ], [ 2, 0, 0, 657889, 1 ], [ 3, 0, 2, 401462, 1 ], [ 3, 0, 1, 528647, 1 ], [ 3, 0, 0, 745035, 1 ], [ 4, 0, 1, 794960, 1 ], [ 4, 0, 0, 970936, 1 ], [ 0, 1, 4, -5939, 1 ], [ 0, 1, 3, 22128, 1 ], [ 0, 1, 2, 129586, 1 ], [ 0, 1, 1, 331436, 1 ], [ 0, 1, 0, 618323, 1 ], [ 1, 1, 3, 67172, 1 ], [ 1, 1, 2, 136061, 1 ], [ 1, 1, 1, 285508, 1 ], [ 1, 1, 0, 524178, 1 ], [ 2, 1, 2, 262033, 1 ], [ 2, 1, 1, 378638, 1 ], [ 2, 1, 0, 573506, 1 ], [ 3, 1, 1, 595696, 1 ], [ 3, 1, 0, 747330, 1 ], [ 4, 1, 0, 1060198, 1 ], [ 0, 2, 3, 82861, 1 ], [ 0, 2, 2, 131777, 1 ], [ 0, 2, 1, 263051, 1 ], [ 0, 2, 0, 485550, 1 ], [ 1, 2, 2, 219094, 1 ], [ 1, 2, 1, 310588, 1 ], [ 1, 2, 0, 479164, 1 ], [ 2, 2, 1, 484349, 1 ], [ 2, 2, 0, 612258, 1 ], [ 3, 2, 0, 881705, 1 ], [ 0, 3, 2, 263176, 1 ], [ 0, 3, 1, 327762, 1 ], [ 0, 3, 0, 486861, 1 ], [ 1, 3, 1, 457809, 1 ], [ 1, 3, 0, 566971, 1 ], [ 2, 3, 0, 793028, 1 ], [ 0, 4, 1, 523064, 1 ], [ 0, 4, 0, 618129, 1 ], [ 1, 4, 0, 795784, 1 ], [ 0, 0, 0, 1, 0 ] ];
asymptotes:=[ 1, 2, 3, 4 ];
asymp_per_edge:=[ 1, 2, 1, 2, 1, 2, 1, 2, 1, 2, 1, 3, 1, 3, 1, 3, 1, 3, 1, 3, 1, 4, 1, 4, 1, 4, 1, 4, 1, 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 4, 2, 4, 2, 4, 2, 4, 2, 4, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 3, 4, 3, 4, 3, 4, 3, 4, 3, 4, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4 ];
D:=[ [ 0, 1, 0, 0, 0 ], [ 0, 0, 1, 0, 0 ], [ -1, -1, -1, 0, 5 ], [ 1, 0, 0, 0, 0 ], [ -47537, -25080, 168576, 1, -381467 ], [ -45281, 71171, 186078, 1, -497476 ], [ -47537, -25080, 149447, 1, -362338 ], [ -45281, 34540, 131915, 1, -389150 ], [ -45281, 34540, 149447, 1, -424214 ], [ -94394, -14573, 82802, 1, -192698 ], [ -94394, -28486, 68889, 1, -150959 ], [ -125972, -60064, 68889, 1, -87803 ], [ -125972, -46151, 82802, 1, -129542 ], [ -93130, -25080, 168576, 1, -335874 ], [ -93130, 23322, 186078, 1, -401778 ], [ -93130, -25080, 149447, 1, -316745 ], [ -93130, -13309, 149447, 1, -328516 ], [ -125972, -57922, 116605, 1, -185377 ], [ -125972, -46151, 116605, 1, -197148 ], [ 6386, 28843, 222499, 1, -543236 ], [ 6386, 45014, 238670, 1, -575578 ], [ 45928, 84556, 238670, 1, -654662 ], [ 45928, 68385, 222499, 1, -622320 ], [ 45928, 105120, 220027, 1, -656583 ], [ 45928, 105120, 238670, 1, -675226 ], [ -11332, 105120, 220027, 1, -599323 ], [ -11332, 105120, 238670, 1, -617966 ], [ 45928, 68385, 201850, 1, -601671 ], [ 45928, 86943, 201850, 1, -620229 ], [ -6475, 15982, 149447, 1, -444462 ], [ -6475, 34540, 149447, 1, -463020 ], [ -6475, 34540, 131915, 1, -427956 ], [ -49328, 45014, 238670, 1, -519864 ], [ -49328, 67124, 238670, 1, -541974 ], [ -93130, 1212, 194868, 1, -388458 ], [ -93130, 23322, 194868, 1, -410568 ], [ -125972, -83033, 68889, 1, -64834 ], [ -125972, -83033, 91494, 1, -110044 ], [ -45044, -28486, 68889, 1, -200309 ], [ -6475, 10083, 107458, 1, -354585 ], [ -45044, -60733, 28067, 1, -45596 ], [ -126687, 23322, 186078, 1, -334664 ], [ -173824, -2295, 216388, 1, -223563 ], [ -173824, -23815, 194868, 1, -202043 ], [ -126687, 44842, 216388, 1, -364974 ], [ -126687, 23322, 194868, 1, -343454 ], [ -266313, -42707, 175976, 1, 94316 ], [ -225901, -2295, 216388, 1, -67332 ], [ -173761, -105711, 116605, 1, -42010 ], [ -173761, -130822, 91494, 1, 33323 ], [ 94145, 132773, 286887, 1, -751096 ], [ 94145, 153337, 286887, 1, -771660 ], [ -47537, -55234, 168576, 1, -321159 ], [ 6386, -1311, 222499, 1, -482928 ], [ -80110, -87807, 168576, 1, -223440 ], [ 88014, 147206, 220027, 1, -698669 ], [ 88014, 129029, 201850, 1, -662315 ], [ -11332, 122379, 255929, 1, -635225 ], [ -49328, 84383, 255929, 1, -559233 ], [ -87146, 84383, 255929, 1, -483597 ], [ -133094, -38752, 194868, 1, -268566 ], [ -173824, -38752, 194868, 1, -187106 ], [ -133094, -65044, 168576, 1, -215982 ], [ -133094, -87807, 168576, 1, -170456 ], [ -173761, -105711, 127909, 1, -53314 ], [ -173761, -128474, 127909, 1, -7788 ], [ -269447, -180770, 127909, 1, 288176 ], [ -226057, -180770, 127909, 1, 201396 ], [ -94394, -28486, 37062, 1, -55478 ], [ -45044, -28486, 37062, 1, -104828 ], [ -45044, -37481, 28067, 1, -68848 ], [ -47537, -43253, 131274, 1, -307819 ], [ -87317, -83033, 91494, 1, -148699 ], [ -87317, -103006, 48916, 1, -23597 ], [ -87317, -83033, 68889, 1, -103489 ], [ -45044, -40760, 68889, 1, -188035 ], [ -45044, -60733, 48916, 1, -108143 ], [ -6475, -2191, 131274, 1, -389943 ], [ -6475, -2191, 107458, 1, -342311 ], [ -185580, -46151, 82802, 1, -10326 ], [ -185580, -46151, 116605, 1, -77932 ], [ -185580, -35571, 127185, 1, -99092 ], [ -352555, -89262, 175976, 1, 439284 ], [ -312868, -89262, 175976, 1, 280536 ], [ -217058, -81986, 151634, 1, -14170 ], [ -217058, -105711, 127909, 1, 33280 ], [ -269447, -134375, 151634, 1, 195386 ], [ -269447, -158100, 127909, 1, 242836 ], [ -217058, -67049, 151634, 1, -29107 ], [ -217058, -67049, 127185, 1, -4658 ], [ -266313, -67049, 127185, 1, 143107 ], [ -266313, -67049, 151634, 1, 118658 ], [ -217058, -105711, 116605, 1, 44584 ], [ -217058, -77629, 116605, 1, 16502 ], [ -312868, -134375, 151634, 1, 325649 ], [ -312868, -113604, 151634, 1, 304878 ], [ -173761, -147221, 91494, 1, 66121 ], [ -173761, -147221, 109162, 1, 48453 ], [ -226057, -199517, 109162, 1, 257637 ], [ -80110, -131268, 159099, 1, -93057 ], [ -80110, -97284, 159099, 1, -195009 ], [ -47537, -64711, 159099, 1, -292728 ], [ -47537, -64711, 131274, 1, -264903 ], [ -130047, -147221, 109162, 1, 4739 ], [ -130047, -181205, 109162, 1, 106691 ], [ -87317, -104491, 91494, 1, -105783 ], [ -130047, -147221, 91494, 1, 22407 ], [ -130047, -195302, 95065, 1, 163079 ], [ 48928, 89943, 131915, 1, -483359 ], [ 88014, 129029, 171001, 1, -600617 ], [ 48928, 65486, 107458, 1, -409988 ], [ 138229, 197421, 286887, 1, -815744 ], [ 138229, 197421, 270242, 1, -799099 ], [ 94145, 181340, 314890, 1, -799663 ], [ 47629, 181340, 314890, 1, -753147 ], [ 173794, 260989, 350455, 1, -879312 ], [ 138229, 225424, 314890, 1, -843747 ], [ 2064, 9627, -1941, 1, 4076 ], [ 2064, 9627, 28067, 1, -115956 ], [ 2064, 18622, 37062, 1, -151936 ], [ 48928, 65486, 83926, 1, -339392 ], [ -226057, -228813, 109162, 1, 345525 ], [ -177655, -228813, 109162, 1, 297123 ], [ -177655, -256089, 95065, 1, 406227 ], [ -177655, -242910, 95065, 1, 353511 ], [ -87317, -131399, 48916, 1, 33189 ], [ -87317, -131399, 64586, 1, 1849 ], [ -130047, -174129, 64586, 1, 130039 ], [ -130047, -195302, 64586, 1, 193558 ] ];
D0:=[ [ 0, 1, 0 ], [ 0, 0, 1 ], [ -1, -1, -1 ], [ 1, 0, 0 ], [ 1152463, 1174920, 1368576 ], [ 1154719, 1271171, 1386078 ], [ 1152463, 1174920, 1349447 ], [ 1154719, 1234540, 1331915 ], [ 1154719, 1234540, 1349447 ], [ 1105606, 1185427, 1282802 ], [ 1105606, 1171514, 1268889 ], [ 1074028, 1139936, 1268889 ], [ 1074028, 1153849, 1282802 ], [ 1106870, 1174920, 1368576 ], [ 1106870, 1223322, 1386078 ], [ 1106870, 1174920, 1349447 ], [ 1106870, 1186691, 1349447 ], [ 1074028, 1142078, 1316605 ], [ 1074028, 1153849, 1316605 ], [ 1206386, 1228843, 1422499 ], [ 1206386, 1245014, 1438670 ], [ 1245928, 1284556, 1438670 ], [ 1245928, 1268385, 1422499 ], [ 1245928, 1305120, 1420027 ], [ 1245928, 1305120, 1438670 ], [ 1188668, 1305120, 1420027 ], [ 1188668, 1305120, 1438670 ], [ 1245928, 1268385, 1401850 ], [ 1245928, 1286943, 1401850 ], [ 1193525, 1215982, 1349447 ], [ 1193525, 1234540, 1349447 ], [ 1193525, 1234540, 1331915 ], [ 1150672, 1245014, 1438670 ], [ 1150672, 1267124, 1438670 ], [ 1106870, 1201212, 1394868 ], [ 1106870, 1223322, 1394868 ], [ 1074028, 1116967, 1268889 ], [ 1074028, 1116967, 1291494 ], [ 1154956, 1171514, 1268889 ], [ 1193525, 1210083, 1307458 ], [ 1154956, 1139267, 1228067 ], [ 1073313, 1223322, 1386078 ], [ 1026176, 1197705, 1416388 ], [ 1026176, 1176185, 1394868 ], [ 1073313, 1244842, 1416388 ], [ 1073313, 1223322, 1394868 ], [ 933687, 1157293, 1375976 ], [ 974099, 1197705, 1416388 ], [ 1026239, 1094289, 1316605 ], [ 1026239, 1069178, 1291494 ], [ 1294145, 1332773, 1486887 ], [ 1294145, 1353337, 1486887 ], [ 1152463, 1144766, 1368576 ], [ 1206386, 1198689, 1422499 ], [ 1119890, 1112193, 1368576 ], [ 1288014, 1347206, 1420027 ], [ 1288014, 1329029, 1401850 ], [ 1188668, 1322379, 1455929 ], [ 1150672, 1284383, 1455929 ], [ 1112854, 1284383, 1455929 ], [ 1066906, 1161248, 1394868 ], [ 1026176, 1161248, 1394868 ], [ 1066906, 1134956, 1368576 ], [ 1066906, 1112193, 1368576 ], [ 1026239, 1094289, 1327909 ], [ 1026239, 1071526, 1327909 ], [ 930553, 1019230, 1327909 ], [ 973943, 1019230, 1327909 ], [ 1105606, 1171514, 1237062 ], [ 1154956, 1171514, 1237062 ], [ 1154956, 1162519, 1228067 ], [ 1152463, 1156747, 1331274 ], [ 1112683, 1116967, 1291494 ], [ 1112683, 1096994, 1248916 ], [ 1112683, 1116967, 1268889 ], [ 1154956, 1159240, 1268889 ], [ 1154956, 1139267, 1248916 ], [ 1193525, 1197809, 1331274 ], [ 1193525, 1197809, 1307458 ], [ 1014420, 1153849, 1282802 ], [ 1014420, 1153849, 1316605 ], [ 1014420, 1164429, 1327185 ], [ 847445, 1110738, 1375976 ], [ 887132, 1110738, 1375976 ], [ 982942, 1118014, 1351634 ], [ 982942, 1094289, 1327909 ], [ 930553, 1065625, 1351634 ], [ 930553, 1041900, 1327909 ], [ 982942, 1132951, 1351634 ], [ 982942, 1132951, 1327185 ], [ 933687, 1132951, 1327185 ], [ 933687, 1132951, 1351634 ], [ 982942, 1094289, 1316605 ], [ 982942, 1122371, 1316605 ], [ 887132, 1065625, 1351634 ], [ 887132, 1086396, 1351634 ], [ 1026239, 1052779, 1291494 ], [ 1026239, 1052779, 1309162 ], [ 973943, 1000483, 1309162 ], [ 1119890, 1068732, 1359099 ], [ 1119890, 1102716, 1359099 ], [ 1152463, 1135289, 1359099 ], [ 1152463, 1135289, 1331274 ], [ 1069953, 1052779, 1309162 ], [ 1069953, 1018795, 1309162 ], [ 1112683, 1095509, 1291494 ], [ 1069953, 1052779, 1291494 ], [ 1069953, 1004698, 1295065 ], [ 1248928, 1289943, 1331915 ], [ 1288014, 1329029, 1371001 ], [ 1248928, 1265486, 1307458 ], [ 1338229, 1397421, 1486887 ], [ 1338229, 1397421, 1470242 ], [ 1294145, 1381340, 1514890 ], [ 1247629, 1381340, 1514890 ], [ 1373794, 1460989, 1550455 ], [ 1338229, 1425424, 1514890 ], [ 1202064, 1209627, 1198059 ], [ 1202064, 1209627, 1228067 ], [ 1202064, 1218622, 1237062 ], [ 1248928, 1265486, 1283926 ], [ 973943, 971187, 1309162 ], [ 1022345, 971187, 1309162 ], [ 1022345, 943911, 1295065 ], [ 1022345, 957090, 1295065 ], [ 1112683, 1068601, 1248916 ], [ 1112683, 1068601, 1264586 ], [ 1069953, 1025871, 1264586 ], [ 1069953, 1004698, 1264586 ] ];
ac:=[ [ [ 1 ], [ 2 ], [ 3 ], [ 4 ], [ 5 ], [ 6 ], [ 7 ], [ 8 ], [ 9 ], [ 10 ], [ 11 ], [ 12 ], [ 13 ], [ 14 ], [ 15 ], [ 16 ], [ 17 ], [ 18 ], [ 19 ], [ 20 ], [ 21 ], [ 22 ], [ 23 ], [ 24 ], [ 25 ], [ 26 ], [ 27 ], [ 28 ], [ 29 ], [ 30 ], [ 31 ], [ 32 ], [ 33 ], [ 34 ], [ 35 ], [ 36 ], [ 37 ], [ 38 ], [ 39 ], [ 40 ], [ 41 ], [ 42 ], [ 43 ], [ 44 ], [ 45 ], [ 46 ], [ 47 ], [ 48 ], [ 49 ], [ 50 ], [ 51 ], [ 52 ], [ 53 ], [ 54 ], [ 55 ], [ 56 ], [ 57 ], [ 58 ], [ 59 ], [ 60 ], [ 61 ], [ 62 ], [ 63 ], [ 64 ], [ 65 ], [ 66 ], [ 67 ], [ 68 ], [ 69 ], [ 70 ], [ 71 ], [ 72 ], [ 73 ], [ 74 ], [ 75 ], [ 76 ], [ 77 ], [ 78 ], [ 79 ], [ 80 ], [ 81 ], [ 82 ], [ 83 ], [ 84 ], [ 85 ], [ 86 ], [ 87 ], [ 88 ], [ 89 ], [ 90 ], [ 91 ], [ 92 ], [ 93 ], [ 94 ], [ 95 ], [ 96 ], [ 97 ], [ 98 ], [ 99 ], [ 100 ], [ 101 ], [ 102 ], [ 103 ], [ 104 ], [ 105 ], [ 106 ], [ 107 ], [ 108 ], [ 109 ], [ 110 ], [ 111 ], [ 112 ], [ 113 ], [ 114 ], [ 115 ], [ 116 ], [ 117 ], [ 118 ], [ 119 ], [ 120 ], [ 121 ], [ 122 ], [ 123 ], [ 124 ], [ 125 ], [ 126 ], [ 127 ], [ 128 ], [ 129 ] ], [ [ 1, 2 ], [ 1, 3 ], [ 1, 4 ], [ 1, 6 ], [ 1, 8 ], [ 1, 10 ], [ 1, 26 ], [ 1, 42 ], [ 1, 45 ], [ 1, 47 ], [ 1, 48 ], [ 1, 56 ], [ 1, 58 ], [ 1, 60 ], [ 1, 69 ], [ 1, 80 ], [ 1, 82 ], [ 1, 83 ], [ 1, 91 ], [ 1, 109 ], [ 1, 110 ], [ 1, 113 ], [ 1, 115 ], [ 1, 116 ], [ 1, 117 ], [ 1, 118 ], [ 1, 120 ], [ 1, 121 ], [ 2, 3 ], [ 2, 4 ], [ 2, 21 ], [ 2, 33 ], [ 2, 43 ], [ 2, 48 ], [ 2, 51 ], [ 2, 54 ], [ 2, 55 ], [ 2, 59 ], [ 2, 60 ], [ 2, 61 ], [ 2, 62 ], [ 2, 64 ], [ 2, 67 ], [ 2, 68 ], [ 2, 83 ], [ 2, 84 ], [ 2, 87 ], [ 2, 95 ], [ 2, 100 ], [ 2, 114 ], [ 2, 115 ], [ 2, 116 ], [ 2, 122 ], [ 2, 123 ], [ 2, 124 ], [ 3, 4 ], [ 3, 12 ], [ 3, 37 ], [ 3, 41 ], [ 3, 50 ], [ 3, 67 ], [ 3, 69 ], [ 3, 71 ], [ 3, 74 ], [ 3, 80 ], [ 3, 83 ], [ 3, 88 ], [ 3, 91 ], [ 3, 93 ], [ 3, 94 ], [ 3, 95 ], [ 3, 96 ], [ 3, 97 ], [ 3, 99 ], [ 3, 118 ], [ 3, 122 ], [ 3, 124 ], [ 3, 125 ], [ 3, 126 ], [ 3, 128 ], [ 3, 129 ], [ 4, 23 ], [ 4, 28 ], [ 4, 41 ], [ 4, 51 ], [ 4, 54 ], [ 4, 57 ], [ 4, 77 ], [ 4, 78 ], [ 4, 79 ], [ 4, 100 ], [ 4, 102 ], [ 4, 103 ], [ 4, 108 ], [ 4, 110 ], [ 4, 111 ], [ 4, 112 ], [ 4, 113 ], [ 4, 116 ], [ 4, 118 ], [ 4, 119 ], [ 4, 121 ], [ 4, 124 ], [ 4, 126 ], [ 4, 127 ], [ 4, 129 ], [ 5, 7 ], [ 5, 14 ], [ 5, 20 ], [ 5, 53 ], [ 6, 9 ], [ 6, 15 ], [ 6, 26 ], [ 7, 16 ], [ 7, 30 ], [ 7, 72 ], [ 8, 9 ], [ 8, 10 ], [ 8, 32 ], [ 9, 17 ], [ 9, 31 ], [ 10, 11 ], [ 10, 13 ], [ 11, 12 ], [ 11, 39 ], [ 11, 69 ], [ 12, 13 ], [ 12, 37 ], [ 13, 19 ], [ 13, 80 ], [ 14, 16 ], [ 14, 35 ], [ 14, 63 ], [ 15, 17 ], [ 15, 36 ], [ 15, 42 ], [ 16, 17 ], [ 16, 18 ], [ 17, 19 ], [ 18, 19 ], [ 18, 38 ], [ 18, 49 ], [ 19, 81 ], [ 20, 21 ], [ 20, 23 ], [ 20, 54 ], [ 21, 22 ], [ 21, 33 ], [ 22, 23 ], [ 22, 25 ], [ 22, 51 ], [ 23, 28 ], [ 24, 25 ], [ 24, 26 ], [ 24, 29 ], [ 24, 56 ], [ 25, 27 ], [ 25, 52 ], [ 26, 27 ], [ 27, 34 ], [ 27, 58 ], [ 28, 29 ], [ 28, 30 ], [ 29, 31 ], [ 29, 57 ], [ 30, 31 ], [ 30, 78 ], [ 31, 32 ], [ 32, 40 ], [ 32, 109 ], [ 33, 34 ], [ 33, 35 ], [ 34, 36 ], [ 34, 59 ], [ 35, 36 ], [ 35, 61 ], [ 36, 46 ], [ 37, 38 ], [ 37, 75 ], [ 38, 50 ], [ 38, 73 ], [ 39, 40 ], [ 39, 70 ], [ 39, 76 ], [ 40, 79 ], [ 40, 111 ], [ 41, 71 ], [ 41, 77 ], [ 42, 46 ], [ 42, 82 ], [ 43, 44 ], [ 43, 45 ], [ 43, 48 ], [ 44, 46 ], [ 44, 62 ], [ 44, 89 ], [ 45, 46 ], [ 45, 60 ], [ 47, 48 ], [ 47, 84 ], [ 47, 92 ], [ 49, 50 ], [ 49, 65 ], [ 49, 93 ], [ 50, 97 ], [ 51, 52 ], [ 52, 112 ], [ 52, 114 ], [ 53, 54 ], [ 53, 55 ], [ 53, 102 ], [ 55, 64 ], [ 55, 101 ], [ 56, 57 ], [ 56, 113 ], [ 57, 110 ], [ 58, 59 ], [ 58, 115 ], [ 59, 60 ], [ 61, 62 ], [ 61, 63 ], [ 62, 85 ], [ 63, 64 ], [ 63, 65 ], [ 64, 66 ], [ 65, 66 ], [ 65, 86 ], [ 66, 68 ], [ 66, 98 ], [ 67, 68 ], [ 67, 88 ], [ 68, 99 ], [ 69, 70 ], [ 70, 71 ], [ 70, 120 ], [ 71, 119 ], [ 72, 73 ], [ 72, 78 ], [ 72, 103 ], [ 73, 75 ], [ 73, 106 ], [ 74, 75 ], [ 74, 77 ], [ 74, 126 ], [ 75, 76 ], [ 76, 77 ], [ 76, 79 ], [ 78, 79 ], [ 80, 81 ], [ 81, 82 ], [ 81, 94 ], [ 82, 90 ], [ 83, 84 ], [ 84, 96 ], [ 85, 86 ], [ 85, 87 ], [ 85, 89 ], [ 86, 88 ], [ 86, 93 ], [ 87, 88 ], [ 87, 95 ], [ 89, 90 ], [ 89, 92 ], [ 90, 91 ], [ 90, 94 ], [ 91, 92 ], [ 92, 96 ], [ 93, 94 ], [ 95, 96 ], [ 97, 98 ], [ 97, 107 ], [ 98, 99 ], [ 98, 104 ], [ 99, 122 ], [ 100, 101 ], [ 100, 105 ], [ 101, 102 ], [ 101, 104 ], [ 102, 103 ], [ 103, 106 ], [ 104, 105 ], [ 104, 107 ], [ 105, 108 ], [ 105, 123 ], [ 106, 107 ], [ 106, 127 ], [ 107, 128 ], [ 108, 125 ], [ 108, 129 ], [ 109, 110 ], [ 109, 111 ], [ 111, 121 ], [ 112, 113 ], [ 112, 117 ], [ 114, 115 ], [ 114, 117 ], [ 116, 117 ], [ 118, 119 ], [ 119, 120 ], [ 120, 121 ], [ 122, 123 ], [ 123, 125 ], [ 124, 125 ], [ 126, 127 ], [ 127, 128 ], [ 128, 129 ] ], [ [ 1, 2, 3 ], [ 1, 2, 4 ], [ 1, 2, 48 ], [ 1, 2, 60 ], [ 1, 2, 83 ], [ 1, 2, 115 ], [ 1, 2, 116 ], [ 1, 3, 4 ], [ 1, 3, 69 ], [ 1, 3, 80 ], [ 1, 3, 83 ], [ 1, 3, 91 ], [ 1, 3, 118 ], [ 1, 4, 110 ], [ 1, 4, 113 ], [ 1, 4, 116 ], [ 1, 4, 118 ], [ 1, 4, 121 ], [ 1, 6, 8, 9 ], [ 1, 6, 15, 42 ], [ 1, 6, 26 ], [ 1, 8, 10 ], [ 1, 8, 32, 109 ], [ 1, 10, 11, 69 ], [ 1, 10, 13, 80 ], [ 1, 24, 26, 56 ], [ 1, 26, 27, 58 ], [ 1, 42, 45, 46 ], [ 1, 42, 82 ], [ 1, 43, 45, 48 ], [ 1, 45, 60 ], [ 1, 47, 48 ], [ 1, 47, 83, 84 ], [ 1, 47, 91, 92 ], [ 1, 56, 57, 110 ], [ 1, 56, 113 ], [ 1, 58, 59, 60 ], [ 1, 58, 115 ], [ 1, 69, 70, 120 ], [ 1, 80, 81, 82 ], [ 1, 82, 90, 91 ], [ 1, 109, 110 ], [ 1, 109, 111, 121 ], [ 1, 112, 113, 117 ], [ 1, 114, 115, 117 ], [ 1, 116, 117 ], [ 1, 118, 119, 120 ], [ 1, 120, 121 ], [ 2, 3, 4 ], [ 2, 3, 67 ], [ 2, 3, 83 ], [ 2, 3, 95 ], [ 2, 3, 122 ], [ 2, 3, 124 ], [ 2, 4, 51 ], [ 2, 4, 54 ], [ 2, 4, 100 ], [ 2, 4, 116 ], [ 2, 4, 124 ], [ 2, 20, 21, 54 ], [ 2, 21, 22, 51 ], [ 2, 21, 33 ], [ 2, 33, 34, 59 ], [ 2, 33, 35, 61 ], [ 2, 43, 44, 62 ], [ 2, 43, 45, 60 ], [ 2, 43, 48 ], [ 2, 47, 48, 84 ], [ 2, 51, 52, 114 ], [ 2, 53, 54, 55 ], [ 2, 55, 64 ], [ 2, 55, 100, 101 ], [ 2, 58, 59, 115 ], [ 2, 59, 60 ], [ 2, 61, 62 ], [ 2, 61, 63, 64 ], [ 2, 62, 85, 87 ], [ 2, 64, 66, 68 ], [ 2, 67, 68 ], [ 2, 67, 87, 88 ], [ 2, 68, 99, 122 ], [ 2, 83, 84 ], [ 2, 84, 95, 96 ], [ 2, 87, 95 ], [ 2, 100, 105, 123 ], [ 2, 114, 115 ], [ 2, 114, 116, 117 ], [ 2, 122, 123 ], [ 2, 123, 124, 125 ], [ 3, 4, 41 ], [ 3, 4, 118 ], [ 3, 4, 124 ], [ 3, 4, 126 ], [ 3, 4, 129 ], [ 3, 11, 12, 69 ], [ 3, 12, 13, 80 ], [ 3, 12, 37 ], [ 3, 37, 38, 50 ], [ 3, 37, 74, 75 ], [ 3, 41, 71 ], [ 3, 41, 74, 77 ], [ 3, 49, 50, 93 ], [ 3, 50, 97 ], [ 3, 67, 68, 99 ], [ 3, 67, 88 ], [ 3, 69, 70, 71 ], [ 3, 71, 118, 119 ], [ 3, 74, 126 ], [ 3, 80, 81, 94 ], [ 3, 83, 84, 96 ], [ 3, 86, 88, 93 ], [ 3, 87, 88, 95 ], [ 3, 90, 91, 94 ], [ 3, 91, 92, 96 ], [ 3, 93, 94 ], [ 3, 95, 96 ], [ 3, 97, 98, 99 ], [ 3, 97, 107, 128 ], [ 3, 99, 122 ], [ 3, 108, 125, 129 ], [ 3, 122, 123, 125 ], [ 3, 124, 125 ], [ 3, 126, 127, 128 ], [ 3, 128, 129 ], [ 4, 20, 23, 54 ], [ 4, 22, 23, 51 ], [ 4, 23, 28 ], [ 4, 28, 29, 57 ], [ 4, 28, 30, 78 ], [ 4, 40, 79, 111 ], [ 4, 41, 71, 119 ], [ 4, 41, 77 ], [ 4, 51, 52, 112 ], [ 4, 53, 54, 102 ], [ 4, 56, 57, 113 ], [ 4, 57, 110 ], [ 4, 72, 78, 103 ], [ 4, 74, 77, 126 ], [ 4, 76, 77, 79 ], [ 4, 78, 79 ], [ 4, 100, 101, 102 ], [ 4, 100, 105, 108 ], [ 4, 102, 103 ], [ 4, 103, 106, 127 ], [ 4, 108, 124, 125 ], [ 4, 108, 129 ], [ 4, 109, 110, 111 ], [ 4, 111, 121 ], [ 4, 112, 113 ], [ 4, 112, 116, 117 ], [ 4, 118, 119 ], [ 4, 119, 120, 121 ], [ 4, 126, 127 ], [ 4, 127, 128, 129 ], [ 5, 7, 14, 16 ], [ 5, 7, 20, 23, 28, 30 ], [ 5, 7, 53, 72, 102, 103 ], [ 5, 14, 20, 21, 33, 35 ], [ 5, 14, 53, 55, 63, 64 ], [ 5, 20, 53, 54 ], [ 6, 9, 15, 17 ], [ 6, 9, 24, 26, 29, 31 ], [ 6, 15, 26, 27, 34, 36 ], [ 7, 9, 16, 17, 30, 31 ], [ 7, 16, 18, 38, 72, 73 ], [ 7, 30, 72, 78 ], [ 8, 9, 10, 13, 17, 19 ], [ 8, 9, 31, 32 ], [ 8, 10, 11, 32, 39, 40 ], [ 10, 11, 12, 13 ], [ 11, 12, 37, 39, 75, 76 ], [ 11, 39, 69, 70 ], [ 12, 13, 18, 19, 37, 38 ], [ 13, 19, 80, 81 ], [ 14, 15, 16, 17, 35, 36 ], [ 14, 16, 18, 49, 63, 65 ], [ 14, 35, 61, 63 ], [ 15, 17, 19, 42, 81, 82 ], [ 15, 36, 42, 46 ], [ 16, 17, 18, 19 ], [ 18, 19, 49, 81, 93, 94 ], [ 18, 38, 49, 50 ], [ 20, 21, 22, 23 ], [ 21, 22, 25, 27, 33, 34 ], [ 22, 23, 24, 25, 28, 29 ], [ 22, 25, 51, 52 ], [ 24, 25, 26, 27 ], [ 24, 25, 52, 56, 112, 113 ], [ 24, 29, 56, 57 ], [ 25, 27, 52, 58, 114, 115 ], [ 27, 34, 58, 59 ], [ 28, 29, 30, 31 ], [ 29, 31, 32, 57, 109, 110 ], [ 30, 31, 32, 40, 78, 79 ], [ 32, 40, 109, 111 ], [ 33, 34, 35, 36 ], [ 34, 36, 45, 46, 59, 60 ], [ 35, 36, 44, 46, 61, 62 ], [ 37, 38, 73, 75 ], [ 38, 50, 73, 97, 106, 107 ], [ 39, 40, 70, 111, 120, 121 ], [ 39, 40, 76, 79 ], [ 39, 41, 70, 71, 76, 77 ], [ 42, 44, 46, 82, 89, 90 ], [ 43, 44, 45, 46 ], [ 43, 44, 47, 48, 89, 92 ], [ 44, 62, 85, 89 ], [ 47, 84, 92, 96 ], [ 49, 50, 65, 66, 97, 98 ], [ 49, 65, 86, 93 ], [ 52, 112, 114, 117 ], [ 53, 55, 101, 102 ], [ 55, 64, 66, 98, 101, 104 ], [ 61, 62, 63, 65, 85, 86 ], [ 63, 64, 65, 66 ], [ 65, 66, 67, 68, 86, 88 ], [ 66, 68, 98, 99 ], [ 70, 71, 119, 120 ], [ 72, 73, 75, 76, 78, 79 ], [ 72, 73, 103, 106 ], [ 73, 74, 75, 106, 126, 127 ], [ 74, 75, 76, 77 ], [ 81, 82, 90, 94 ], [ 85, 86, 87, 88 ], [ 85, 86, 89, 90, 93, 94 ], [ 85, 87, 89, 92, 95, 96 ], [ 89, 90, 91, 92 ], [ 97, 98, 104, 107 ], [ 98, 99, 104, 105, 122, 123 ], [ 100, 101, 104, 105 ], [ 101, 102, 103, 104, 106, 107 ], [ 104, 105, 107, 108, 128, 129 ], [ 105, 108, 123, 125 ], [ 106, 107, 127, 128 ] ], [ [ 1, 2, 3, 4 ], [ 1, 2, 3, 83 ], [ 1, 2, 4, 116 ], [ 1, 2, 43, 45, 48, 60 ], [ 1, 2, 47, 48, 83, 84 ], [ 1, 2, 58, 59, 60, 115 ], [ 1, 2, 114, 115, 116, 117 ], [ 1, 3, 4, 118 ], [ 1, 3, 10, 11, 12, 13, 69, 80 ], [ 1, 3, 47, 83, 84, 91, 92, 96 ], [ 1, 3, 69, 70, 71, 118, 119, 120 ], [ 1, 3, 80, 81, 82, 90, 91, 94 ], [ 1, 4, 56, 57, 110, 113 ], [ 1, 4, 109, 110, 111, 121 ], [ 1, 4, 112, 113, 116, 117 ], [ 1, 4, 118, 119, 120, 121 ], [ 1, 6, 8, 9, 10, 13, 15, 17, 19, 42, 80, 81, 82 ], [ 1, 6, 8, 9, 24, 26, 29, 31, 32, 56, 57, 109, 110 ], [ 1, 6, 15, 26, 27, 34, 36, 42, 45, 46, 58, 59, 60 ], [ 1, 8, 10, 11, 32, 39, 40, 69, 70, 109, 111, 120, 121 ], [ 1, 24, 25, 26, 27, 52, 56, 58, 112, 113, 114, 115, 117 ], [ 1, 42, 43, 44, 45, 46, 47, 48, 82, 89, 90, 91, 92 ], [ 2, 3, 4, 124 ], [ 2, 3, 67, 68, 99, 122 ], [ 2, 3, 67, 87, 88, 95 ], [ 2, 3, 83, 84, 95, 96 ], [ 2, 3, 122, 123, 124, 125 ], [ 2, 4, 20, 21, 22, 23, 51, 54 ], [ 2, 4, 51, 52, 112, 114, 116, 117 ], [ 2, 4, 53, 54, 55, 100, 101, 102 ], [ 2, 4, 100, 105, 108, 123, 124, 125 ], [ 2, 5, 14, 20, 21, 33, 35, 53, 54, 55, 61, 63, 64 ], [ 2, 21, 22, 25, 27, 33, 34, 51, 52, 58, 59, 114, 115 ], [ 2, 33, 34, 35, 36, 43, 44, 45, 46, 59, 60, 61, 62 ], [ 2, 43, 44, 47, 48, 62, 84, 85, 87, 89, 92, 95, 96 ], [ 2, 55, 64, 66, 68, 98, 99, 100, 101, 104, 105, 122, 123 ], [ 2, 61, 62, 63, 64, 65, 66, 67, 68, 85, 86, 87, 88 ], [ 3, 4, 41, 71, 118, 119 ], [ 3, 4, 41, 74, 77, 126 ], [ 3, 4, 108, 124, 125, 129 ], [ 3, 4, 126, 127, 128, 129 ], [ 3, 11, 12, 37, 39, 41, 69, 70, 71, 74, 75, 76, 77 ], [ 3, 12, 13, 18, 19, 37, 38, 49, 50, 80, 81, 93, 94 ], [ 3, 37, 38, 50, 73, 74, 75, 97, 106, 107, 126, 127, 128 ], [ 3, 49, 50, 65, 66, 67, 68, 86, 88, 93, 97, 98, 99 ], [ 3, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96 ], [ 3, 97, 98, 99, 104, 105, 107, 108, 122, 123, 125, 128, 129 ], [ 4, 5, 7, 20, 23, 28, 30, 53, 54, 72, 78, 102, 103 ], [ 4, 22, 23, 24, 25, 28, 29, 51, 52, 56, 57, 112, 113 ], [ 4, 28, 29, 30, 31, 32, 40, 57, 78, 79, 109, 110, 111 ], [ 4, 39, 40, 41, 70, 71, 76, 77, 79, 111, 119, 120, 121 ], [ 4, 72, 73, 74, 75, 76, 77, 78, 79, 103, 106, 126, 127 ], [ 4, 100, 101, 102, 103, 104, 105, 106, 107, 108, 127, 128, 129 ], [ 5, 6, 7, 9, 14, 15, 16, 17, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 33, 34, 35, 36 ], [ 5, 7, 14, 16, 18, 38, 49, 50, 53, 55, 63, 64, 65, 66, 72, 73, 97, 98, 101, 102, 103, 104, 106, 107 ], [ 7, 8, 9, 10, 11, 12, 13, 16, 17, 18, 19, 30, 31, 32, 37, 38, 39, 40, 72, 73, 75, 76, 78, 79 ], [ 14, 15, 16, 17, 18, 19, 35, 36, 42, 44, 46, 49, 61, 62, 63, 65, 81, 82, 85, 86, 89, 90, 93, 94 ] ], [ [ 1 .. 129 ] ] ];
ac3r:=[ [ 1, 2, 3 ], [ 1, 2, 4 ], [ 1, 2, 48 ], [ 1, 2, 60 ], [ 1, 2, 83 ], [ 1, 2, 115 ], [ 1, 2, 116 ], [ 1, 3, 4 ], [ 1, 3, 69 ], [ 1, 3, 80 ], [ 1, 3, 83 ], [ 1, 3, 91 ], [ 1, 3, 118 ], [ 1, 4, 110 ], [ 1, 4, 113 ], [ 1, 4, 116 ], [ 1, 4, 118 ], [ 1, 4, 121 ], [ 1, 6, 8, 9 ], [ 1, 6, 15, 42 ], [ 1, 6, 26 ], [ 1, 8, 10 ], [ 1, 8, 32, 109 ], [ 1, 10, 11, 69 ], [ 1, 10, 13, 80 ], [ 1, 24, 26, 56 ], [ 1, 26, 27, 58 ], [ 1, 42, 45, 46 ], [ 1, 42, 82 ], [ 1, 43, 45, 48 ], [ 1, 45, 60 ], [ 1, 47, 48 ], [ 1, 47, 83, 84 ], [ 1, 47, 91, 92 ], [ 1, 56, 57, 110 ], [ 1, 56, 113 ], [ 1, 58, 59, 60 ], [ 1, 58, 115 ], [ 1, 69, 70, 120 ], [ 1, 80, 81, 82 ], [ 1, 82, 90, 91 ], [ 1, 109, 110 ], [ 1, 109, 111, 121 ], [ 1, 112, 113, 117 ], [ 1, 114, 115, 117 ], [ 1, 116, 117 ], [ 1, 118, 119, 120 ], [ 1, 120, 121 ], [ 2, 3, 4 ], [ 2, 3, 67 ], [ 2, 3, 83 ], [ 2, 3, 95 ], [ 2, 3, 122 ], [ 2, 3, 124 ], [ 2, 4, 51 ], [ 2, 4, 54 ], [ 2, 4, 100 ], [ 2, 4, 116 ], [ 2, 4, 124 ], [ 2, 20, 21, 54 ], [ 2, 21, 22, 51 ], [ 2, 21, 33 ], [ 2, 33, 34, 59 ], [ 2, 33, 35, 61 ], [ 2, 43, 44, 62 ], [ 2, 43, 45, 60 ], [ 2, 43, 48 ], [ 2, 47, 48, 84 ], [ 2, 51, 52, 114 ], [ 2, 53, 54, 55 ], [ 2, 55, 64 ], [ 2, 55, 100, 101 ], [ 2, 58, 59, 115 ], [ 2, 59, 60 ], [ 2, 61, 62 ], [ 2, 61, 63, 64 ], [ 2, 62, 85, 87 ], [ 2, 64, 66, 68 ], [ 2, 67, 68 ], [ 2, 67, 87, 88 ], [ 2, 68, 99, 122 ], [ 2, 83, 84 ], [ 2, 84, 95, 96 ], [ 2, 87, 95 ], [ 2, 100, 105, 123 ], [ 2, 114, 115 ], [ 2, 114, 116, 117 ], [ 2, 122, 123 ], [ 2, 123, 124, 125 ], [ 3, 4, 41 ], [ 3, 4, 118 ], [ 3, 4, 124 ], [ 3, 4, 126 ], [ 3, 4, 129 ], [ 3, 11, 12, 69 ], [ 3, 12, 13, 80 ], [ 3, 12, 37 ], [ 3, 37, 38, 50 ], [ 3, 37, 74, 75 ], [ 3, 41, 71 ], [ 3, 41, 74, 77 ], [ 3, 49, 50, 93 ], [ 3, 50, 97 ], [ 3, 67, 68, 99 ], [ 3, 67, 88 ], [ 3, 69, 70, 71 ], [ 3, 71, 118, 119 ], [ 3, 74, 126 ], [ 3, 80, 81, 94 ], [ 3, 83, 84, 96 ], [ 3, 86, 88, 93 ], [ 3, 87, 88, 95 ], [ 3, 90, 91, 94 ], [ 3, 91, 92, 96 ], [ 3, 93, 94 ], [ 3, 95, 96 ], [ 3, 97, 98, 99 ], [ 3, 97, 107, 128 ], [ 3, 99, 122 ], [ 3, 108, 125, 129 ], [ 3, 122, 123, 125 ], [ 3, 124, 125 ], [ 3, 126, 127, 128 ], [ 3, 128, 129 ], [ 4, 20, 23, 54 ], [ 4, 22, 23, 51 ], [ 4, 23, 28 ], [ 4, 28, 29, 57 ], [ 4, 28, 30, 78 ], [ 4, 40, 79, 111 ], [ 4, 41, 71, 119 ], [ 4, 41, 77 ], [ 4, 51, 52, 112 ], [ 4, 53, 54, 102 ], [ 4, 56, 57, 113 ], [ 4, 57, 110 ], [ 4, 72, 78, 103 ], [ 4, 74, 77, 126 ], [ 4, 76, 77, 79 ], [ 4, 78, 79 ], [ 4, 100, 101, 102 ], [ 4, 100, 105, 108 ], [ 4, 102, 103 ], [ 4, 103, 106, 127 ], [ 4, 108, 124, 125 ], [ 4, 108, 129 ], [ 4, 109, 110, 111 ], [ 4, 111, 121 ], [ 4, 112, 113 ], [ 4, 112, 116, 117 ], [ 4, 118, 119 ], [ 4, 119, 120, 121 ], [ 4, 126, 127 ], [ 4, 127, 128, 129 ] ];
EDGES:=[ [ [ 974099, 3000000, 1416388 ], [ 974099, 3000000, 3000000 ] ], [ [ 974099, 1197705, 3000000 ], [ 974099, 3000000, 3000000 ] ], [ [ 1112854, 3000000, 1455929 ], [ 1112854, 3000000, 3000000 ] ], [ [ 1112854, 1284383, 3000000 ], [ 1112854, 3000000, 3000000 ] ], [ [ 847445, 3000000, 1375976 ], [ 847445, 3000000, 3000000 ] ], [ [ 847445, 1110738, 3000000 ], [ 847445, 3000000, 3000000 ] ], [ [ 1247629, 3000000, 1514890 ], [ 1247629, 3000000, 3000000 ] ], [ [ 1247629, 1381340, 3000000 ], [ 1247629, 3000000, 3000000 ] ], [ [ 1373794, 3000000, 1550455 ], [ 1373794, 3000000, 3000000 ] ], [ [ 1373794, 1460989, 3000000 ], [ 1373794, 3000000, 3000000 ] ], [ [ 1105606, 3000000, 1237062 ], [ -3065728, 3000000, -2934272 ] ], [ [ -1065788, -999880, -934332 ], [ -3065728, 3000000, -2934272 ] ], [ [ 1014420, 3000000, 1282802 ], [ -3134191, 3000000, -2865809 ] ], [ [ -1135937, -996508, -867555 ], [ -3134191, 3000000, -2865809 ] ], [ [ 847445, 3000000, 1375976 ], [ -6528531/2, 3000000, -5471469/2 ] ], [ [ -3791824/3, -3001945/3, -2206231/3 ], [ -6528531/2, 3000000, -5471469/2 ] ], [ [ 933687, 3000000, 1327185 ], [ -3196749, 3000000, -2803251 ] ], [ [ -3592762/3, -2994970/3, -2412268/3 ], [ -3196749, 3000000, -2803251 ] ], [ [ 1202064, 3000000, 1198059 ], [ -5995995/2, 3000000, -6004005/2 ] ], [ [ -1001186, -993623, -1005191 ], [ -5995995/2, 3000000, -6004005/2 ] ], [ [ 1288014, 3000000, 1371001 ], [ 3000000, 3000000, 1371001 ] ], [ [ 3000000, 1329029, 1371001 ], [ 3000000, 3000000, 1371001 ] ], [ [ 1338229, 3000000, 1470242 ], [ 3000000, 3000000, 1470242 ] ], [ [ 3000000, 1397421, 1470242 ], [ 3000000, 3000000, 1470242 ] ], [ [ 1373794, 3000000, 1550455 ], [ 3000000, 3000000, 1550455 ] ], [ [ 3000000, 1460989, 1550455 ], [ 3000000, 3000000, 1550455 ] ], [ [ 1202064, 3000000, 1198059 ], [ 3000000, 3000000, 1198059 ] ], [ [ 3000000, 1209627, 1198059 ], [ 3000000, 3000000, 1198059 ] ], [ [ 1248928, 3000000, 1283926 ], [ 3000000, 3000000, 1283926 ] ], [ [ 3000000, 1265486, 1283926 ], [ 3000000, 3000000, 1283926 ] ], [ [ 1154719, 3000000, 1386078 ], [ 1154719, 3000000, 1331915 ] ], [ [ 1154719, 3000000, 1386078 ], [ 1073313, 3000000, 1386078 ] ], [ [ 1154719, 3000000, 1386078 ], [ 1188668, 3000000, 1420027 ] ], [ [ 1154719, 3000000, 1331915 ], [ 1105606, 3000000, 1282802 ] ], [ [ 1154719, 3000000, 1331915 ], [ 1248928, 3000000, 1331915 ] ], [ [ 1105606, 3000000, 1282802 ], [ 1105606, 3000000, 1237062 ] ], [ [ 1105606, 3000000, 1282802 ], [ 1014420, 3000000, 1282802 ] ], [ [ 1188668, 3000000, 1420027 ], [ 1288014, 3000000, 1420027 ] ], [ [ 1188668, 3000000, 1420027 ], [ 1188668, 3000000, 1455929 ] ], [ [ 1073313, 3000000, 1386078 ], [ 1073313, 3000000, 1416388 ] ], [ [ 1073313, 3000000, 1386078 ], [ 1014420, 3000000, 1327185 ] ], [ [ 1073313, 3000000, 1416388 ], [ 974099, 3000000, 1416388 ] ], [ [ 1073313, 3000000, 1416388 ], [ 1112854, 3000000, 1455929 ] ], [ [ 933687, 3000000, 1375976 ], [ 974099, 3000000, 1416388 ] ], [ [ 933687, 3000000, 1375976 ], [ 847445, 3000000, 1375976 ] ], [ [ 933687, 3000000, 1375976 ], [ 933687, 3000000, 1327185 ] ], [ [ 1288014, 3000000, 1420027 ], [ 1288014, 3000000, 1371001 ] ], [ [ 1288014, 3000000, 1420027 ], [ 1338229, 3000000, 1470242 ] ], [ [ 1188668, 3000000, 1455929 ], [ 1112854, 3000000, 1455929 ] ], [ [ 1188668, 3000000, 1455929 ], [ 1247629, 3000000, 1514890 ] ], [ [ 1105606, 3000000, 1237062 ], [ 1202064, 3000000, 1237062 ] ], [ [ 1014420, 3000000, 1282802 ], [ 1014420, 3000000, 1327185 ] ], [ [ 1014420, 3000000, 1327185 ], [ 933687, 3000000, 1327185 ] ], [ [ 1248928, 3000000, 1331915 ], [ 1288014, 3000000, 1371001 ] ], [ [ 1248928, 3000000, 1331915 ], [ 1248928, 3000000, 1283926 ] ], [ [ 1338229, 3000000, 1470242 ], [ 1338229, 3000000, 1514890 ] ], [ [ 1247629, 3000000, 1514890 ], [ 1338229, 3000000, 1514890 ] ], [ [ 1373794, 3000000, 1550455 ], [ 1338229, 3000000, 1514890 ] ], [ [ 1202064, 3000000, 1198059 ], [ 1202064, 3000000, 1237062 ] ], [ [ 1202064, 3000000, 1237062 ], [ 1248928, 3000000, 1283926 ] ], [ [ 930553, 1019230, 3000000 ], [ -6088677/2, -5911323/2, 3000000 ] ], [ [ -1162011, -1073334, -764655 ], [ -6088677/2, -5911323/2, 3000000 ] ], [ [ 847445, 1110738, 3000000 ], [ -6263293/2, -5736707/2, 3000000 ] ], [ [ -3791824/3, -3001945/3, -2206231/3 ], [ -6263293/2, -5736707/2, 3000000 ] ], [ [ 887132, 1065625, 3000000 ], [ -6178493/2, -5821507/2, 3000000 ] ], [ [ -3642995/3, -3107516/3, -2249489/3 ], [ -6178493/2, -5821507/2, 3000000 ] ], [ [ 973943, 971187, 3000000 ], [ -2998622, -3001378, 3000000 ] ], [ [ -1110821, -1113577, -775602 ], [ -2998622, -3001378, 3000000 ] ], [ [ 1022345, 943911, 3000000 ], [ -2960783, -3039217, 3000000 ] ], [ [ -1064762, -1143196, -792042 ], [ -2960783, -3039217, 3000000 ] ], [ [ 1294145, 1332773, 3000000 ], [ 3000000, 1332773, 3000000 ] ], [ [ 3000000, 1332773, 1486887 ], [ 3000000, 1332773, 3000000 ] ], [ [ 1206386, 1198689, 3000000 ], [ 3000000, 1198689, 3000000 ] ], [ [ 3000000, 1198689, 1422499 ], [ 3000000, 1198689, 3000000 ] ], [ [ 1119890, 1068732, 3000000 ], [ 3000000, 1068732, 3000000 ] ], [ [ 3000000, 1068732, 1359099 ], [ 3000000, 1068732, 3000000 ] ], [ [ 1373794, 1460989, 3000000 ], [ 3000000, 1460989, 3000000 ] ], [ [ 3000000, 1460989, 1550455 ], [ 3000000, 1460989, 3000000 ] ], [ [ 1022345, 943911, 3000000 ], [ 3000000, 943911, 3000000 ] ], [ [ 3000000, 943911, 1295065 ], [ 3000000, 943911, 3000000 ] ], [ [ 1206386, 1245014, 3000000 ], [ 1206386, 1198689, 3000000 ] ], [ [ 1206386, 1245014, 3000000 ], [ 1294145, 1332773, 3000000 ] ], [ [ 1206386, 1245014, 3000000 ], [ 1150672, 1245014, 3000000 ] ], [ [ 1150672, 1245014, 3000000 ], [ 1150672, 1284383, 3000000 ] ], [ [ 1150672, 1245014, 3000000 ], [ 1066906, 1161248, 3000000 ] ], [ [ 1026176, 1197705, 3000000 ], [ 1026176, 1161248, 3000000 ] ], [ [ 1026176, 1197705, 3000000 ], [ 1112854, 1284383, 3000000 ] ], [ [ 1026176, 1197705, 3000000 ], [ 974099, 1197705, 3000000 ] ], [ [ 974099, 1197705, 3000000 ], [ 887132, 1110738, 3000000 ] ], [ [ 1294145, 1332773, 3000000 ], [ 1294145, 1381340, 3000000 ] ], [ [ 1206386, 1198689, 3000000 ], [ 1119890, 1112193, 3000000 ] ], [ [ 1119890, 1112193, 3000000 ], [ 1066906, 1112193, 3000000 ] ], [ [ 1119890, 1112193, 3000000 ], [ 1119890, 1068732, 3000000 ] ], [ [ 1150672, 1284383, 3000000 ], [ 1247629, 1381340, 3000000 ] ], [ [ 1150672, 1284383, 3000000 ], [ 1112854, 1284383, 3000000 ] ], [ [ 1066906, 1161248, 3000000 ], [ 1026176, 1161248, 3000000 ] ], [ [ 1066906, 1161248, 3000000 ], [ 1066906, 1112193, 3000000 ] ], [ [ 1026176, 1161248, 3000000 ], [ 930553, 1065625, 3000000 ] ], [ [ 1066906, 1112193, 3000000 ], [ 973943, 1019230, 3000000 ] ], [ [ 930553, 1019230, 3000000 ], [ 973943, 1019230, 3000000 ] ], [ [ 930553, 1019230, 3000000 ], [ 930553, 1065625, 3000000 ] ], [ [ 973943, 1019230, 3000000 ], [ 973943, 971187, 3000000 ] ], [ [ 847445, 1110738, 3000000 ], [ 887132, 1110738, 3000000 ] ], [ [ 887132, 1110738, 3000000 ], [ 887132, 1065625, 3000000 ] ], [ [ 930553, 1065625, 3000000 ], [ 887132, 1065625, 3000000 ] ], [ [ 1119890, 1068732, 3000000 ], [ 1022345, 971187, 3000000 ] ], [ [ 1294145, 1381340, 3000000 ], [ 1247629, 1381340, 3000000 ] ], [ [ 1294145, 1381340, 3000000 ], [ 1373794, 1460989, 3000000 ] ], [ [ 973943, 971187, 3000000 ], [ 1022345, 971187, 3000000 ] ], [ [ 1022345, 971187, 3000000 ], [ 1022345, 943911, 3000000 ] ], [ [ -3057422/3, -3104489/3, -2838089/3 ], [ 3000000, -3044400, -2955600 ] ], [ [ 3000000, 1139267, 1228067 ], [ 3000000, -3044400, -2955600 ] ], [ [ -1001186, -993623, -1005191 ], [ 3000000, -2994216, -3005784 ] ], [ [ 3000000, 1209627, 1198059 ], [ 3000000, -2994216, -3005784 ] ], [ [ -1064762, -1143196, -792042 ], [ 3000000, -3175577, -2824423 ] ], [ [ 3000000, 943911, 1295065 ], [ 3000000, -3175577, -2824423 ] ], [ [ -1030717, -1074799, -894484 ], [ 3000000, -6180315/2, -5819685/2 ] ], [ [ 3000000, 1068601, 1248916 ], [ 3000000, -6180315/2, -5819685/2 ] ], [ [ -1043126, -1108381, -848493 ], [ 3000000, -3129944, -2870056 ] ], [ [ 3000000, 1004698, 1264586 ], [ 3000000, -3129944, -2870056 ] ], [ [ -1086923, -1021015, -892062 ], [ -1065788, -999880, -934332 ] ], [ [ -1086923, -1021015, -892062 ], [ -1135937, -996508, -867555 ] ], [ [ -1086923, -1021015, -892062 ], [ -3237800/3, -3108983/3, -2653217/3 ] ], [ [ -3237800/3, -3108983/3, -2653217/3 ], [ -3308194/3, -3179377/3, -2512429/3 ] ], [ [ -3237800/3, -3108983/3, -2653217/3 ], [ -3120544/3, -3167611/3, -2711845/3 ] ], [ [ -3057422/3, -3104489/3, -2838089/3 ], [ -3080674/3, -3057985/3, -2861341/3 ] ], [ [ -3057422/3, -3104489/3, -2838089/3 ], [ -3120544/3, -3167611/3, -2711845/3 ] ], [ [ -3308194/3, -3179377/3, -2512429/3 ], [ -3445010/3, -3110969/3, -2444021/3 ] ], [ [ -3308194/3, -3179377/3, -2512429/3 ], [ -1097265, -1070725, -832010 ] ], [ [ -1162011, -1073334, -764655 ], [ -3361759/3, -3282139/3, -2356102/3 ] ], [ [ -1162011, -1073334, -764655 ], [ -3508703/3, -3174662/3, -2316635/3 ] ], [ [ -1065788, -999880, -934332 ], [ -3080674/3, -3057985/3, -2861341/3 ] ], [ [ -3080674/3, -3057985/3, -2861341/3 ], [ -1001186, -993623, -1005191 ] ], [ [ -3120544/3, -3167611/3, -2711845/3 ], [ -1030717, -1074799, -894484 ] ], [ [ -1135937, -996508, -867555 ], [ -3473092/3, -3054805/3, -2472103/3 ] ], [ [ -3791824/3, -3001945/3, -2206231/3 ], [ -3663766/3, -3065974/3, -2270260/3 ] ], [ [ -3508703/3, -3174662/3, -2316635/3 ], [ -3445010/3, -3110969/3, -2444021/3 ] ], [ [ -3508703/3, -3174662/3, -2316635/3 ], [ -3642995/3, -3107516/3, -2249489/3 ] ], [ [ -3592762/3, -2994970/3, -2412268/3 ], [ -3473092/3, -3054805/3, -2472103/3 ] ], [ [ -3592762/3, -2994970/3, -2412268/3 ], [ -3663766/3, -3065974/3, -2270260/3 ] ], [ [ -3445010/3, -3110969/3, -2444021/3 ], [ -3473092/3, -3054805/3, -2472103/3 ] ], [ [ -3642995/3, -3107516/3, -2249489/3 ], [ -3663766/3, -3065974/3, -2270260/3 ] ], [ [ -1097265, -1070725, -832010 ], [ -3361759/3, -3282139/3, -2356102/3 ] ], [ [ -1097265, -1070725, -832010 ], [ -3150551/3, -3282797/3, -2566652/3 ] ], [ [ -3361759/3, -3282139/3, -2356102/3 ], [ -1110821, -1113577, -775602 ] ], [ [ -1069155, -1134410, -796435 ], [ -1043126, -1108381, -848493 ] ], [ [ -1110821, -1113577, -775602 ], [ -1069155, -1134410, -796435 ] ], [ [ -1064762, -1143196, -792042 ], [ -1069155, -1134410, -796435 ] ], [ [ -1030717, -1074799, -894484 ], [ -3150551/3, -3282797/3, -2566652/3 ] ], [ [ -3150551/3, -3282797/3, -2566652/3 ], [ -1043126, -1108381, -848493 ] ], [ [ 3000000, 1268385, 1422499 ], [ 3000000, 1198689, 1422499 ] ], [ [ 3000000, 1268385, 1422499 ], [ 3000000, 1332773, 1486887 ] ], [ [ 3000000, 1268385, 1422499 ], [ 3000000, 1268385, 1401850 ] ], [ [ 3000000, 1268385, 1401850 ], [ 3000000, 1329029, 1401850 ] ], [ [ 3000000, 1268385, 1401850 ], [ 3000000, 1197809, 1331274 ] ], [ [ 3000000, 1197809, 1307458 ], [ 3000000, 1265486, 1307458 ] ], [ [ 3000000, 1139267, 1228067 ], [ 3000000, 1209627, 1228067 ] ], [ [ 3000000, 1139267, 1228067 ], [ 3000000, 1139267, 1248916 ] ], [ [ 3000000, 1332773, 1486887 ], [ 3000000, 1397421, 1486887 ] ], [ [ 3000000, 1198689, 1422499 ], [ 3000000, 1135289, 1359099 ] ], [ [ 3000000, 1329029, 1401850 ], [ 3000000, 1397421, 1470242 ] ], [ [ 3000000, 1329029, 1401850 ], [ 3000000, 1329029, 1371001 ] ], [ [ 3000000, 1197809, 1331274 ], [ 3000000, 1135289, 1331274 ] ], [ [ 3000000, 1139267, 1248916 ], [ 3000000, 1068601, 1248916 ] ], [ [ 3000000, 1139267, 1248916 ], [ 3000000, 1197809, 1307458 ] ], [ [ 3000000, 1197809, 1331274 ], [ 3000000, 1197809, 1307458 ] ], [ [ 3000000, 1068732, 1359099 ], [ 3000000, 1135289, 1359099 ] ], [ [ 3000000, 1068732, 1359099 ], [ 3000000, 1004698, 1295065 ] ], [ [ 3000000, 1135289, 1359099 ], [ 3000000, 1135289, 1331274 ] ], [ [ 3000000, 1135289, 1331274 ], [ 3000000, 1068601, 1264586 ] ], [ [ 3000000, 1004698, 1295065 ], [ 3000000, 943911, 1295065 ] ], [ [ 3000000, 1004698, 1295065 ], [ 3000000, 1004698, 1264586 ] ], [ [ 3000000, 1329029, 1371001 ], [ 3000000, 1265486, 1307458 ] ], [ [ 3000000, 1265486, 1307458 ], [ 3000000, 1265486, 1283926 ] ], [ [ 3000000, 1397421, 1486887 ], [ 3000000, 1397421, 1470242 ] ], [ [ 3000000, 1397421, 1486887 ], [ 3000000, 1460989, 1550455 ] ], [ [ 3000000, 1209627, 1198059 ], [ 3000000, 1209627, 1228067 ] ], [ [ 3000000, 1209627, 1228067 ], [ 3000000, 1265486, 1283926 ] ], [ [ 3000000, 1068601, 1248916 ], [ 3000000, 1068601, 1264586 ] ], [ [ 3000000, 1068601, 1264586 ], [ 3000000, 1004698, 1264586 ] ] ];
CORNER_PAIRS:=[ 1, 3, 5, 7, 9, 11, 13, 15, 17, 19, 21, 23, 25, 27, 29, 61, 63, 65, 67, 69, 71, 73, 75, 77, 79, 111, 113, 115, 117, 119 ];


==> anc/data5.g <==
face_nr:=5;
Qh:=[ [ 0, 0, 0, 1318753 ], [ 5, 0, 0, 1323491 ], [ 0, 5, 0, 874218 ], [ 0, 0, 5, 5629 ], [ 0, 0, 4, -6 ], [ 0, 0, 3, 136296 ], [ 0, 0, 2, 395401 ], [ 0, 0, 1, 791426 ], [ 1, 0, 4, 1624 ], [ 1, 0, 3, 84922 ], [ 1, 0, 2, 303769 ], [ 1, 0, 1, 660340 ], [ 1, 0, 0, 1140168 ], [ 2, 0, 3, 133080 ], [ 2, 0, 2, 304720 ], [ 2, 0, 1, 613278 ], [ 2, 0, 0, 1057147 ], [ 3, 0, 2, 401462 ], [ 3, 0, 1, 665332 ], [ 3, 0, 0, 1061255 ], [ 4, 0, 1, 794960 ], [ 4, 0, 0, 1140082 ], [ 0, 1, 4, -5939 ], [ 0, 1, 3, 38209 ], [ 0, 1, 2, 225187 ], [ 0, 1, 1, 533834 ], [ 0, 1, 0, 963996 ], [ 1, 1, 3, 67172 ], [ 1, 1, 2, 197067 ], [ 1, 1, 1, 456697 ], [ 1, 1, 0, 854653 ], [ 2, 1, 2, 262033 ], [ 2, 1, 1, 489867 ], [ 2, 1, 0, 835207 ], [ 3, 1, 1, 595696 ], [ 3, 1, 0, 902266 ], [ 4, 1, 0, 1060198 ], [ 0, 2, 3, 82861 ], [ 0, 2, 2, 172113 ], [ 0, 2, 1, 391014 ], [ 0, 2, 0, 743301 ], [ 1, 2, 2, 219094 ], [ 1, 2, 1, 398472 ], [ 1, 2, 0, 709314 ], [ 2, 2, 1, 484349 ], [ 2, 2, 0, 750682 ], [ 3, 2, 0, 881705 ], [ 0, 3, 2, 263176 ], [ 0, 3, 1, 400914 ], [ 0, 3, 0, 658907 ], [ 1, 3, 1, 457809 ], [ 1, 3, 0, 681244 ], [ 2, 3, 0, 793028 ], [ 0, 4, 1, 523064 ], [ 0, 4, 0, 701476 ], [ 1, 4, 0, 795784 ] ];
ha:=[ 879312, 1318753, 1323491, 874218, 5629, 3688, 87614, 258615, 528857, -6, 70994, 224925, 456174, 792375, 136296, 261410, 489873, 793810, 395401, 599789, 875474, 791426, 1058902, 1624, 38686, 170601, 390628, 705518, 84922, 196467, 392256, 680534, 303769, 485306, 752478, 660340, 898141, 1140168, 133080, 215882, 401960, 657889, 304720, 463891, 703117, 613278, 831578, 1057147, 401462, 528647, 745035, 665332, 854852, 1061255, 794960, 970936, 1140082, -5939, 22128, 129586, 331436, 618323, 38209, 136841, 308759, 576382, 225187, 373815, 620206, 533834, 745914, 963996, 67172, 136061, 285508, 524178, 197067, 324510, 550209, 456697, 662171, 854653, 262033, 378638, 573506, 489867, 662499, 835207, 595696, 747330, 902266, 1060198, 82861, 131777, 263051, 485550, 172113, 283658, 482414, 391014, 566868, 743301, 219094, 310588, 479164, 398472, 547061, 709314, 484349, 612258, 750682, 881705, 263176, 327762, 486861, 400914, 528934, 658907, 457809, 566971, 681244, 793028, 523064, 618129, 701476, 795784 ];
CQh:=[ [ 0, 0, 0, 1318753, 1 ], [ 5, 0, 0, 1323491, 1 ], [ 0, 5, 0, 874218, 1 ], [ 0, 0, 5, 5629, 1 ], [ 0, 0, 4, -6, 1 ], [ 0, 0, 3, 136296, 1 ], [ 0, 0, 2, 395401, 1 ], [ 0, 0, 1, 791426, 1 ], [ 1, 0, 4, 1624, 1 ], [ 1, 0, 3, 84922, 1 ], [ 1, 0, 2, 303769, 1 ], [ 1, 0, 1, 660340, 1 ], [ 1, 0, 0, 1140168, 1 ], [ 2, 0, 3, 133080, 1 ], [ 2, 0, 2, 304720, 1 ], [ 2, 0, 1, 613278, 1 ], [ 2, 0, 0, 1057147, 1 ], [ 3, 0, 2, 401462, 1 ], [ 3, 0, 1, 665332, 1 ], [ 3, 0, 0, 1061255, 1 ], [ 4, 0, 1, 794960, 1 ], [ 4, 0, 0, 1140082, 1 ], [ 0, 1, 4, -5939, 1 ], [ 0, 1, 3, 38209, 1 ], [ 0, 1, 2, 225187, 1 ], [ 0, 1, 1, 533834, 1 ], [ 0, 1, 0, 963996, 1 ], [ 1, 1, 3, 67172, 1 ], [ 1, 1, 2, 197067, 1 ], [ 1, 1, 1, 456697, 1 ], [ 1, 1, 0, 854653, 1 ], [ 2, 1, 2, 262033, 1 ], [ 2, 1, 1, 489867, 1 ], [ 2, 1, 0, 835207, 1 ], [ 3, 1, 1, 595696, 1 ], [ 3, 1, 0, 902266, 1 ], [ 4, 1, 0, 1060198, 1 ], [ 0, 2, 3, 82861, 1 ], [ 0, 2, 2, 172113, 1 ], [ 0, 2, 1, 391014, 1 ], [ 0, 2, 0, 743301, 1 ], [ 1, 2, 2, 219094, 1 ], [ 1, 2, 1, 398472, 1 ], [ 1, 2, 0, 709314, 1 ], [ 2, 2, 1, 484349, 1 ], [ 2, 2, 0, 750682, 1 ], [ 3, 2, 0, 881705, 1 ], [ 0, 3, 2, 263176, 1 ], [ 0, 3, 1, 400914, 1 ], [ 0, 3, 0, 658907, 1 ], [ 1, 3, 1, 457809, 1 ], [ 1, 3, 0, 681244, 1 ], [ 2, 3, 0, 793028, 1 ], [ 0, 4, 1, 523064, 1 ], [ 0, 4, 0, 701476, 1 ], [ 1, 4, 0, 795784, 1 ], [ 0, 0, 0, 1, 0 ] ];
asymptotes:=[ 1, 2, 7, 21 ];
asymp_per_edge:=[ 1, 2, 1, 2, 1, 2, 1, 2, 1, 2, 1, 1, 1, 1, 7, 1, 7, 1, 7, 1, 7, 1, 7, 1, 1, 1, 21, 1, 21, 1, 21, 1, 21, 1, 21, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 7, 2, 7, 2, 7, 2, 7, 2, 7, 2, 2, 2, 2, 2, 2, 21, 2, 21, 2, 21, 2, 21, 2, 21, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 7, 21, 7, 21, 7, 21, 7, 21, 7, 21, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 21, 21, 21, 21, 21, 21, 21, 21, 21, 21, 21, 21, 21, 21, 21, 21, 21, 21, 21, 21, 21, 21, 21, 21, 21, 21, 21, 21, 21, 21 ];
D:=[ [ 0, 1, 0, 0, 0 ], [ 1, 0, 0, 0, 0 ], [ -7458, 58225, 259630, 1, -767094 ], [ -951, 106702, 259630, 1, -822078 ], [ -7458, 58225, 310842, 1, -818306 ], [ -951, 155630, 308558, 1, -919934 ], [ 0, 0, 1, 0, 0 ], [ -951, 106702, 218847, 1, -740512 ], [ -33170, 58225, 259630, 1, -741382 ], [ -33170, 74483, 259630, 1, -757640 ], [ -33170, 58225, 310842, 1, -792594 ], [ -33170, 123411, 308558, 1, -855496 ], [ 28120, 93803, 259630, 1, -838250 ], [ 28120, 106702, 259630, 1, -851149 ], [ 28120, 106702, 218847, 1, -769583 ], [ 28120, 74833, 186978, 1, -673976 ], [ -7458, 17496, 218901, 1, -644907 ], [ 28120, 53074, 218901, 1, -716063 ], [ 28120, 53074, 186978, 1, -652217 ], [ -28963, 17750, 129895, 1, -445644 ], [ -1, -1, -1, 0, 5 ], [ -28963, -4009, 129895, 1, -423885 ], [ -105829, 69636, 306570, 1, -654415 ], [ -52054, 123411, 308558, 1, -817728 ], [ -64966, 26429, 227834, 1, -614198 ], [ -64966, 42687, 227834, 1, -630456 ], [ -33170, 92723, 345340, 1, -861590 ], [ -33170, 123411, 345340, 1, -892278 ], [ -67059, 108406, 345340, 1, -809495 ], [ -52054, 123411, 345340, 1, -854510 ], [ 33987, 99670, 352287, 1, -942641 ], [ 47062, 203643, 356571, 1, -1063973 ], [ 51374, 129956, 218847, 1, -792837 ], [ 51374, 98087, 186978, 1, -697230 ], [ -28963, 17750, 83298, 1, -305853 ], [ -28963, -44652, 89252, 1, -261313 ], [ -105829, 45755, 306570, 1, -630534 ], [ -41368, 50027, 310842, 1, -768000 ], [ -41368, 84525, 345340, 1, -836996 ], [ -67059, 84525, 345340, 1, -785614 ], [ -131023, 20561, 306570, 1, -529758 ], [ -7458, 42949, 310842, 1, -787754 ], [ 33987, 84394, 352287, 1, -912089 ], [ -7458, -9900, 218901, 1, -590115 ], [ -7458, -9900, 257993, 1, -629207 ], [ -105829, 69636, 263870, 1, -611715 ], [ -96742, 78723, 263870, 1, -638976 ], [ -105829, 33600, 227834, 1, -539643 ], [ -96742, 42687, 227834, 1, -566904 ], [ -129628, 69636, 306570, 1, -583018 ], [ -129628, 69636, 263870, 1, -540318 ], [ -129628, 108188, 345122, 1, -621570 ], [ -85877, 5518, 227834, 1, -551465 ], [ -105829, 5518, 227834, 1, -511561 ], [ -105829, 5518, 266333, 1, -550060 ], [ -85877, 5518, 266333, 1, -589964 ], [ -131023, -42346, 266333, 1, -403944 ], [ -131023, -19676, 266333, 1, -449284 ], [ -48158, 59495, 171640, 1, -551684 ], [ -64966, 42687, 171640, 1, -518068 ], [ -48158, 17750, 129895, 1, -426449 ], [ -64966, 942, 129895, 1, -392833 ], [ -48158, 17750, 83298, 1, -286658 ], [ -96742, 42687, 171640, 1, -454516 ], [ -46981, -22027, 179378, 1, -486815 ], [ -64966, -22027, 179378, 1, -468830 ], [ -46981, -22027, 129895, 1, -387849 ], [ -64966, -22027, 129895, 1, -369864 ], [ -46981, -62670, 89252, 1, -225277 ], [ -85877, -42938, 179378, 1, -406097 ], [ -46981, -49423, 179378, 1, -432023 ], [ 77137, 142820, 308647, 1, -985301 ], [ 77137, 142820, 352287, 1, -1028941 ], [ 77137, 155719, 308647, 1, -998200 ], [ 77137, 203643, 356571, 1, -1094048 ], [ 19446, 145339, 397956, 1, -1019438 ], [ 33987, 145339, 397956, 1, -1033979 ], [ 19446, 176027, 397956, 1, -1050126 ], [ 47062, 203643, 397956, 1, -1105358 ], [ 47062, 249556, 443869, 1, -1151271 ], [ 19446, 221940, 443869, 1, -1096039 ], [ 77137, 188489, 397956, 1, -1120279 ], [ 77137, 203643, 397956, 1, -1135433 ], [ 51374, 98087, 136302, 1, -545202 ], [ -1630, 45083, 83298, 1, -333186 ], [ -28963, -21400, 44148, 1, -149253 ], [ -28963, -44652, 44148, 1, -126001 ], [ -1630, 5933, -5635, 1, 22546 ], [ -1630, 5933, 44148, 1, -176586 ], [ -41368, 28070, 310842, 1, -724086 ], [ -22337, 28070, 310842, 1, -743117 ], [ -22337, -42569, 257993, 1, -531200 ], [ -22337, -24779, 257993, 1, -584570 ], [ -85877, -16439, 266333, 1, -546050 ], [ -111784, -42346, 266333, 1, -442422 ], [ -157932, 20561, 306570, 1, -449031 ], [ -157932, 41332, 306570, 1, -469802 ], [ -183409, 79884, 345122, 1, -406446 ], [ -157932, 79884, 345122, 1, -508354 ], [ -52054, 173994, 395923, 1, -905093 ], [ -4108, 221940, 443869, 1, -1048931 ], [ -67059, 158989, 395923, 1, -860078 ], [ -78827, 158989, 395923, 1, -824774 ], [ -85877, -59337, 179378, 1, -373299 ], [ -56895, -59337, 179378, 1, -402281 ], [ -111784, -85244, 223435, 1, -313728 ], [ -56895, -77127, 223435, 1, -392968 ], [ -56895, -59337, 223435, 1, -446338 ], [ -85877, -59337, 223435, 1, -417356 ], [ -46981, -91063, 89252, 1, -168491 ], [ -46981, -91063, 137738, 1, -265463 ], [ -56895, -100977, 137738, 1, -235721 ], [ 91632, 218138, 356571, 1, -1108543 ], [ 131086, 257592, 396025, 1, -1187451 ], [ 91632, 170214, 259105, 1, -913611 ], [ 91632, 170214, 308647, 1, -1012695 ], [ 83021, 285515, 479828, 1, -1223189 ], [ 109343, 220695, 430162, 1, -1184691 ], [ 109343, 235849, 430162, 1, -1199845 ], [ 131086, 257592, 430162, 1, -1221588 ], [ 131086, 307258, 479828, 1, -1271254 ], [ 109343, 285515, 479828, 1, -1249511 ], [ 178585, 354757, 527327, 1, -1318753 ], [ -111784, -114540, 223435, 1, -225840 ], [ -94308, -114540, 223435, 1, -243316 ], [ -56895, -122150, 178412, 1, -212876 ], [ -56895, -122150, 137738, 1, -172202 ], [ -94308, -172742, 178412, 1, -10508 ], [ -94308, -159563, 178412, 1, -63224 ] ];
D0:=[ [ 0, 1, 0 ], [ 1, 0, 0 ], [ 1192542, 1258225, 1459630 ], [ 1199049, 1306702, 1459630 ], [ 1192542, 1258225, 1510842 ], [ 1199049, 1355630, 1508558 ], [ 0, 0, 1 ], [ 1199049, 1306702, 1418847 ], [ 1166830, 1258225, 1459630 ], [ 1166830, 1274483, 1459630 ], [ 1166830, 1258225, 1510842 ], [ 1166830, 1323411, 1508558 ], [ 1228120, 1293803, 1459630 ], [ 1228120, 1306702, 1459630 ], [ 1228120, 1306702, 1418847 ], [ 1228120, 1274833, 1386978 ], [ 1192542, 1217496, 1418901 ], [ 1228120, 1253074, 1418901 ], [ 1228120, 1253074, 1386978 ], [ 1171037, 1217750, 1329895 ], [ -1, -1, -1 ], [ 1171037, 1195991, 1329895 ], [ 1094171, 1269636, 1506570 ], [ 1147946, 1323411, 1508558 ], [ 1135034, 1226429, 1427834 ], [ 1135034, 1242687, 1427834 ], [ 1166830, 1292723, 1545340 ], [ 1166830, 1323411, 1545340 ], [ 1132941, 1308406, 1545340 ], [ 1147946, 1323411, 1545340 ], [ 1233987, 1299670, 1552287 ], [ 1247062, 1403643, 1556571 ], [ 1251374, 1329956, 1418847 ], [ 1251374, 1298087, 1386978 ], [ 1171037, 1217750, 1283298 ], [ 1171037, 1155348, 1289252 ], [ 1094171, 1245755, 1506570 ], [ 1158632, 1250027, 1510842 ], [ 1158632, 1284525, 1545340 ], [ 1132941, 1284525, 1545340 ], [ 1068977, 1220561, 1506570 ], [ 1192542, 1242949, 1510842 ], [ 1233987, 1284394, 1552287 ], [ 1192542, 1190100, 1418901 ], [ 1192542, 1190100, 1457993 ], [ 1094171, 1269636, 1463870 ], [ 1103258, 1278723, 1463870 ], [ 1094171, 1233600, 1427834 ], [ 1103258, 1242687, 1427834 ], [ 1070372, 1269636, 1506570 ], [ 1070372, 1269636, 1463870 ], [ 1070372, 1308188, 1545122 ], [ 1114123, 1205518, 1427834 ], [ 1094171, 1205518, 1427834 ], [ 1094171, 1205518, 1466333 ], [ 1114123, 1205518, 1466333 ], [ 1068977, 1157654, 1466333 ], [ 1068977, 1180324, 1466333 ], [ 1151842, 1259495, 1371640 ], [ 1135034, 1242687, 1371640 ], [ 1151842, 1217750, 1329895 ], [ 1135034, 1200942, 1329895 ], [ 1151842, 1217750, 1283298 ], [ 1103258, 1242687, 1371640 ], [ 1153019, 1177973, 1379378 ], [ 1135034, 1177973, 1379378 ], [ 1153019, 1177973, 1329895 ], [ 1135034, 1177973, 1329895 ], [ 1153019, 1137330, 1289252 ], [ 1114123, 1157062, 1379378 ], [ 1153019, 1150577, 1379378 ], [ 1277137, 1342820, 1508647 ], [ 1277137, 1342820, 1552287 ], [ 1277137, 1355719, 1508647 ], [ 1277137, 1403643, 1556571 ], [ 1219446, 1345339, 1597956 ], [ 1233987, 1345339, 1597956 ], [ 1219446, 1376027, 1597956 ], [ 1247062, 1403643, 1597956 ], [ 1247062, 1449556, 1643869 ], [ 1219446, 1421940, 1643869 ], [ 1277137, 1388489, 1597956 ], [ 1277137, 1403643, 1597956 ], [ 1251374, 1298087, 1336302 ], [ 1198370, 1245083, 1283298 ], [ 1171037, 1178600, 1244148 ], [ 1171037, 1155348, 1244148 ], [ 1198370, 1205933, 1194365 ], [ 1198370, 1205933, 1244148 ], [ 1158632, 1228070, 1510842 ], [ 1177663, 1228070, 1510842 ], [ 1177663, 1157431, 1457993 ], [ 1177663, 1175221, 1457993 ], [ 1114123, 1183561, 1466333 ], [ 1088216, 1157654, 1466333 ], [ 1042068, 1220561, 1506570 ], [ 1042068, 1241332, 1506570 ], [ 1016591, 1279884, 1545122 ], [ 1042068, 1279884, 1545122 ], [ 1147946, 1373994, 1595923 ], [ 1195892, 1421940, 1643869 ], [ 1132941, 1358989, 1595923 ], [ 1121173, 1358989, 1595923 ], [ 1114123, 1140663, 1379378 ], [ 1143105, 1140663, 1379378 ], [ 1088216, 1114756, 1423435 ], [ 1143105, 1122873, 1423435 ], [ 1143105, 1140663, 1423435 ], [ 1114123, 1140663, 1423435 ], [ 1153019, 1108937, 1289252 ], [ 1153019, 1108937, 1337738 ], [ 1143105, 1099023, 1337738 ], [ 1291632, 1418138, 1556571 ], [ 1331086, 1457592, 1596025 ], [ 1291632, 1370214, 1459105 ], [ 1291632, 1370214, 1508647 ], [ 1283021, 1485515, 1679828 ], [ 1309343, 1420695, 1630162 ], [ 1309343, 1435849, 1630162 ], [ 1331086, 1457592, 1630162 ], [ 1331086, 1507258, 1679828 ], [ 1309343, 1485515, 1679828 ], [ 1378585, 1554757, 1727327 ], [ 1088216, 1085460, 1423435 ], [ 1105692, 1085460, 1423435 ], [ 1143105, 1077850, 1378412 ], [ 1143105, 1077850, 1337738 ], [ 1105692, 1027258, 1378412 ], [ 1105692, 1040437, 1378412 ] ];
ac:=[ [ [ 1 ], [ 2 ], [ 3 ], [ 4 ], [ 5 ], [ 6 ], [ 7 ], [ 8 ], [ 9 ], [ 10 ], [ 11 ], [ 12 ], [ 13 ], [ 14 ], [ 15 ], [ 16 ], [ 17 ], [ 18 ], [ 19 ], [ 20 ], [ 21 ], [ 22 ], [ 23 ], [ 24 ], [ 25 ], [ 26 ], [ 27 ], [ 28 ], [ 29 ], [ 30 ], [ 31 ], [ 32 ], [ 33 ], [ 34 ], [ 35 ], [ 36 ], [ 37 ], [ 38 ], [ 39 ], [ 40 ], [ 41 ], [ 42 ], [ 43 ], [ 44 ], [ 45 ], [ 46 ], [ 47 ], [ 48 ], [ 49 ], [ 50 ], [ 51 ], [ 52 ], [ 53 ], [ 54 ], [ 55 ], [ 56 ], [ 57 ], [ 58 ], [ 59 ], [ 60 ], [ 61 ], [ 62 ], [ 63 ], [ 64 ], [ 65 ], [ 66 ], [ 67 ], [ 68 ], [ 69 ], [ 70 ], [ 71 ], [ 72 ], [ 73 ], [ 74 ], [ 75 ], [ 76 ], [ 77 ], [ 78 ], [ 79 ], [ 80 ], [ 81 ], [ 82 ], [ 83 ], [ 84 ], [ 85 ], [ 86 ], [ 87 ], [ 88 ], [ 89 ], [ 90 ], [ 91 ], [ 92 ], [ 93 ], [ 94 ], [ 95 ], [ 96 ], [ 97 ], [ 98 ], [ 99 ], [ 100 ], [ 101 ], [ 102 ], [ 103 ], [ 104 ], [ 105 ], [ 106 ], [ 107 ], [ 108 ], [ 109 ], [ 110 ], [ 111 ], [ 112 ], [ 113 ], [ 114 ], [ 115 ], [ 116 ], [ 117 ], [ 118 ], [ 119 ], [ 120 ], [ 121 ], [ 122 ], [ 123 ], [ 124 ], [ 125 ], [ 126 ], [ 127 ], [ 128 ], [ 129 ] ], [ [ 1, 2 ], [ 1, 6 ], [ 1, 7 ], [ 1, 8 ], [ 1, 21 ], [ 1, 24 ], [ 1, 32 ], [ 1, 33 ], [ 1, 47 ], [ 1, 51 ], [ 1, 52 ], [ 1, 59 ], [ 1, 63 ], [ 1, 64 ], [ 1, 80 ], [ 1, 84 ], [ 1, 85 ], [ 1, 88 ], [ 1, 98 ], [ 1, 100 ], [ 1, 101 ], [ 1, 103 ], [ 1, 113 ], [ 1, 114 ], [ 1, 115 ], [ 1, 117 ], [ 1, 121 ], [ 1, 123 ], [ 2, 7 ], [ 2, 18 ], [ 2, 19 ], [ 2, 21 ], [ 2, 34 ], [ 2, 36 ], [ 2, 43 ], [ 2, 44 ], [ 2, 45 ], [ 2, 72 ], [ 2, 73 ], [ 2, 84 ], [ 2, 87 ], [ 2, 88 ], [ 2, 89 ], [ 2, 92 ], [ 2, 110 ], [ 2, 111 ], [ 2, 114 ], [ 2, 115 ], [ 2, 116 ], [ 2, 118 ], [ 2, 120 ], [ 2, 123 ], [ 2, 126 ], [ 2, 127 ], [ 2, 128 ], [ 3, 5 ], [ 3, 9 ], [ 3, 13 ], [ 3, 17 ], [ 4, 6 ], [ 4, 8 ], [ 4, 10 ], [ 4, 14 ], [ 5, 11 ], [ 5, 31 ], [ 5, 42 ], [ 6, 12 ], [ 6, 32 ], [ 7, 21 ], [ 7, 39 ], [ 7, 40 ], [ 7, 41 ], [ 7, 43 ], [ 7, 57 ], [ 7, 76 ], [ 7, 77 ], [ 7, 81 ], [ 7, 90 ], [ 7, 91 ], [ 7, 92 ], [ 7, 95 ], [ 7, 96 ], [ 7, 98 ], [ 7, 99 ], [ 7, 101 ], [ 7, 102 ], [ 7, 103 ], [ 7, 117 ], [ 7, 118 ], [ 7, 122 ], [ 7, 123 ], [ 7, 124 ], [ 7, 125 ], [ 7, 128 ], [ 8, 15 ], [ 8, 59 ], [ 9, 10 ], [ 9, 11 ], [ 9, 25 ], [ 10, 12 ], [ 10, 26 ], [ 11, 27 ], [ 11, 38 ], [ 12, 24 ], [ 12, 28 ], [ 13, 14 ], [ 13, 18 ], [ 13, 72 ], [ 14, 15 ], [ 14, 74 ], [ 15, 16 ], [ 15, 33 ], [ 16, 19 ], [ 16, 20 ], [ 16, 34 ], [ 17, 18 ], [ 17, 44 ], [ 17, 65 ], [ 18, 19 ], [ 19, 22 ], [ 20, 22 ], [ 20, 35 ], [ 20, 61 ], [ 21, 48 ], [ 21, 51 ], [ 21, 54 ], [ 21, 57 ], [ 21, 58 ], [ 21, 62 ], [ 21, 63 ], [ 21, 64 ], [ 21, 68 ], [ 21, 69 ], [ 21, 70 ], [ 21, 86 ], [ 21, 87 ], [ 21, 88 ], [ 21, 96 ], [ 21, 97 ], [ 21, 98 ], [ 21, 104 ], [ 21, 106 ], [ 21, 110 ], [ 21, 112 ], [ 21, 124 ], [ 21, 127 ], [ 21, 128 ], [ 21, 129 ], [ 22, 36 ], [ 22, 67 ], [ 23, 29 ], [ 23, 37 ], [ 23, 46 ], [ 23, 50 ], [ 24, 30 ], [ 24, 47 ], [ 25, 26 ], [ 25, 53 ], [ 25, 66 ], [ 26, 49 ], [ 26, 60 ], [ 27, 28 ], [ 27, 39 ], [ 27, 76 ], [ 28, 30 ], [ 28, 78 ], [ 29, 30 ], [ 29, 40 ], [ 29, 102 ], [ 30, 100 ], [ 31, 43 ], [ 31, 73 ], [ 31, 77 ], [ 32, 75 ], [ 32, 79 ], [ 33, 34 ], [ 33, 115 ], [ 34, 84 ], [ 35, 63 ], [ 35, 85 ], [ 35, 86 ], [ 36, 69 ], [ 36, 87 ], [ 37, 40 ], [ 37, 41 ], [ 37, 55 ], [ 38, 39 ], [ 38, 56 ], [ 38, 90 ], [ 39, 40 ], [ 41, 58 ], [ 41, 96 ], [ 42, 43 ], [ 42, 45 ], [ 42, 91 ], [ 44, 45 ], [ 44, 71 ], [ 45, 93 ], [ 46, 47 ], [ 46, 48 ], [ 46, 51 ], [ 47, 49 ], [ 48, 49 ], [ 48, 54 ], [ 49, 64 ], [ 50, 51 ], [ 50, 52 ], [ 50, 97 ], [ 52, 99 ], [ 52, 103 ], [ 53, 54 ], [ 53, 56 ], [ 53, 70 ], [ 54, 55 ], [ 55, 56 ], [ 55, 58 ], [ 56, 94 ], [ 57, 58 ], [ 57, 95 ], [ 59, 60 ], [ 59, 61 ], [ 60, 62 ], [ 60, 64 ], [ 61, 62 ], [ 61, 63 ], [ 62, 68 ], [ 65, 66 ], [ 65, 67 ], [ 65, 71 ], [ 66, 68 ], [ 66, 70 ], [ 67, 68 ], [ 67, 69 ], [ 69, 110 ], [ 70, 104 ], [ 71, 105 ], [ 71, 111 ], [ 72, 73 ], [ 72, 74 ], [ 73, 82 ], [ 74, 75 ], [ 74, 116 ], [ 75, 83 ], [ 75, 113 ], [ 76, 77 ], [ 76, 78 ], [ 77, 82 ], [ 78, 79 ], [ 78, 81 ], [ 79, 80 ], [ 79, 83 ], [ 80, 81 ], [ 80, 117 ], [ 81, 101 ], [ 82, 83 ], [ 82, 118 ], [ 83, 119 ], [ 84, 85 ], [ 85, 89 ], [ 86, 87 ], [ 86, 89 ], [ 88, 89 ], [ 90, 91 ], [ 90, 94 ], [ 91, 93 ], [ 92, 93 ], [ 92, 107 ], [ 93, 108 ], [ 94, 95 ], [ 94, 109 ], [ 95, 106 ], [ 96, 97 ], [ 97, 99 ], [ 98, 99 ], [ 100, 101 ], [ 100, 102 ], [ 102, 103 ], [ 104, 105 ], [ 104, 109 ], [ 105, 108 ], [ 105, 112 ], [ 106, 109 ], [ 106, 124 ], [ 107, 108 ], [ 107, 125 ], [ 107, 126 ], [ 108, 109 ], [ 110, 111 ], [ 111, 112 ], [ 112, 127 ], [ 113, 114 ], [ 113, 116 ], [ 114, 120 ], [ 115, 116 ], [ 117, 122 ], [ 118, 119 ], [ 119, 120 ], [ 119, 122 ], [ 120, 121 ], [ 121, 122 ], [ 121, 123 ], [ 124, 125 ], [ 125, 129 ], [ 126, 127 ], [ 126, 129 ], [ 128, 129 ] ], [ [ 1, 2, 7 ], [ 1, 2, 21 ], [ 1, 2, 84 ], [ 1, 2, 88 ], [ 1, 2, 114 ], [ 1, 2, 115 ], [ 1, 2, 123 ], [ 1, 4, 6, 8 ], [ 1, 6, 12, 24 ], [ 1, 6, 32 ], [ 1, 7, 21 ], [ 1, 7, 98 ], [ 1, 7, 101 ], [ 1, 7, 103 ], [ 1, 7, 117 ], [ 1, 7, 123 ], [ 1, 8, 15, 33 ], [ 1, 8, 59 ], [ 1, 21, 51 ], [ 1, 21, 63 ], [ 1, 21, 64 ], [ 1, 21, 88 ], [ 1, 21, 98 ], [ 1, 24, 30, 100 ], [ 1, 24, 47 ], [ 1, 32, 75, 113 ], [ 1, 32, 79, 80 ], [ 1, 33, 34, 84 ], [ 1, 33, 115 ], [ 1, 35, 63, 85 ], [ 1, 46, 47, 51 ], [ 1, 47, 49, 64 ], [ 1, 50, 51, 52 ], [ 1, 52, 98, 99 ], [ 1, 52, 103 ], [ 1, 59, 60, 64 ], [ 1, 59, 61, 63 ], [ 1, 80, 81, 101 ], [ 1, 80, 117 ], [ 1, 84, 85 ], [ 1, 85, 88, 89 ], [ 1, 100, 101 ], [ 1, 100, 102, 103 ], [ 1, 113, 114 ], [ 1, 113, 115, 116 ], [ 1, 114, 120, 121 ], [ 1, 117, 121, 122 ], [ 1, 121, 123 ], [ 2, 7, 21 ], [ 2, 7, 43 ], [ 2, 7, 92 ], [ 2, 7, 118 ], [ 2, 7, 123 ], [ 2, 7, 128 ], [ 2, 13, 18, 72 ], [ 2, 16, 19, 34 ], [ 2, 17, 18, 44 ], [ 2, 18, 19 ], [ 2, 19, 22, 36 ], [ 2, 21, 87 ], [ 2, 21, 88 ], [ 2, 21, 110 ], [ 2, 21, 127 ], [ 2, 21, 128 ], [ 2, 31, 43, 73 ], [ 2, 33, 34, 115 ], [ 2, 34, 84 ], [ 2, 36, 69, 110 ], [ 2, 36, 87 ], [ 2, 42, 43, 45 ], [ 2, 44, 45 ], [ 2, 44, 71, 111 ], [ 2, 45, 92, 93 ], [ 2, 72, 73 ], [ 2, 72, 74, 116 ], [ 2, 73, 82, 118 ], [ 2, 84, 85, 89 ], [ 2, 86, 87, 89 ], [ 2, 88, 89 ], [ 2, 92, 107, 126 ], [ 2, 110, 111 ], [ 2, 111, 112, 127 ], [ 2, 113, 114, 116 ], [ 2, 114, 120 ], [ 2, 115, 116 ], [ 2, 118, 119, 120 ], [ 2, 120, 121, 123 ], [ 2, 126, 127 ], [ 2, 126, 128, 129 ], [ 3, 4, 9, 10, 13, 14 ], [ 3, 5, 9, 11 ], [ 3, 5, 13, 31, 72, 73 ], [ 3, 5, 17, 42, 44, 45 ], [ 3, 9, 17, 25, 65, 66 ], [ 3, 13, 17, 18 ], [ 4, 6, 10, 12 ], [ 4, 6, 14, 32, 74, 75 ], [ 4, 8, 10, 26, 59, 60 ], [ 4, 8, 14, 15 ], [ 5, 11, 27, 31, 76, 77 ], [ 5, 11, 38, 42, 90, 91 ], [ 5, 31, 42, 43 ], [ 6, 12, 28, 32, 78, 79 ], [ 7, 21, 57 ], [ 7, 21, 96 ], [ 7, 21, 98 ], [ 7, 21, 124 ], [ 7, 21, 128 ], [ 7, 27, 39, 76 ], [ 7, 29, 40, 102 ], [ 7, 31, 43, 77 ], [ 7, 37, 40, 41 ], [ 7, 38, 39, 90 ], [ 7, 39, 40 ], [ 7, 41, 57, 58 ], [ 7, 41, 96 ], [ 7, 42, 43, 91 ], [ 7, 52, 99, 103 ], [ 7, 57, 95 ], [ 7, 76, 77 ], [ 7, 76, 78, 81 ], [ 7, 77, 82, 118 ], [ 7, 80, 81, 117 ], [ 7, 81, 101 ], [ 7, 90, 91 ], [ 7, 90, 94, 95 ], [ 7, 91, 92, 93 ], [ 7, 92, 107, 125 ], [ 7, 95, 106, 124 ], [ 7, 96, 97, 99 ], [ 7, 98, 99 ], [ 7, 100, 101, 102 ], [ 7, 102, 103 ], [ 7, 117, 122 ], [ 7, 118, 119, 122 ], [ 7, 121, 122, 123 ], [ 7, 124, 125 ], [ 7, 125, 128, 129 ], [ 8, 15, 16, 20, 59, 61 ], [ 9, 10, 11, 12, 27, 28 ], [ 9, 10, 25, 26 ], [ 9, 11, 25, 38, 53, 56 ], [ 10, 12, 24, 26, 47, 49 ], [ 11, 27, 38, 39 ], [ 12, 24, 28, 30 ], [ 13, 14, 15, 16, 18, 19 ], [ 13, 14, 72, 74 ], [ 14, 15, 33, 74, 115, 116 ], [ 15, 16, 33, 34 ], [ 16, 19, 20, 22 ], [ 16, 20, 34, 35, 84, 85 ], [ 17, 18, 19, 22, 65, 67 ], [ 17, 44, 65, 71 ], [ 20, 22, 35, 36, 86, 87 ], [ 20, 22, 61, 62, 67, 68 ], [ 20, 35, 61, 63 ], [ 21, 35, 63, 86 ], [ 21, 36, 69, 87 ], [ 21, 41, 58, 96 ], [ 21, 46, 48, 51 ], [ 21, 48, 49, 64 ], [ 21, 48, 54 ], [ 21, 50, 51, 97 ], [ 21, 53, 54, 70 ], [ 21, 54, 55, 58 ], [ 21, 57, 58 ], [ 21, 57, 95, 106 ], [ 21, 60, 62, 64 ], [ 21, 61, 62, 63 ], [ 21, 62, 68 ], [ 21, 66, 68, 70 ], [ 21, 67, 68, 69 ], [ 21, 69, 110 ], [ 21, 70, 104 ], [ 21, 86, 87 ], [ 21, 86, 88, 89 ], [ 21, 96, 97 ], [ 21, 97, 98, 99 ], [ 21, 104, 105, 112 ], [ 21, 104, 106, 109 ], [ 21, 106, 124 ], [ 21, 110, 111, 112 ], [ 21, 112, 127 ], [ 21, 124, 125, 129 ], [ 21, 126, 127, 129 ], [ 21, 128, 129 ], [ 22, 36, 67, 69 ], [ 23, 24, 29, 30, 46, 47 ], [ 23, 29, 37, 40 ], [ 23, 29, 50, 52, 102, 103 ], [ 23, 37, 41, 50, 96, 97 ], [ 23, 37, 46, 48, 54, 55 ], [ 23, 46, 50, 51 ], [ 25, 26, 48, 49, 53, 54 ], [ 25, 26, 60, 62, 66, 68 ], [ 25, 53, 66, 70 ], [ 26, 49, 60, 64 ], [ 27, 28, 29, 30, 39, 40 ], [ 27, 28, 76, 78 ], [ 28, 30, 78, 81, 100, 101 ], [ 29, 30, 100, 102 ], [ 31, 73, 77, 82 ], [ 32, 75, 79, 83 ], [ 35, 85, 86, 89 ], [ 37, 38, 39, 40, 55, 56 ], [ 37, 41, 55, 58 ], [ 38, 56, 90, 94 ], [ 42, 45, 91, 93 ], [ 44, 45, 71, 93, 105, 108 ], [ 46, 47, 48, 49 ], [ 50, 52, 97, 99 ], [ 53, 54, 55, 56 ], [ 53, 56, 70, 94, 104, 109 ], [ 55, 56, 57, 58, 94, 95 ], [ 59, 60, 61, 62 ], [ 65, 66, 67, 68 ], [ 65, 66, 70, 71, 104, 105 ], [ 65, 67, 69, 71, 110, 111 ], [ 71, 105, 111, 112 ], [ 72, 73, 74, 75, 82, 83 ], [ 74, 75, 113, 116 ], [ 75, 83, 113, 114, 119, 120 ], [ 76, 77, 78, 79, 82, 83 ], [ 78, 79, 80, 81 ], [ 79, 80, 83, 117, 119, 122 ], [ 82, 83, 118, 119 ], [ 90, 91, 93, 94, 108, 109 ], [ 92, 93, 107, 108 ], [ 94, 95, 106, 109 ], [ 104, 105, 108, 109 ], [ 105, 107, 108, 112, 126, 127 ], [ 106, 107, 108, 109, 124, 125 ], [ 107, 125, 126, 129 ], [ 119, 120, 121, 122 ] ], [ [ 1, 2, 7, 21 ], [ 1, 2, 7, 123 ], [ 1, 2, 21, 88 ], [ 1, 2, 33, 34, 84, 115 ], [ 1, 2, 84, 85, 88, 89 ], [ 1, 2, 113, 114, 115, 116 ], [ 1, 2, 114, 120, 121, 123 ], [ 1, 4, 6, 8, 10, 12, 24, 26, 47, 49, 59, 60, 64 ], [ 1, 4, 6, 8, 14, 15, 32, 33, 74, 75, 113, 115, 116 ], [ 1, 6, 12, 24, 28, 30, 32, 78, 79, 80, 81, 100, 101 ], [ 1, 7, 21, 98 ], [ 1, 7, 52, 98, 99, 103 ], [ 1, 7, 80, 81, 101, 117 ], [ 1, 7, 100, 101, 102, 103 ], [ 1, 7, 117, 121, 122, 123 ], [ 1, 8, 15, 16, 20, 33, 34, 35, 59, 61, 63, 84, 85 ], [ 1, 21, 35, 63, 85, 86, 88, 89 ], [ 1, 21, 46, 47, 48, 49, 51, 64 ], [ 1, 21, 50, 51, 52, 97, 98, 99 ], [ 1, 21, 59, 60, 61, 62, 63, 64 ], [ 1, 23, 24, 29, 30, 46, 47, 50, 51, 52, 100, 102, 103 ], [ 1, 32, 75, 79, 80, 83, 113, 114, 117, 119, 120, 121, 122 ], [ 2, 3, 5, 13, 17, 18, 31, 42, 43, 44, 45, 72, 73 ], [ 2, 7, 21, 128 ], [ 2, 7, 31, 43, 73, 77, 82, 118 ], [ 2, 7, 42, 43, 45, 91, 92, 93 ], [ 2, 7, 92, 107, 125, 126, 128, 129 ], [ 2, 7, 118, 119, 120, 121, 122, 123 ], [ 2, 13, 14, 15, 16, 18, 19, 33, 34, 72, 74, 115, 116 ], [ 2, 16, 19, 20, 22, 34, 35, 36, 84, 85, 86, 87, 89 ], [ 2, 17, 18, 19, 22, 36, 44, 65, 67, 69, 71, 110, 111 ], [ 2, 21, 36, 69, 87, 110 ], [ 2, 21, 86, 87, 88, 89 ], [ 2, 21, 110, 111, 112, 127 ], [ 2, 21, 126, 127, 128, 129 ], [ 2, 44, 45, 71, 92, 93, 105, 107, 108, 111, 112, 126, 127 ], [ 2, 72, 73, 74, 75, 82, 83, 113, 114, 116, 118, 119, 120 ], [ 3, 4, 5, 6, 9, 10, 11, 12, 13, 14, 27, 28, 31, 32, 72, 73, 74, 75, 76, 77, 78, 79, 82, 83 ], [ 3, 4, 8, 9, 10, 13, 14, 15, 16, 17, 18, 19, 20, 22, 25, 26, 59, 60, 61, 62, 65, 66, 67, 68 ], [ 3, 5, 9, 11, 17, 25, 38, 42, 44, 45, 53, 56, 65, 66, 70, 71, 90, 91, 93, 94, 104, 105, 108, 109 ], [ 5, 7, 11, 27, 31, 38, 39, 42, 43, 76, 77, 90, 91 ], [ 7, 21, 41, 57, 58, 96 ], [ 7, 21, 57, 95, 106, 124 ], [ 7, 21, 96, 97, 98, 99 ], [ 7, 21, 124, 125, 128, 129 ], [ 7, 23, 29, 37, 40, 41, 50, 52, 96, 97, 99, 102, 103 ], [ 7, 27, 28, 29, 30, 39, 40, 76, 78, 81, 100, 101, 102 ], [ 7, 37, 38, 39, 40, 41, 55, 56, 57, 58, 90, 94, 95 ], [ 7, 76, 77, 78, 79, 80, 81, 82, 83, 117, 118, 119, 122 ], [ 7, 90, 91, 92, 93, 94, 95, 106, 107, 108, 109, 124, 125 ], [ 9, 10, 11, 12, 23, 24, 25, 26, 27, 28, 29, 30, 37, 38, 39, 40, 46, 47, 48, 49, 53, 54, 55, 56 ], [ 20, 21, 22, 35, 36, 61, 62, 63, 67, 68, 69, 86, 87 ], [ 21, 23, 37, 41, 46, 48, 50, 51, 54, 55, 58, 96, 97 ], [ 21, 25, 26, 48, 49, 53, 54, 60, 62, 64, 66, 68, 70 ], [ 21, 53, 54, 55, 56, 57, 58, 70, 94, 95, 104, 106, 109 ], [ 21, 65, 66, 67, 68, 69, 70, 71, 104, 105, 110, 111, 112 ], [ 21, 104, 105, 106, 107, 108, 109, 112, 124, 125, 126, 127, 129 ] ], [ [ 1 .. 129 ] ] ];
ac3r:=[ [ 1, 2, 7 ], [ 1, 2, 21 ], [ 1, 2, 84 ], [ 1, 2, 88 ], [ 1, 2, 114 ], [ 1, 2, 115 ], [ 1, 2, 123 ], [ 1, 4, 6, 8 ], [ 1, 6, 12, 24 ], [ 1, 6, 32 ], [ 1, 7, 21 ], [ 1, 7, 98 ], [ 1, 7, 101 ], [ 1, 7, 103 ], [ 1, 7, 117 ], [ 1, 7, 123 ], [ 1, 8, 15, 33 ], [ 1, 8, 59 ], [ 1, 21, 51 ], [ 1, 21, 63 ], [ 1, 21, 64 ], [ 1, 21, 88 ], [ 1, 21, 98 ], [ 1, 24, 30, 100 ], [ 1, 24, 47 ], [ 1, 32, 75, 113 ], [ 1, 32, 79, 80 ], [ 1, 33, 34, 84 ], [ 1, 33, 115 ], [ 1, 35, 63, 85 ], [ 1, 46, 47, 51 ], [ 1, 47, 49, 64 ], [ 1, 50, 51, 52 ], [ 1, 52, 98, 99 ], [ 1, 52, 103 ], [ 1, 59, 60, 64 ], [ 1, 59, 61, 63 ], [ 1, 80, 81, 101 ], [ 1, 80, 117 ], [ 1, 84, 85 ], [ 1, 85, 88, 89 ], [ 1, 100, 101 ], [ 1, 100, 102, 103 ], [ 1, 113, 114 ], [ 1, 113, 115, 116 ], [ 1, 114, 120, 121 ], [ 1, 117, 121, 122 ], [ 1, 121, 123 ], [ 2, 7, 21 ], [ 2, 7, 43 ], [ 2, 7, 92 ], [ 2, 7, 118 ], [ 2, 7, 123 ], [ 2, 7, 128 ], [ 2, 13, 18, 72 ], [ 2, 16, 19, 34 ], [ 2, 17, 18, 44 ], [ 2, 18, 19 ], [ 2, 19, 22, 36 ], [ 2, 21, 87 ], [ 2, 21, 88 ], [ 2, 21, 110 ], [ 2, 21, 127 ], [ 2, 21, 128 ], [ 2, 31, 43, 73 ], [ 2, 33, 34, 115 ], [ 2, 34, 84 ], [ 2, 36, 69, 110 ], [ 2, 36, 87 ], [ 2, 42, 43, 45 ], [ 2, 44, 45 ], [ 2, 44, 71, 111 ], [ 2, 45, 92, 93 ], [ 2, 72, 73 ], [ 2, 72, 74, 116 ], [ 2, 73, 82, 118 ], [ 2, 84, 85, 89 ], [ 2, 86, 87, 89 ], [ 2, 88, 89 ], [ 2, 92, 107, 126 ], [ 2, 110, 111 ], [ 2, 111, 112, 127 ], [ 2, 113, 114, 116 ], [ 2, 114, 120 ], [ 2, 115, 116 ], [ 2, 118, 119, 120 ], [ 2, 120, 121, 123 ], [ 2, 126, 127 ], [ 2, 126, 128, 129 ], [ 7, 21, 57 ], [ 7, 21, 96 ], [ 7, 21, 98 ], [ 7, 21, 124 ], [ 7, 21, 128 ], [ 7, 27, 39, 76 ], [ 7, 29, 40, 102 ], [ 7, 31, 43, 77 ], [ 7, 37, 40, 41 ], [ 7, 38, 39, 90 ], [ 7, 39, 40 ], [ 7, 41, 57, 58 ], [ 7, 41, 96 ], [ 7, 42, 43, 91 ], [ 7, 52, 99, 103 ], [ 7, 57, 95 ], [ 7, 76, 77 ], [ 7, 76, 78, 81 ], [ 7, 77, 82, 118 ], [ 7, 80, 81, 117 ], [ 7, 81, 101 ], [ 7, 90, 91 ], [ 7, 90, 94, 95 ], [ 7, 91, 92, 93 ], [ 7, 92, 107, 125 ], [ 7, 95, 106, 124 ], [ 7, 96, 97, 99 ], [ 7, 98, 99 ], [ 7, 100, 101, 102 ], [ 7, 102, 103 ], [ 7, 117, 122 ], [ 7, 118, 119, 122 ], [ 7, 121, 122, 123 ], [ 7, 124, 125 ], [ 7, 125, 128, 129 ], [ 21, 35, 63, 86 ], [ 21, 36, 69, 87 ], [ 21, 41, 58, 96 ], [ 21, 46, 48, 51 ], [ 21, 48, 49, 64 ], [ 21, 48, 54 ], [ 21, 50, 51, 97 ], [ 21, 53, 54, 70 ], [ 21, 54, 55, 58 ], [ 21, 57, 58 ], [ 21, 57, 95, 106 ], [ 21, 60, 62, 64 ], [ 21, 61, 62, 63 ], [ 21, 62, 68 ], [ 21, 66, 68, 70 ], [ 21, 67, 68, 69 ], [ 21, 69, 110 ], [ 21, 70, 104 ], [ 21, 86, 87 ], [ 21, 86, 88, 89 ], [ 21, 96, 97 ], [ 21, 97, 98, 99 ], [ 21, 104, 105, 112 ], [ 21, 104, 106, 109 ], [ 21, 106, 124 ], [ 21, 110, 111, 112 ], [ 21, 112, 127 ], [ 21, 124, 125, 129 ], [ 21, 126, 127, 129 ], [ 21, 128, 129 ] ];
EDGES:=[ [ [ 1251374, 3000000, 1336302 ], [ 3000000, 3000000, 1336302 ] ], [ [ 3000000, 1298087, 1336302 ], [ 3000000, 3000000, 1336302 ] ], [ [ 1198370, 3000000, 1194365 ], [ 3000000, 3000000, 1194365 ] ], [ [ 3000000, 1205933, 1194365 ], [ 3000000, 3000000, 1194365 ] ], [ [ 1331086, 3000000, 1596025 ], [ 3000000, 3000000, 1596025 ] ], [ [ 3000000, 1457592, 1596025 ], [ 3000000, 3000000, 1596025 ] ], [ [ 1291632, 3000000, 1459105 ], [ 3000000, 3000000, 1459105 ] ], [ [ 3000000, 1370214, 1459105 ], [ 3000000, 3000000, 1459105 ] ], [ [ 1378585, 3000000, 1727327 ], [ 3000000, 3000000, 1727327 ] ], [ [ 3000000, 1554757, 1727327 ], [ 3000000, 3000000, 1727327 ] ], [ [ 1199049, 3000000, 1508558 ], [ 1199049, 3000000, 1418847 ] ], [ [ 1199049, 3000000, 1508558 ], [ 1147946, 3000000, 1508558 ] ], [ [ 1199049, 3000000, 1508558 ], [ 1247062, 3000000, 1556571 ] ], [ [ 1016591, 3000000, 1545122 ], [ 1016591, 3000000, 3000000 ] ], [ [ 1016591, 1279884, 3000000 ], [ 1016591, 3000000, 3000000 ] ], [ [ 1195892, 3000000, 1643869 ], [ 1195892, 3000000, 3000000 ] ], [ [ 1195892, 1421940, 3000000 ], [ 1195892, 3000000, 3000000 ] ], [ [ 1121173, 3000000, 1595923 ], [ 1121173, 3000000, 3000000 ] ], [ [ 1121173, 1358989, 3000000 ], [ 1121173, 3000000, 3000000 ] ], [ [ 1283021, 3000000, 1679828 ], [ 1283021, 3000000, 3000000 ] ], [ [ 1283021, 1485515, 3000000 ], [ 1283021, 3000000, 3000000 ] ], [ [ 1378585, 3000000, 1727327 ], [ 1378585, 3000000, 3000000 ] ], [ [ 1378585, 1554757, 3000000 ], [ 1378585, 3000000, 3000000 ] ], [ [ 1199049, 3000000, 1418847 ], [ 1251374, 3000000, 1418847 ] ], [ [ 1199049, 3000000, 1418847 ], [ 1151842, 3000000, 1371640 ] ], [ [ 1070372, 3000000, 1463870 ], [ -3196749, 3000000, -2803251 ] ], [ [ -3592762/3, -2994970/3, -2412268/3 ], [ -3196749, 3000000, -2803251 ] ], [ [ 1151842, 3000000, 1283298 ], [ -3065728, 3000000, -2934272 ] ], [ [ -1065788, -999880, -934332 ], [ -3065728, 3000000, -2934272 ] ], [ [ 1103258, 3000000, 1371640 ], [ -3134191, 3000000, -2865809 ] ], [ [ -1135937, -996508, -867555 ], [ -3134191, 3000000, -2865809 ] ], [ [ 1198370, 3000000, 1194365 ], [ -5995995/2, 3000000, -6004005/2 ] ], [ [ -1001186, -993623, -1005191 ], [ -5995995/2, 3000000, -6004005/2 ] ], [ [ 1016591, 3000000, 1545122 ], [ -6528531/2, 3000000, -5471469/2 ] ], [ [ -3791824/3, -3001945/3, -2206231/3 ], [ -6528531/2, 3000000, -5471469/2 ] ], [ [ 1147946, 3000000, 1508558 ], [ 1147946, 3000000, 1595923 ] ], [ [ 1147946, 3000000, 1508558 ], [ 1103258, 3000000, 1463870 ] ], [ [ 1247062, 3000000, 1556571 ], [ 1291632, 3000000, 1556571 ] ], [ [ 1247062, 3000000, 1556571 ], [ 1247062, 3000000, 1643869 ] ], [ [ 1251374, 3000000, 1418847 ], [ 1251374, 3000000, 1336302 ] ], [ [ 1251374, 3000000, 1418847 ], [ 1291632, 3000000, 1459105 ] ], [ [ 1151842, 3000000, 1283298 ], [ 1198370, 3000000, 1283298 ] ], [ [ 1103258, 3000000, 1463870 ], [ 1070372, 3000000, 1463870 ] ], [ [ 1103258, 3000000, 1463870 ], [ 1103258, 3000000, 1371640 ] ], [ [ 1070372, 3000000, 1463870 ], [ 1070372, 3000000, 1545122 ] ], [ [ 1070372, 3000000, 1545122 ], [ 1016591, 3000000, 1545122 ] ], [ [ 1070372, 3000000, 1545122 ], [ 1121173, 3000000, 1595923 ] ], [ [ 1151842, 3000000, 1371640 ], [ 1103258, 3000000, 1371640 ] ], [ [ 1151842, 3000000, 1371640 ], [ 1151842, 3000000, 1283298 ] ], [ [ 1247062, 3000000, 1643869 ], [ 1195892, 3000000, 1643869 ] ], [ [ 1247062, 3000000, 1643869 ], [ 1283021, 3000000, 1679828 ] ], [ [ 1251374, 3000000, 1336302 ], [ 1198370, 3000000, 1283298 ] ], [ [ 1198370, 3000000, 1283298 ], [ 1198370, 3000000, 1194365 ] ], [ [ 1147946, 3000000, 1595923 ], [ 1195892, 3000000, 1643869 ] ], [ [ 1147946, 3000000, 1595923 ], [ 1121173, 3000000, 1595923 ] ], [ [ 1291632, 3000000, 1556571 ], [ 1331086, 3000000, 1596025 ] ], [ [ 1291632, 3000000, 1556571 ], [ 1291632, 3000000, 1459105 ] ], [ [ 1331086, 3000000, 1596025 ], [ 1331086, 3000000, 1679828 ] ], [ [ 1283021, 3000000, 1679828 ], [ 1331086, 3000000, 1679828 ] ], [ [ 1331086, 3000000, 1679828 ], [ 1378585, 3000000, 1727327 ] ], [ [ 3000000, 1284394, 1552287 ], [ 3000000, 1284394, 3000000 ] ], [ [ 1233987, 1284394, 3000000 ], [ 3000000, 1284394, 3000000 ] ], [ [ 3000000, 1157431, 1457993 ], [ 3000000, 1157431, 3000000 ] ], [ [ 1177663, 1157431, 3000000 ], [ 3000000, 1157431, 3000000 ] ], [ [ 3000000, 1420695, 1630162 ], [ 3000000, 1420695, 3000000 ] ], [ [ 1309343, 1420695, 3000000 ], [ 3000000, 1420695, 3000000 ] ], [ [ 3000000, 1554757, 1727327 ], [ 3000000, 1554757, 3000000 ] ], [ [ 1378585, 1554757, 3000000 ], [ 3000000, 1554757, 3000000 ] ], [ [ 3000000, 1027258, 1378412 ], [ 3000000, 1027258, 3000000 ] ], [ [ 1105692, 1027258, 3000000 ], [ 3000000, 1027258, 3000000 ] ], [ [ 3000000, 1253074, 1418901 ], [ 3000000, 1342820, 1508647 ] ], [ [ 3000000, 1253074, 1386978 ], [ 3000000, 1298087, 1386978 ] ], [ [ 3000000, 1253074, 1418901 ], [ 3000000, 1190100, 1418901 ] ], [ [ 3000000, 1253074, 1418901 ], [ 3000000, 1253074, 1386978 ] ], [ [ 3000000, 1253074, 1386978 ], [ 3000000, 1155348, 1289252 ] ], [ [ 3000000, 1155348, 1244148 ], [ 3000000, -3044400, -2955600 ] ], [ [ -3057422/3, -3104489/3, -2838089/3 ], [ 3000000, -3044400, -2955600 ] ], [ [ 3000000, 1205933, 1194365 ], [ 3000000, -2994216, -3005784 ] ], [ [ -1001186, -993623, -1005191 ], [ 3000000, -2994216, -3005784 ] ], [ [ 3000000, 1108937, 1289252 ], [ 3000000, -6180315/2, -5819685/2 ] ], [ [ -1030717, -1074799, -894484 ], [ 3000000, -6180315/2, -5819685/2 ] ], [ [ 3000000, 1077850, 1337738 ], [ 3000000, -3129944, -2870056 ] ], [ [ -1043126, -1108381, -848493 ], [ 3000000, -3129944, -2870056 ] ], [ [ 3000000, 1027258, 1378412 ], [ 3000000, -3175577, -2824423 ] ], [ [ -1064762, -1143196, -792042 ], [ 3000000, -3175577, -2824423 ] ], [ [ 3000000, 1284394, 1552287 ], [ 3000000, 1342820, 1552287 ] ], [ [ 3000000, 1298087, 1386978 ], [ 3000000, 1370214, 1459105 ] ], [ [ 3000000, 1298087, 1386978 ], [ 3000000, 1298087, 1336302 ] ], [ [ 3000000, 1155348, 1289252 ], [ 3000000, 1108937, 1289252 ] ], [ [ 3000000, 1155348, 1289252 ], [ 3000000, 1155348, 1244148 ] ], [ [ 3000000, 1284394, 1552287 ], [ 3000000, 1190100, 1457993 ] ], [ [ 3000000, 1190100, 1418901 ], [ 3000000, 1190100, 1457993 ] ], [ [ 3000000, 1190100, 1418901 ], [ 3000000, 1108937, 1337738 ] ], [ [ 3000000, 1190100, 1457993 ], [ 3000000, 1157431, 1457993 ] ], [ [ 3000000, 1342820, 1508647 ], [ 3000000, 1342820, 1552287 ] ], [ [ 3000000, 1342820, 1508647 ], [ 3000000, 1370214, 1508647 ] ], [ [ 3000000, 1342820, 1552287 ], [ 3000000, 1420695, 1630162 ] ], [ [ 3000000, 1298087, 1336302 ], [ 3000000, 1205933, 1244148 ] ], [ [ 3000000, 1155348, 1244148 ], [ 3000000, 1205933, 1244148 ] ], [ [ 3000000, 1205933, 1194365 ], [ 3000000, 1205933, 1244148 ] ], [ [ 3000000, 1157431, 1457993 ], [ 3000000, 1077850, 1378412 ] ], [ [ 3000000, 1108937, 1289252 ], [ 3000000, 1108937, 1337738 ] ], [ [ 3000000, 1108937, 1337738 ], [ 3000000, 1077850, 1337738 ] ], [ [ 3000000, 1457592, 1596025 ], [ 3000000, 1370214, 1508647 ] ], [ [ 3000000, 1457592, 1596025 ], [ 3000000, 1457592, 1630162 ] ], [ [ 3000000, 1370214, 1459105 ], [ 3000000, 1370214, 1508647 ] ], [ [ 3000000, 1420695, 1630162 ], [ 3000000, 1457592, 1630162 ] ], [ [ 3000000, 1457592, 1630162 ], [ 3000000, 1554757, 1727327 ] ], [ [ 3000000, 1077850, 1378412 ], [ 3000000, 1077850, 1337738 ] ], [ [ 3000000, 1077850, 1378412 ], [ 3000000, 1027258, 1378412 ] ], [ [ 1068977, 1157654, 3000000 ], [ -6088677/2, -5911323/2, 3000000 ] ], [ [ -1162011, -1073334, -764655 ], [ -6088677/2, -5911323/2, 3000000 ] ], [ [ 1042068, 1220561, 3000000 ], [ -6178493/2, -5821507/2, 3000000 ] ], [ [ -3642995/3, -3107516/3, -2249489/3 ], [ -6178493/2, -5821507/2, 3000000 ] ], [ [ 1016591, 1279884, 3000000 ], [ -6263293/2, -5736707/2, 3000000 ] ], [ [ -3791824/3, -3001945/3, -2206231/3 ], [ -6263293/2, -5736707/2, 3000000 ] ], [ [ 1088216, 1085460, 3000000 ], [ -2998622, -3001378, 3000000 ] ], [ [ -1110821, -1113577, -775602 ], [ -2998622, -3001378, 3000000 ] ], [ [ 1105692, 1027258, 3000000 ], [ -2960783, -3039217, 3000000 ] ], [ [ -1064762, -1143196, -792042 ], [ -2960783, -3039217, 3000000 ] ], [ [ 1158632, 1284525, 3000000 ], [ 1219446, 1345339, 3000000 ] ], [ [ 1132941, 1284525, 3000000 ], [ 1132941, 1358989, 3000000 ] ], [ [ 1233987, 1284394, 3000000 ], [ 1233987, 1345339, 3000000 ] ], [ [ 1132941, 1284525, 3000000 ], [ 1068977, 1220561, 3000000 ] ], [ [ 1158632, 1284525, 3000000 ], [ 1158632, 1228070, 3000000 ] ], [ [ 1158632, 1284525, 3000000 ], [ 1132941, 1284525, 3000000 ] ], [ [ 1068977, 1220561, 3000000 ], [ 1068977, 1157654, 3000000 ] ], [ [ 1068977, 1220561, 3000000 ], [ 1042068, 1220561, 3000000 ] ], [ [ 1233987, 1284394, 3000000 ], [ 1177663, 1228070, 3000000 ] ], [ [ 1042068, 1279884, 3000000 ], [ 1121173, 1358989, 3000000 ] ], [ [ 1068977, 1157654, 3000000 ], [ 1088216, 1157654, 3000000 ] ], [ [ 1219446, 1345339, 3000000 ], [ 1233987, 1345339, 3000000 ] ], [ [ 1219446, 1345339, 3000000 ], [ 1219446, 1421940, 3000000 ] ], [ [ 1233987, 1345339, 3000000 ], [ 1309343, 1420695, 3000000 ] ], [ [ 1219446, 1421940, 3000000 ], [ 1283021, 1485515, 3000000 ] ], [ [ 1219446, 1421940, 3000000 ], [ 1195892, 1421940, 3000000 ] ], [ [ 1158632, 1228070, 3000000 ], [ 1177663, 1228070, 3000000 ] ], [ [ 1158632, 1228070, 3000000 ], [ 1088216, 1157654, 3000000 ] ], [ [ 1177663, 1228070, 3000000 ], [ 1177663, 1157431, 3000000 ] ], [ [ 1177663, 1157431, 3000000 ], [ 1105692, 1085460, 3000000 ] ], [ [ 1088216, 1157654, 3000000 ], [ 1088216, 1085460, 3000000 ] ], [ [ 1042068, 1220561, 3000000 ], [ 1042068, 1279884, 3000000 ] ], [ [ 1016591, 1279884, 3000000 ], [ 1042068, 1279884, 3000000 ] ], [ [ 1195892, 1421940, 3000000 ], [ 1132941, 1358989, 3000000 ] ], [ [ 1132941, 1358989, 3000000 ], [ 1121173, 1358989, 3000000 ] ], [ [ 1283021, 1485515, 3000000 ], [ 1309343, 1485515, 3000000 ] ], [ [ 1309343, 1420695, 3000000 ], [ 1309343, 1485515, 3000000 ] ], [ [ 1309343, 1485515, 3000000 ], [ 1378585, 1554757, 3000000 ] ], [ [ 1088216, 1085460, 3000000 ], [ 1105692, 1085460, 3000000 ] ], [ [ 1105692, 1085460, 3000000 ], [ 1105692, 1027258, 3000000 ] ], [ [ -1065788, -999880, -934332 ], [ -3080674/3, -3057985/3, -2861341/3 ] ], [ [ -3120544/3, -3167611/3, -2711845/3 ], [ -3057422/3, -3104489/3, -2838089/3 ] ], [ [ -3508703/3, -3174662/3, -2316635/3 ], [ -3642995/3, -3107516/3, -2249489/3 ] ], [ [ -3473092/3, -3054805/3, -2472103/3 ], [ -3592762/3, -2994970/3, -2412268/3 ] ], [ [ -3473092/3, -3054805/3, -2472103/3 ], [ -1135937, -996508, -867555 ] ], [ [ -3473092/3, -3054805/3, -2472103/3 ], [ -3445010/3, -3110969/3, -2444021/3 ] ], [ [ -3592762/3, -2994970/3, -2412268/3 ], [ -3663766/3, -3065974/3, -2270260/3 ] ], [ [ -3445010/3, -3110969/3, -2444021/3 ], [ -3308194/3, -3179377/3, -2512429/3 ] ], [ [ -3445010/3, -3110969/3, -2444021/3 ], [ -3508703/3, -3174662/3, -2316635/3 ] ], [ [ -1162011, -1073334, -764655 ], [ -3508703/3, -3174662/3, -2316635/3 ] ], [ [ -1162011, -1073334, -764655 ], [ -3361759/3, -3282139/3, -2356102/3 ] ], [ [ -1086923, -1021015, -892062 ], [ -1135937, -996508, -867555 ] ], [ [ -1086923, -1021015, -892062 ], [ -1065788, -999880, -934332 ] ], [ [ -1086923, -1021015, -892062 ], [ -3237800/3, -3108983/3, -2653217/3 ] ], [ [ -3237800/3, -3108983/3, -2653217/3 ], [ -3308194/3, -3179377/3, -2512429/3 ] ], [ [ -3237800/3, -3108983/3, -2653217/3 ], [ -3120544/3, -3167611/3, -2711845/3 ] ], [ [ -3120544/3, -3167611/3, -2711845/3 ], [ -1030717, -1074799, -894484 ] ], [ [ -3308194/3, -3179377/3, -2512429/3 ], [ -1097265, -1070725, -832010 ] ], [ [ -3080674/3, -3057985/3, -2861341/3 ], [ -3057422/3, -3104489/3, -2838089/3 ] ], [ [ -3080674/3, -3057985/3, -2861341/3 ], [ -1001186, -993623, -1005191 ] ], [ [ -3642995/3, -3107516/3, -2249489/3 ], [ -3663766/3, -3065974/3, -2270260/3 ] ], [ [ -3663766/3, -3065974/3, -2270260/3 ], [ -3791824/3, -3001945/3, -2206231/3 ] ], [ [ -1097265, -1070725, -832010 ], [ -3150551/3, -3282797/3, -2566652/3 ] ], [ [ -1097265, -1070725, -832010 ], [ -3361759/3, -3282139/3, -2356102/3 ] ], [ [ -3361759/3, -3282139/3, -2356102/3 ], [ -1110821, -1113577, -775602 ] ], [ [ -1030717, -1074799, -894484 ], [ -3150551/3, -3282797/3, -2566652/3 ] ], [ [ -3150551/3, -3282797/3, -2566652/3 ], [ -1043126, -1108381, -848493 ] ], [ [ -1110821, -1113577, -775602 ], [ -1069155, -1134410, -796435 ] ], [ [ -1043126, -1108381, -848493 ], [ -1069155, -1134410, -796435 ] ], [ [ -1064762, -1143196, -792042 ], [ -1069155, -1134410, -796435 ] ] ];
CORNER_PAIRS:=[ 1, 3, 5, 7, 9, 14, 16, 18, 20, 22, 26, 28, 30, 32, 34, 61, 63, 65, 67, 69, 76, 78, 80, 82, 84, 111, 113, 115, 117, 119 ];


==> anc/find-lines.g <==
instance_nr:=1;
#interval_of_this_instance:=[((instance_nr-1)*3+1)..Minimum(((instance_nr-1)*3+3),45)];
interval_of_this_instance:=[1..45];

#find tropical lines meeting the four quintics:
LINES:=[]; 
MULT:=[];
directions:=List([1..4],x->indices(asymp_per_edge,asymptotes[x]));
for a1 in directions[1]{interval_of_this_instance} do
 Print(a1," ",Length(LINES),"\n"); 
 for a2 in directions[2] do
  for a3 in directions[3] do
   for a4 in directions[4] do
    a:=[a1,a2,a3,a4];
    Corners:=[]; #finding the corner pairs that are being met
    if(AbsInt(a1-a2)=1 and \in(Minimum(a1,a2),CORNER_PAIRS)) then Add(Corners,[1,2]);fi;
    if(AbsInt(a1-a3)=1 and \in(Minimum(a1,a3),CORNER_PAIRS)) then Add(Corners,[1,3]);fi;
    if(AbsInt(a1-a4)=1 and \in(Minimum(a1,a4),CORNER_PAIRS)) then Add(Corners,[1,4]);fi;
    if(AbsInt(a2-a3)=1 and \in(Minimum(a2,a3),CORNER_PAIRS)) then Add(Corners,[2,3]);fi; 
    if(AbsInt(a2-a4)=1 and \in(Minimum(a2,a4),CORNER_PAIRS)) then Add(Corners,[2,4]);fi; 
    if(AbsInt(a3-a4)=1 and \in(Minimum(a3,a4),CORNER_PAIRS)) then Add(Corners,[3,4]);fi; 
    for comb in [[[1,2],[3,4]],[[1,3],[2,4]],[[1,4],[2,3]]] do
     if Intersection(Corners,comb)=[] then #if no corner pair matches with a leg pair of the line type
       dirs:=[D0{asymptotes{comb[1]}},D0{asymptotes{comb[2]}}];
       uvec:=Concatenation(Sum(dirs[1]),[0]);
 
       #consider tropical lines of type comb 
       #meeting the four given edges places conditions on the two central vertices. These are required to lie in the following cones
       point1:= IntersectCones(Concatenation(Cone0([-dirs[1][1]]),ScaletoIntMat(Cone(EDGES[a[comb[1][1]]]))),Concatenation(Cone0([-dirs[1][2]]),ScaletoIntMat(Cone(EDGES[a[comb[1][2]]]))));
       point2:= IntersectCones(Concatenation(Cone0([-dirs[2][1]]),ScaletoIntMat(Cone(EDGES[a[comb[2][1]]]))),Concatenation(Cone0([-dirs[2][2]]),ScaletoIntMat(Cone(EDGES[a[comb[2][2]]]))));
       if point1<>[] and point2<>[] then
        #Furthermore, the two vertices need to be connectable by an edge that is a multiple of uvec
        Point1:= IntersectCones(point1,Concatenation(point2,[uvec]));
        Point2:= IntersectCones(point2,Concatenation(point1,[-uvec]));
        #the resulting polyhedral piece can't have unbounded directions by construction since the directions used are linearly independent.
        if Point1<>[] and Point2<>[] then
         P1:=dehomog2(Point1);
         P2:=dehomog2(Point2);
         CentralPart:=Concatenation(P1,P2);
         Leg1:=Concatenation(P1,List(P1,x->project1(x,dirs[1][1])));
         Leg2:=Concatenation(P1,List(P1,x->project1(x,dirs[1][2])));
         Leg3:=Concatenation(P2,List(P2,x->project1(x,dirs[2][1])));
         Leg4:=Concatenation(P2,List(P2,x->project1(x,dirs[2][2])));
         Add(LINES,[CentralPart,Leg1,Leg2,Leg3,Leg4]);
         #Print(P1[1],P2[1],EDGES[a[comb[1][1]]],EDGES[a[comb[1][2]]],EDGES[a[comb[2][1]]],EDGES[a[comb[2][2]]],"\n");
         Add(MULT,[Multiplicityy(P1[1],P2[1],EDGES[a[comb[1][1]]],EDGES[a[comb[1][2]]],EDGES[a[comb[2][1]]],EDGES[a[comb[2][2]]]),P1[1],P2[1],EDGES[a[comb[1][1]]],EDGES[a[comb[1][2]]],EDGES[a[comb[2][1]]],EDGES[a[comb[2][2]]]] );
         Print(MULT[Length(MULT)][1],"\n");
        fi; 
       fi;
     fi;
    od;
   od;
  od;
 od;
od;



#write the found lines to a file

output:=Concatenation("l[",String(instance_nr),"]:=",String(LINES),";\n\n");
output:=Concatenation(output,"m[",String(instance_nr),"]:=",String(MULT),";\n\n");
name := Filename(DirectoryCurrent( ), "lines.txt" );;
outfile := OutputTextFile( name, true );;  #false means overwrite (true would be append)
SetPrintFormattingStatus( outfile,false);
AppendTo(outfile, output);;
CloseStream(outfile);;


==> anc/four-tropical-quintic-curves.g <==
dvec:=DPa[face_nr];
face_ind:=indices(dvec*TransposedMat(Cone(Qa)),0);
PM:=ProjectCone2(Cone(Qa{face_ind})).M0;
P1:=Filtered(Cone(Pa),x->dvec*x=0)*PM;
opoint:=P1[1]; #make this be the origin
P1:=List(P1{[1..Length(P1)]},x->x-opoint);
Q1:=List(Cone(Qa{face_ind})*PM,x->x-opoint);
PM2:=ProjectCone2(P1).M0;
P:=P1*PM2;
Q:=Q1*PM2;
h:=ha{face_ind};
#transform P,Q to 5*(standard triangle)
PM3:=List(P{[2..Length(P)]},x->primitive(x))^(-1);
P:=P*PM3;
Q:=Q*PM3;

Qh:=TransposedMat(Concatenation(TransposedMat(Q),[h]));
CQh:=Cone(Qh);
CQh:=Concatenation(CQh,[[0,0,0,1,0]]); #this means adding vertical walls to the boundary of the polytope
D:=DualCone(CQh).cone;
asymptotes:=indices(List(D,y->y[4]),0);
D0:=List(D,x->x{[1,2,3]}+projection_distance/25*[10,10,10]);
D0{asymptotes}:=List(D{asymptotes},x->x{[1,2,3]});
ac:=AllCones(D);
#strap the relevant part of the data
ac3r:=Filtered(ac[3],x->Length(Intersection(x,asymptotes))>0);
#compute all edges of the four quintics
EDGES:=[]; CORNER_PAIRS:=[];
asymp_per_edge:=[];
for c in ac3r do 
  #run through 3d cones as these will give edges of the tropicalization of the union of the 4 quintic curves
  asy:=Intersection(c,asymptotes);
  other:=StructuralCopy(c);
  SubtractSet(other,asy);
  if Length(asy)=2 then
    #the tropical piece is a vertex plus an R_{>=0}^2, intersected with the simplex of projection_distance, this gives two intervals.
    Add(EDGES,[ project1(D0[other[1]],D0[asy[1]]) , project12(D0[other[1]],D0[asy[1]],D0[asy[2]]) ]);
     Add(asymp_per_edge,asy[1]);
    Add(EDGES,[ project1(D0[other[1]],D0[asy[2]]) , project12(D0[other[1]],D0[asy[1]],D0[asy[2]]) ]);
     Add(asymp_per_edge,asy[2]);
    Add(CORNER_PAIRS,Length(EDGES)-1);
  fi;
  if Length(asy)=1 then
    #the tropical piece is an interval plus a R_{>=0} ray, intersected with the simplex of projection_distance, this gives an interval.
    other:=other{Filtered([1..Length(other)],x->IsSubset(ac[2],[Set([asy[1],other[x]])]))};
    Add(EDGES,[ project1(D0[other[1]],D0[asy[1]]) , project1(D0[other[2]],D0[asy[1]]) ]);
     Add(asymp_per_edge,asy[1]);
  fi;
od;

#write a string to a file which can be loaded into Sagemath for plotting the 4 tropical quintics
i:=projection_distance;
tetraederlines:=Concatenation(
"line3d([",String(i*[1,1,1]),",",String(i*[1,1,-3]),"],color=\"grey\",frame=False,axes=False)+",
"line3d([",String(i*[1,1,1]),",",String(i*[1,-3,1]),"],color=\"grey\",frame=False,axes=False)+",
"line3d([",String(i*[1,1,1]),",",String(i*[-3,1,1]),"],color=\"grey\",frame=False,axes=False)+",
"line3d([",String(i*[1,-3,1]),",",String(i*[-3,1,1]),"],color=\"grey\",frame=False,axes=False)+",
"line3d([",String(i*[1,1,-3]),",",String(i*[-3,1,1]),"],color=\"grey\",frame=False,axes=False)+",
"line3d([",String(i*[1,-3,1]),",",String(i*[1,1,-3]),"],color=\"grey\",frame=False,axes=False)");
tropquintics:=Concatenation(List(EDGES,x->Concatenation("line3d([(",String(x[1][1]),",",String(x[1][2]),",",String(x[1][3]),"),(",String(x[2][1]),",",String(x[2][2]),",",String(x[2][3]),")],frame=False,axes=False) + ")));
output:=Concatenation("p=",tropquintics,tetraederlines);
#output:=output{[1..Length(output)-1]};
name := Filename(DirectoryCurrent( ), "sage-command.sage" );;
outfile := OutputTextFile( name, false );;  #false means overwrite (true would be append)
SetPrintFormattingStatus( outfile,false);
AppendTo(outfile, output);;
CloseStream(outfile);;
#in sage do the following two commands: 
#load("/home/herman/Dokumente/mathe/gap/2017/sage-command.sage")
#p.show()


#write gap data to a file in a way so that it can be read again by gap via the command Read("data.g");
#(this isn't really used in what follows but could be handy to you maybe for whatever you have in mind)
output:=Concatenation("face_nr:=",String(face_nr),";\n","Qh:=",String(Qh),";\n","CQh:=",String(CQh),";\n","asymptotes:=",String(asymptotes),";\n","asymp_per_edge:=",String(asymp_per_edge),";\n","D:=",String(D),";\n","D0:=",String(D0),";\n","ac:=",String(ac),";\n","ac3r:=",String(ac3r),";\n","EDGES:=",String(EDGES),";\n","CORNER_PAIRS:=",String(CORNER_PAIRS),";\n");
name := Filename(DirectoryCurrent( ), "data.g" );;
outfile := OutputTextFile( name, false );;  #false means overwrite (true would be append)
SetPrintFormattingStatus( outfile,false);
AppendTo(outfile, output);;
CloseStream(outfile);;

#Save the workspace for future resurrection
SaveWorkspace("current-P3");


==> anc/lines-on-quintic-all5P3.g <==
#this file is really just a copy of lines-on-quintic.g with minor adaptions, at this point only the refinement of the lattice
#one important adaption: previously all lines were disregarded that touched an edge of a corner pair. This is a flaw as lines that meet a corner pair but not with a "line corner" are actually rigid and thus should be counted.

face_nr:=InputFromUser("For parallel computing, please enter the number of the face (1-5) :");
instance_nr:=InputFromUser("For parallel computing, please enter the number of this instance (1-15) :");

Read("/home/herman/Dokumente/mathe/gap/2017/affhodge.g");

projection_distance:=20000*50;

project1:=function(v,a)
  #input is two vectors in R^3.
  #return w=v+xa for some x>=0 such that (a,w)=projection_distance
  return v + (projection_distance-a*v) / (a*a) * a;
end;

project12:=function(v,a,b)
  #input is three vectors in R^3.
  #return w=v+xa+yb for some x,y>=0 such that (a,w)=(b,w)=projection_distance
  local A;
  A:=[[a*a,a*b],[a*b,b*b]];
  return v + (A^(-1)*[projection_distance-v*a, projection_distance-v*b])*[a,b];
end;

dehomog:=function(M)
  #give a list of vectors M in R^4 with at least one that has forth component nonzero, dehomogenize it
  local v,w; w:=[];
  for v in M do if v[4]<>0 then w:=v; fi;od;
  return List(List(M,x->x+(1-SignInt(x[4])^2)*w) , v->v{[1,2,3]}/v[4]); 
end;

dehomog2:=function(M)
  #give a list of vectors M in R^4 each with forth component nonzero, dehomogenize it
  return List(M, v->v{[1,2,3]}/v[4]); 
end;


ScaletoIntMat:=function(M)
  #give a list of vectors, scale each to make it integral
  return List(M,x->Product(List(x,y->DenominatorRat(y)))*x);
end;

Cone0:=function(M)
  return
  TransposedMat(Concatenation(TransposedMat(M),[zeros(Length(M))]));
end;

IsPosMultiple:=function(u,v)
  #returns true if u=a*v for some positive a and u,v not both zero, otherwise returns false
  local i,j; 
  i:=0;
  for j in [1..Length(u)] do if u[j]<>0 then i:=j;fi; od;
  if i>0 and v[i]*u[i]>0 and u=u[i]/v[i]*v then return true; else return false; fi;
end;

IsInEdge:=function(v,e)
  #v is a vector and e is a list of two vectors, check whether v lies on the interval between the vectors in e
  return v=e[1] or v=e[2] or (IsPosMultiple(v-e[1],e[2]-e[1]) and IsPosMultiple(v-e[2],e[1]-e[2]));
end;

IsInEdgeInterior:=function(v,e)
  #v is a vector and e is a list of two vectors, check whether v lies on the open interval between the vectors in e
  return IsPosMultiple(v-e[1],e[2]-e[1]) and IsPosMultiple(v-e[2],e[1]-e[2]);
end;

Multiplicityy:=function(point1,point2,e11,e12,e21,e22)
  local M,s11,s12,s21,s22,uvec;
  M:=zeros(15,15);
  s11:=Saturate(ScaletoIntMat(List(e11,x->x-point1)));
  s12:=Saturate(ScaletoIntMat(List(e12,x->x-point1)));
  s21:=Saturate(ScaletoIntMat(List(e21,x->x-point2)));
  s22:=Saturate(ScaletoIntMat(List(e22,x->x-point2)));
  uvec:=Saturate(ScaletoIntMat([point1-point2]))[1];
  #Print(s11,s12,s21,s22,uvec,"\n");
  M{[1,2]}{[1,2,3]}:=s11; M{[5,6,7]}{[1,2,3]}:=IdentityMat(3); 
  M{[3,4]}{[4,5,6]}:=s12; M{[5,6,7]}{[4,5,6]}:=IdentityMat(3); 
                          M{[5,6,7]}{[7,8,9]}:=IdentityMat(3);    
  M[8]{[7,8,9]}:=uvec;
                                M{[9,10,11]}{[7,8,9]}:=-IdentityMat(3);    
  M{[12,13]}{[10,11,12]}:=s21;  M{[9,10,11]}{[10,11,12]}:=IdentityMat(3);    
  M{[14,15]}{[13,14,15]}:=s22;  M{[9,10,11]}{[13,14,15]}:=IdentityMat(3);    
  return Product(complement(M,IdentityMat(15)).mods);
end;

EdgeToString:=function(e);
  return Concatenation("(",String(e[1][1]),",",String(e[1][2]),",",String(e[1][3]),"),(",String(e[2][1]),",",String(e[2][2]),",",String(e[2][3]),")");
end;

IntersectCones:=function(P,Q)
 #Intersect the two cones given by lists of generators P and Q
 return DualCone(Concatenation(DualCone(P).cone,DualCone(Q).cone)).cone;
end;

Pa:=5*standard(4);
Qa:=Concatenation(Pa,LatticePoints(Pa,true));
ha:=List(Qa,x->Height_KKMS(x));
ha:=List(ha,x->22000*x+Random([-6000..6000]));
DPa:=DualCone(Cone(Pa)).cone;

SaveWorkspace("5P3");

face_nr:=1;

dvec:=DPa[face_nr];
face_ind:=indices(dvec*TransposedMat(Cone(Qa)),0);
PM:=ProjectCone2(Cone(Qa{face_ind})).M0;
P1:=Filtered(Cone(Pa),x->dvec*x=0)*PM;
opoint:=P1[1]; #make this be the origin
P1:=List(P1{[1..Length(P1)]},x->x-opoint);
Q1:=List(Cone(Qa{face_ind})*PM,x->x-opoint);
PM2:=ProjectCone2(P1).M0;
P:=P1*PM2;
Q:=Q1*PM2;
h:=ha{face_ind};
#transform P,Q to 5*(standard triangle)
PM3:=List(P{[2..Length(P)]},x->primitive(x))^(-1);
P:=P*PM3;
Q:=Q*PM3;


Qh:=TransposedMat(Concatenation(TransposedMat(Q),[h]));
CQh:=Cone(Qh);
CQh:=Concatenation(CQh,[[0,0,0,1,0]]); #this means adding vertical walls to the boundary of the polytope
D:=DualCone(CQh).cone;
asymptotes:=indices(List(D,y->y[4]),0);
D0:=List(D,x->x{[1,2,3]}+projection_distance/25*[10,10,10]);
D0{asymptotes}:=List(D{asymptotes},x->x{[1,2,3]});
ac:=AllCones(D);
#strap the relevant part of the data
ac3r:=Filtered(ac[3],x->Length(Intersection(x,asymptotes))>0);
#compute all edges of the four quintics
EDGES:=[]; CORNER_PAIRS:=[];
asymp_per_edge:=[];
for c in ac3r do 
  #run through 3d cones as these will give edges of the tropicalization of the union of the 4 quintic curves
  asy:=Intersection(c,asymptotes);
  other:=StructuralCopy(c);
  SubtractSet(other,asy);
  if Length(asy)=2 then
    #the tropical piece is a vertex plus an R_{>=0}^2, intersected with the simplex of projection_distance, this gives two intervals.
    Add(EDGES,[ project1(D0[other[1]],D0[asy[1]]) , project12(D0[other[1]],D0[asy[1]],D0[asy[2]]) ]);
     Add(asymp_per_edge,asy[1]);
    Add(EDGES,[ project1(D0[other[1]],D0[asy[2]]) , project12(D0[other[1]],D0[asy[1]],D0[asy[2]]) ]);
     Add(asymp_per_edge,asy[2]);
    Add(CORNER_PAIRS,Length(EDGES)-1);
  fi;
  if Length(asy)=1 then
    #the tropical piece is an interval plus a R_{>=0} ray, intersected with the simplex of projection_distance, this gives an interval.
    other:=other{Filtered([1..Length(other)],x->IsSubset(ac[2],[Set([asy[1],other[x]])]))};
    Add(EDGES,[ project1(D0[other[1]],D0[asy[1]]) , project1(D0[other[2]],D0[asy[1]]) ]);
     Add(asymp_per_edge,asy[1]);
  fi;
od;


i:=projection_distance;
tetraederlines:=Concatenation(
"line3d([",String(i*[1,1,1]),",",String(i*[1,1,-3]),"],color=\"grey\",frame=False,axes=False)+",
"line3d([",String(i*[1,1,1]),",",String(i*[1,-3,1]),"],color=\"grey\",frame=False,axes=False)+",
"line3d([",String(i*[1,1,1]),",",String(i*[-3,1,1]),"],color=\"grey\",frame=False,axes=False)+",
"line3d([",String(i*[1,-3,1]),",",String(i*[-3,1,1]),"],color=\"grey\",frame=False,axes=False)+",
"line3d([",String(i*[1,1,-3]),",",String(i*[-3,1,1]),"],color=\"grey\",frame=False,axes=False)+",
"line3d([",String(i*[1,-3,1]),",",String(i*[1,1,-3]),"],color=\"grey\",frame=False,axes=False)");

#write setup to a file

output:=Concatenation("face_nr:=",String(face_nr),";\n","Qh:=",String(Qh),";\n","CQh:=",String(CQh),";\n","asymptotes:=",String(asymptotes),";\n","asymp_per_edge:=",String(asymp_per_edge),";\n","D:=",String(D),";\n","D0:=",String(D0),";\n","ac:=",String(ac),";\n","ac3r:=",String(ac3r),";\n","EDGES:=",String(EDGES),";\n","CORNER_PAIRS:=",String(CORNER_PAIRS),";\n");
name := Filename(DirectoryCurrent( ), "data.g" );;
outfile := OutputTextFile( name, false );;  #false means overwrite (true would be append)
SetPrintFormattingStatus( outfile,false);
AppendTo(outfile, output);;
CloseStream(outfile);;

SaveWorkspace("5P3_1");



#find tropical lines meeting the four quintics:
LINES:=[]; 
MULT:=[];
directions:=List([1..4],x->indices(asymp_per_edge,asymptotes[x]));
interval_of_this_instance:=[((instance_nr-1)*3+1)..Minimum(((instance_nr-1)*3+3),45)];
for a1 in directions[1]{interval_of_this_instance} do
 Print(a1," ",Length(LINES),"\n"); 
 for a2 in directions[2] do
  for a3 in directions[3] do
   for a4 in directions[4] do
    a:=[a1,a2,a3,a4];
    Corners:=[]; #finding the corner pairs that are being met
    if(AbsInt(a1-a2)=1 and \in(Minimum(a1,a2),CORNER_PAIRS)) then Add(Corners,[1,2]);fi;
    if(AbsInt(a1-a3)=1 and \in(Minimum(a1,a3),CORNER_PAIRS)) then Add(Corners,[1,3]);fi;
    if(AbsInt(a1-a4)=1 and \in(Minimum(a1,a4),CORNER_PAIRS)) then Add(Corners,[1,4]);fi;
    if(AbsInt(a2-a3)=1 and \in(Minimum(a2,a3),CORNER_PAIRS)) then Add(Corners,[2,3]);fi; 
    if(AbsInt(a2-a4)=1 and \in(Minimum(a2,a4),CORNER_PAIRS)) then Add(Corners,[2,4]);fi; 
    if(AbsInt(a3-a4)=1 and \in(Minimum(a3,a4),CORNER_PAIRS)) then Add(Corners,[3,4]);fi; 
    for comb in [[[1,2],[3,4]],[[1,3],[2,4]],[[1,4],[2,3]]] do
     if Intersection(Corners,comb)=[] then #if no corner pair matches with a leg pair of the line type
       dirs:=[D0{asymptotes{comb[1]}},D0{asymptotes{comb[2]}}];
       uvec:=Concatenation(Sum(dirs[1]),[0]);
 
       #consider tropical lines of type comb 
       #meeting the four given edges places conditions on the two central vertices. These are required to lie in the following cones
       point1:= IntersectCones(Concatenation(Cone0([-dirs[1][1]]),ScaletoIntMat(Cone(EDGES[a[comb[1][1]]]))),Concatenation(Cone0([-dirs[1][2]]),ScaletoIntMat(Cone(EDGES[a[comb[1][2]]]))));
       point2:= IntersectCones(Concatenation(Cone0([-dirs[2][1]]),ScaletoIntMat(Cone(EDGES[a[comb[2][1]]]))),Concatenation(Cone0([-dirs[2][2]]),ScaletoIntMat(Cone(EDGES[a[comb[2][2]]]))));
       if point1<>[] and point2<>[] then
        #Furthermore, the two vertices need to be connectable by an edge that is a multiple of uvec
        Point1:= IntersectCones(point1,Concatenation(point2,[uvec]));
        Point2:= IntersectCones(point2,Concatenation(point1,[-uvec]));
        #the resulting polyhedral piece can't have unbounded directions by construction since the directions used are linearly independent.
        if Point1<>[] and Point2<>[] then
         P1:=dehomog2(Point1);
         P2:=dehomog2(Point2);
         CentralPart:=Concatenation(P1,P2);
         Leg1:=Concatenation(P1,List(P1,x->project1(x,dirs[1][1])));
         Leg2:=Concatenation(P1,List(P1,x->project1(x,dirs[1][2])));
         Leg3:=Concatenation(P2,List(P2,x->project1(x,dirs[2][1])));
         Leg4:=Concatenation(P2,List(P2,x->project1(x,dirs[2][2])));
         Add(LINES,[CentralPart,Leg1,Leg2,Leg3,Leg4]);
         #Print(P1[1],P2[1],EDGES[a[comb[1][1]]],EDGES[a[comb[1][2]]],EDGES[a[comb[2][1]]],EDGES[a[comb[2][2]]],"\n");
         Add(MULT,[Multiplicityy(P1[1],P2[1],EDGES[a[comb[1][1]]],EDGES[a[comb[1][2]]],EDGES[a[comb[2][1]]],EDGES[a[comb[2][2]]]),P1[1],P2[1],EDGES[a[comb[1][1]]],EDGES[a[comb[1][2]]],EDGES[a[comb[2][1]]],EDGES[a[comb[2][2]]]] );
         Print(MULT[Length(MULT)][1],"\n");
        fi; 
       fi;
     fi;
    od;
   od;
  od;
 od;
od;



#write the found lines to a file

output:=Concatenation("l[",String(instance_nr),"]:=",String(LINES),";\n\n");
output:=Concatenation(output,"m[",String(instance_nr),"]:=",String(MULT),";\n\n");
name := Filename(DirectoryCurrent( ), "lines.txt" );;
outfile := OutputTextFile( name, true );;  #false means overwrite (true would be append)
SetPrintFormattingStatus( outfile,false);
AppendTo(outfile, output);;
CloseStream(outfile);;


#assemble various output files together
l:=[];m:=[];
Read("lines.txt"); #Read("lines2.txt"); Read("lines3.txt");
#sort vertices in the the edges and then also the edges
LINES:=List(Concatenation(l),x->Set(List(x,y->Set(y))));
#remove multiples:
MULT:=Concatenation(m);
perm:=Sortex(LINES);
MULT:=Permuted(MULT,perm);
ind:=[1];
#remove doubles
for i in [2..(Length(LINES))] do if LINES[i]<>LINES[i-1] then Add(ind,i); fi;od;
#remove higher-dimensional pieces:
ind2:=[]; for i in ind do if Maximum(List(LINES[i],x->Length(x)))=2 then Add(ind2,i); fi;  od;
LINES:=LINES{ind2};
MULT:=MULT{ind2};
#remove lines that meet vertices:
ac2r:=Filtered(ac[2],x->Length(Intersection(x,asymptotes))=1); 
ac2r_dir:=List([1..4],x->List(ac2r{indices(List(ac2r,y->Intersection(y,[asymptotes[x]])),[asymptotes[x]])},z->Difference(z,[asymptotes[x]])[1])); #these are the vertex indices per direction
Vert:=Concatenation(List([1..4],x->List(ac2r_dir[x],y->project1(D0[y],D0[asymptotes[x]]))));
ind:=Filtered([1..Length(LINES)],x->Length(Intersection(Concatenation(LINES[x]),Vert))=0);
LINES:=LINES{ind};
MULT:=MULT{ind};
#Remove lines with fourvalent vertex
ind:=[]; for i in [1..Length(LINES)] do if Minimum(List(LINES[i],y->Length(y)))=2 then Add(ind,i);fi; od;
LINES:=LINES{ind};
MULT:=MULT{ind};
List(MULT,x->x[1]);
Sum(List(MULT,x->x[1]));


lends:=[];
for asy in D0{asymptotes} do
 Add(lends, Concatenation(List(LINES,x->Filtered(Concatenation(x),y->AbsInt(asy*y)=projection_distance))) );
od;
List(lends,x->Length(x));
Length(indices(List(MULT,x->x[1]),2));


#generate input for sage:
Lines:=Concatenation(List([1..Length(LINES)],x->Concatenation(List(LINES[x],y->Concatenation("Polyhedron(vertices=",String(y),", rays=[]).plot(frame=False,axes=False,rgbcolor=(",String(MULT[x][1]*0.5),",0,",String(1.0/MULT[x][1]),"))+")))));
output:=Concatenation(List(EDGES,x->Concatenation("line3d([(",String(x[1][1]),",",String(x[1][2]),",",String(x[1][3]),"),(",String(x[2][1]),",",String(x[2][2]),",",String(x[2][3]),")],frame=False,axes=False) + ")));
output:=Concatenation("p=",output,Lines);
output:=output{[1..Length(output)-1]};
name := Filename(DirectoryCurrent( ), "sage-command.sage" );;
outfile := OutputTextFile( name, false );;  #false means overwrite (true would be append)
SetPrintFormattingStatus( outfile,false);
AppendTo(outfile, output);;
CloseStream(outfile);;
#in sage do the following two commands: 
#load("/home/herman/Dokumente/mathe/gap/2017/sage-command.sage")
#p.show()


#Find the central vertices of each line:
CENTRALS:=List(LINES, x->List(Filtered(Collected(Concatenation(x)),y->y[2]>1),z->z[1]));







#find the tropical lines with zero length compact edge that go thru triple points only
ac2r:=Filtered(ac[2],x->Length(Intersection(x,asymptotes))=1);
ac2r_directions:=List([1..4],x->List(ac2r{indices(List(ac2r,y->Intersection(y,[asymptotes[x]])),[asymptotes[x]])},z->Difference(z,[asymptotes[x]])[1]));
for a1 in ac2r_directions[1] do
 for a2 in ac2r_directions[2] do
  for a3 in ac2r_directions[3] do
   for a4 in ac2r_directions[4] do
     a:=[a1,a2,a3,a4]; 
     Inters:=IntegralIntersection(IntegralIntersection(IntegralIntersection(
Saturate(ScaletoIntMat([Cone0([D0[asymptotes[1]]])[1],Cone([D0[a1]])[1]])),
Saturate(ScaletoIntMat([Cone0([D0[asymptotes[2]]])[1],Cone([D0[a2]])[1]]))),
Saturate(ScaletoIntMat([Cone0([D0[asymptotes[3]]])[1],Cone([D0[a3]])[1]]))),
Saturate(ScaletoIntMat([Cone0([D0[asymptotes[4]]])[1],Cone([D0[a4]])[1]])));
     if Inters<>[] then Print(Inters[1],","); fi;
od;od;od;od;

LINE_S:="";
for a1 in Verts do
 for a2 in D0{asymptotes} do
  LINE_S:=Concatenation(LINE_S,Concatenation("line3d([",EdgeToString([a1,project1(a1,a2)]),"],frame=False,axes=False,rgbcolor=(0.5,0,1)") );
 od;
od;


#old stuff in loop:
      #line1:=IntegralIntersection(ScaletoIntMat(Concatenation(Cone0([dirs[1][1]]),Cone(EDGES[a[comb[1][1]]]))),ScaletoIntMat(Concatenation(Cone0([dirs[1][2]]),Cone(EDGES[a[comb[1][2]]]))));
      #line2:=IntegralIntersection(ScaletoIntMat(Concatenation(Cone0([dirs[2][1]]),Cone(EDGES[a[comb[2][1]]]))),ScaletoIntMat(Concatenation(Cone0([dirs[2][2]]),Cone(EDGES[a[comb[2][2]]]))));
      #if Length(line1)=2 and Length(line2)=2 then
      #  point1:=IntegralIntersection(Concatenation(line2,[uvec]),line1);
      #  point2:=IntegralIntersection(Concatenation(line1,[uvec]),line2);
      #  if Length(point1)=1 and Length(point2)=1 and point1[1][4]<>0 and point2[1][4]<>0 then
      #    point1:=dehomog(point1)[1]; 
      #    point2:=dehomog(point2)[1];
      #    #check if these two vertices give a tropical curve with positive edge lengths
      #    if point2=point1  #IsPosMultiple(point2-point1,uvec{[1..3]}) 
      #       and Maximum(D0{asymptotes}*point1)<=projection_distance and Maximum(D0{asymptotes}*point2)<=projection_distance then
      #      v11:=project1(point1,dirs[1][1]);
      #      v12:=project1(point1,dirs[1][2]);
      #      v21:=project1(point2,dirs[2][1]);
      #      v22:=project1(point2,dirs[2][1]);
      #      #finally check, whether this tropical curve meets the bounding tetrahedron in the edges of the quintic curves that we started with.
      #      #Print(v12,EDGES[a[comb[1][2]]],"\n");
      #      e11:=EDGES[a[comb[1][1]]];
      #      e12:=EDGES[a[comb[1][2]]];
      #      e21:=EDGES[a[comb[2][1]]];
      #      e22:=EDGES[a[comb[2][2]]];
      #      if IsInEdge(v11,e11) and IsInEdge(v12,e12) and IsInEdge(v21,e21) and IsInEdge(v22,e22) then 
      #        Multi:=0; #Multiplicityy(point1,point2,e11,e12,e21,e22);
      #        Add(LINES,[point1,point2,v11,v12,v21,v22,Multi]);
      #        if IsInEdgeInterior(v11,EDGES[a[comb[1][1]]]) and IsInEdgeInterior(v12,EDGES[a[comb[1][2]]]) 
      #          and IsInEdgeInterior(v21,EDGES[a[comb[2][1]]]) and IsInEdgeInterior(v22,EDGES[a[comb[2][2]]]) then Add(LINES_INT,[point1,point2,v11,v12,v21,v22,Multi]); fi;
      #        #Print(point1,point2,"\n");
      #      fi;
      #    fi;
      #  fi;
      #fi;



==> anc/lines.html <==
<!DOCTYPE html>
<html>
<head>
<style>
html, body {
  height: 100%;
}

img.one {
  height: auto;
  width: auto;
}

img.two {
  height: 90%;
  width: 80%;
}
</style>
</head>


<body>

<h1>Instructions on finding the 2875 worth of tropical lines in a quintic threefold using GAP</h1>
<section>
<p> This web page will instruct you on how to obtain the findings of 2875 tropical lines (when counting with multiplicity) that was used in the article
<a href="https://arxiv.org/pdf/1904.11780.pdf">"Tropically Constructed Lagrangians in Mirror Quintic Threefolds"</a> where Lagrangians in the mirror quintic were constructed from tropical lines in the base of the torus fibration of the quintic. For the mathematical understanding of purpose and context, etc, I assume at this point basic familiarity with the article. The following is a merely algorithmic description in a "do it yourself" fashion.
No mathematical understanding will be required for running the code below. If you don't want to go through the search of the lines but only want to inspect and play with the specific findings that Cheuk Yu and I used in the research article, jump to the last section of this webpage.
The end result of the instructions on this webpage will be a rotatable plot of the tropical lines that were found, a snapshot of which is going to look as follows:
</p>
<img class="two" src="lines-hires-smaller.jpg" alt="Tropical Lines in one P^3 of the quintic degeneration">
<p>
I chose the computer algebra package <a href="https://www.gap-system.org/">GAP</a> for its ability to perform operations on integer matrices. 
In order to reproduce the findings of tropical lines, please install <a href="https://www.gap-system.org/">GAP</a> on your computer and then put the following text files in your working directory. They are being used in the upcoming chapters and they refine the entire search into smaller steps:
</p>
 <ul>
  <li><a href="affhodge.g">affhodge.g</a> (this is a set of routines originally coded to compute affine Hodge numbers for
<a href="https://arxiv.org/abs/0906.4809">this article</a>.)</li>

  <li><a href="preliminaries.g">preliminaries.g</a> </li>

  <li><a href="subdivide-four-simplex.g">subdivide-four-simplex.g</a> </li>

  <li><a href="four-tropical-quintic-curves.g">four-tropical-quintic-curves.g</a> </li>

  <li><a href="find-lines.g">find-lines.g</a> </li>

  <li><a href="cleanup-and-plot.g">cleanup-and-plot.g</a> </li>
</ul> 
In order to be able to visualize the result of the computation the way I did it, you will need to have
<a href="https://www.sagemath.org/">Sagemath</a> installed. You also need the viewer <a href="http://jmol.sourceforge.net/">Jmol</a>.
</section>

<section>
<h1>Basics of GAP</h1>
<p>
If you are <i>not</i> working with a terminal (e.g. when in Windows), instead of closing gap sessions and reopening with preloading a workspace, you should continue in the same session in what follows.
</p>
If you have a terminal available, go the working directory where you downloaded the above files. 
Start gap by typing  <code>gap</code> into a console from inside the directory. You can exit gap by typing <code>quit;</code>.
If a workspace has been saved in the file "workspace" from a previous session, you can start gap with that workspace by typing <code>gap -L workspace</code>. Note that it is not possible to load a workspace anymore once gap has been started, that is why I suggested you don't quit gap in between the steps below in case you <i>do not</i> work in a terminal.
</section>

<section>
  <h1>Subdividing the four-simplex</h1>
<p> Once the gap prompt is available, enter this command in gap:
</p> 

<p>
<code>Read("subdivide-four-simplex.g");</code>
</p>

<p> Consequently, the code in the file subdivide-four-simplex.g will be executed. 
This first reads the file preliminaries.g which in turn reads affhodge.g and introduces a bunch of functions that will be needed later. 
The main calculation that is performed here is to subdivide the 5-fold multiple of the standard 4-simplex by the regular pattern that is depicted on the right of Figure 2.2 of page 12 in <a href="https://arxiv.org/pdf/1904.11780.pdf">this article</a>.
The height function that realizes the subdivision is discussed in the article and it is given in the code by calling the function <code>Height_KKMS</code> from affhodge.g.
An important point here is that we actually want to produce a small random perturbation of the height function in order to ensure to be in a generic situation which will later give the expected number of tropical lines when looking only at generic types of lines. 
The perturbation is realized by first rescaling and then randomly perturbing the KKMS height function, see the use of <code>Random</code> in the code. 
The perturbation doesn't change the subdivision in its combinatorial makeup but will affect the coordinates of the vertices of the tropical hypersurface that results from the height function. We like to choose as much of a generic position as possible while still being integral so that we can still use integral computations in what follows (you may say that we work with rational numbers with fixed denominator and actually cleared the denominator by rescaling everything). Once the height function is perturbed, we obtain the subdivision from dualizing the cone over the graph of the function, see the use of <code>DualCone</code>.
The resulting object may be viewed as the tropical quintic hypersurface with respect to the perturbed height function.
Finally, everything we did until here is being saved into the workspace file <code>5P3</code>. The point of this step is to parallelize the further computation. So in the next paragraph, we begin a new gap session where the first step is to load this file of precomputed data.
Obviously, if you want to use a different subdivision, i.e. combinatorially different tropical quintic, you want to edit the file <code>subdivide-four-simplex.g</code> accordingly by feeding it a different height function before its execution. You may exit gap now or you carry on in the same gap session and skip over the new start of gap in the coming section.
</p> 
</section>

<section>
  <h1>Prepare one of the five facets for the search</h1>

<p> We have made a tropical quintic threefold in the previous section, now we are going to prepare the search for tropical lines in the toric degeneration associated with it. 
Start a new gap session with the stored workspace by the following command:</p>
<p>
<code>gap -L 5P3</code> 
</p>
<p> This loads the previous computation. 
The 4-simplex has 5 facets and we expect 575 worth of lines in each facet. 
It is time to pick one of these facets, e.g. run the command
</p> 
<p>
<code>face_nr:=1;</code> 
</p>
<p> 
to work with the first facet. Viable values are 1,2,3,4,5. Next run this command:
</p> 
<p>
<code>Read("four-tropical-quintic-curves.g");</code>
</p>
<p> 
This executes the code in the given file and it might take a bit. 
Gap spits out a warning about an unbound global variable which can safely be ignored. 
In the first paragraph of the file, the choice of facet from above enters in the way that we forget about most of the tropical quintic 3-fold in 4-space. We only consider its asymptotic part that runs our in the direction dual to the facet that we chose. At infinity in this direction, we find a tropical quintic surface in 3-space. This in turn has four asymptotic directions at each of which lies a tropical plane quintic curve. We are interested in determining these four plane quintics that lie in the four directions of the fan of P^3. In order to visualize the findings, we cut the tropical quintic surface with a large tetrahedron, so that each facet of the tetrahedron contains one of the four quintic curves.
The variable <code>projection_distance</code> determines the size of this tetrahedron. It was already set in the code of the first section above.
The second paragraph in the executed file is all about determining the four quintic curves and the remaining parts in the file are for its visualization. Three files are being produced, one in each of the last paragraphs:
 <ul>
  <li><code>sage-command.sage</code><br> A file that can be read in Sagemath via the command <code> load("sage-command.sage")</code> and then a subsequent executing of the command <code> show(p,viewer='jmol')</code> will show the picture below (if you have also <code>Jmol</code> installed, otherwise use a different viewer) </li>
  <li><code>data.g</code><br> A file with the computed data in a form that can be read in gap via the command <code>Read("data.g");</code> </li>
  <li><code>current-P3</code><br> The workspace file that we will resurrect in the next section. </li>
</ul>
You may exit gap now. 
</p>
<img class="two" src="four-quintics.jpg" alt="Four tropical quintic plane curves">
</section>

<section>
  <h1>Search for the 575 worth of tropical lines meeting the four quintic curves</h1>
The next step takes loooong, maybe several days unless you parallelize the search which is what I did. In my case, I used two notebook computers each of which had 8 processors, so I ran 16 instances in parallel. With this setup, the search ran for about 8 hours. It is fairly straightforward to split up the task by modifying the loop in what comes next. The code presented here does not have the parallelization implemented. If you execute it as it is, this will run the entire search on a single processor. In any event, start a new gap session and, this time, use the command</p>
<p>
<code>gap -L current-P3 -o 9999999999999999</code> 
</p>
<p>
where the -L part loads our previous computations and the -o part is to ensure enough memory is granted to the gap session. 
The search for the lines is executed by invoking
</p>
<p>
<code>Read("find-lines.g");</code> 
</p>
<p>
though, as I said, before doing so, you might want to modify the first three lines of the file to something like
</p>
<p>
<code>
instance_nr:=1<br>
interval_of_this_instance:=[((instance_nr-1)*3+1)..Minimum(((instance_nr-1)*3+3),45)];<br>
#interval_of_this_instance:=[1..45];
</code>
</p>
<p> That is, uncomment the second line and comment the third line in order to have the execution be only 1/15th of its total duration. By changing the assignment of <code>instance_nr</code> in the first line to a value between 1,..,15, you can run through the different parts of the search (and I used this for the parallelization).
If you want the run to be even shorter, put
<code>
interval_of_this_instance:=[1];
</code> which would be 1/45th of the total duration and this might still take several hours. 
Modify the nested loops even further if you want a yet shorter snippet of the search. 
</p>
<p>
The program will report on the screen whenever a tropical line has been found. It will write all lines found into the file <code>lines.txt</code> when it is done with the loop. The contents of this file can be read into gap by putting <code>Read("lines.txt");</code>
</p>

<p> 
Now what is actually happening during the search? Each of the four tropical quintics has 45 edges (30 small ones and 15 long ones). We are cycling through a loop that looks at each of the 45^4 many combinations of picking one edge from each tropical quintic. For each such choice of four edges, we then check for the 3 different combinatorial types of a tropical line in 3-space, whether some translation and scaling of this combinatorial type could potentially hit all four selected edges from the tropical quintics.
The combinatorial type tells us how to partition the 4 edges into 2+2, namely by which pair of edges is hit by tropical line legs that emanate from the same vertex. To check whether a tropical lines with the given data exists, we focus on one pair of quintic edges and take each edge times a real line in the the direction the wanted tropical curve leg and then we compute the intersection of these two copies of an embedded interval times a real line (<code>point1</code> and <code>point2</code> - and despite the name, this may be more or less than just a point). Only if the intersection is non-empty for both pairs of quintic edges, we carry on with the next check, namely whether the two resulting intersections can be joined by an interval in the of the central edge of the tropical line (which is <code>uvec</code> in the code). If there is a non-empty set of solutions, the result is appended to the list <code>LINES</code> and also the list <code>MULT</code>.
</p>

<p> There is an additional check (in the code via <code>if Intersection(Corners,comb)=[] then</code>)
for a situation that is not going to be recorded, namely we want to disregard tropical lines where the two (long) legs that emanate from a vertex meet a "corner pair" of edges of the tropical quintics. By a corner pair, we refer two a pair of edges that come from different quintic curves but the edges meet each other in a point. This point is necessarily on an edge of our "cut-off-tetrahedron" and the quintic edges must be among the 15 long edges for each quintic. We want to disregard tropical lines that meet a corner pair in this fashion because such a tropical line will not be rigid: it is possible to "slide" the vertex in a 1-dimensional family inside the plane spanned by the corner pair while still meeting all four quintic curves. Morally, such a tropical curve should correspond to an algebraic line that doesn't deform to the nearby smooth quintic as had been determined by Sheldon Katz, see the corresponding reference in <a href="https://arxiv.org/pdf/1904.11780.pdf">"Tropically Constructed Lagrangians in Mirror Quintic Threefolds"</a>.
</p> 

<p> The "tropical lines" which result from the search as described above will not quite be what we want: we found too much stuff ! 
The following visualizations display stuff that we were not actually looking for but which will be part of the recorded data. The first is a situation of non-rigid lines, that is, a positive-dimensional family of lines. The plot shows these as surfaces rather than individual lines:
</p> 
<img class="two" src="lines-lots.jpg" alt="Stuff to be disregarded: positive-dimensional famlies">
<p>
The second finding that we want to disregard is a line with length zero center edge. In other words, the combinatorial type of the line features only a single vertex. You see four such lines in the following plot:
</p>
<img class="two" src="lines-just4.jpg" alt="Stuff to be disregarded: positive-dimensional famlies">
<p> It is actually a bit of a puzzle to me why these two types of garbage appear. I had perturbed the KKMS height function generically and was hoping this would leave me with only rigid lines of generic type but this isn't so. Luckily, after removing the garbage, we end up with the expected number of lines when counting with multiplicity. 
It was known from the tropical cubic surface that too small embedding dimension or non-generic situations may yield too many tropical lines (infinite or more than expected finitely many), see
<a href="https://arxiv.org/pdf/1906.08196.pdf">"Anticanonical tropical cubic del Pezzos contain exactly 27 lines"</a> and furthermore
<a href="https://projecteuclid.org/euclid.afm/1485907098">"Smooth tropical surfaces with infinitely many tropical lines"</a> and
<a href="https://arxiv.org/abs/0708.3847">"Tropical Lines on Cubic Surfaces"</a>.
 
If we had not perturbed the KKMS height function, we would see even more special lines as the following plot demonstrates:
</p>
<img class="two" src="lines-on-quintic.jpg" alt="Degenerate lines on the regular quintic">
</section>

<section>
  <h1>Garbage removal, final plot and the multiplicities</h1>
<p>
Start a new gap sesson simply with <code>gap</code>, no need to preload a prior session this time. Execute the command
</p>
<p>
<code>Read("cleanup-and-plot.g");  </code>
</p>
<p> This first reads the tropical quintics data from the file <code>data.g</code>. 
It then reads the file <code>lines.txt</code> that got saved after the search. 
The code then cycles through the lines and sorts the vertices of each edge and then also sorts the edges for each line. This is done so that it is possible to remove double findings of lines (an essential step for getting the right count). As explained in the previous section, we also remove positive-dimensional lines, degenerate lines and lines that meet a vertex of a quintic curve. What's leftover are only lines that are rigid and "generic". This yields the right count when counting with multiplicity. At the time of writing this and to my knowledge, there doesn't seem to exist a theorem that would predict this procedure yields the expected number, so what we do here is ad-hoc and empirical, yet it works.
At the end of the cleaning (the first paragraph in the code), the list <code>LINES</code> contains the resulting lines and the list <code>MULT</code> contains the matching multiplicity data. 
The procedure that computes the multiplicity had been part of the file <code>preliminaries.g</code> and already got executed during the line search. The first entry of each item in the list MULT is the multiplicity of the corresponding line. The list <code>lends</code> records the end points of the tropical lines. Cheuk Yu Mak used this to compute which lines from different facets meet each other which led to the surprising finding that the incidence matrix has full rank, that is, the entire set of 2875 worth of tropical lines is connected. 
</p>
<p> The final paragraph in the executed file produces the file <code>command-sage-final.sage</code> which is for plotting the lines. In case this affects anyone else, I like to remark here that for the following to work in Sagemath, I weirdly had to execute <code>make</code> in the sage directory to first compile a bunch of extra things for sage before starting sage.
In sage, we type the following three commands to display the lines with the viewer jmol:
</p>
<p> 
<code>
sys.setrecursionlimit(10000)
<br>
load("command-sage-final.sage")
<br>
show(p,viewer='jmol')
</code>
</p>
<p> 
Possibly after a little period of waiting, you should then be greeted with a rotatable view of the tropical lines, a snapshot of which might look as follows. Multiplicity 1 lines are violet, multiplicity 2 lines are red.
</p>
<img class="two" src="lines-mult2-in-red.jpg" alt="All lines in one facet">
</section>

<section>
<h1>The 2875 worth of lines that the research article is based on</h1>
<p>
I finally provide here the files containing the result of the search that was done when writing the research article. It is important to know that for this setup <code>projection_distance:=3000000</code> was used, different from the above and this is set in the file <code>preliminaries.g</code>. 
The number in the name of each of the following files corresponds to the number of the facet (as explained before):
</p>
 <ul>
  <li><a href="data1.g">data1.g</a>, <a href="lines1.txt">lines1.txt</a> </li>
  <li><a href="data2.g">data2.g</a>, <a href="lines2.txt">lines2.txt</a> </li>
  <li><a href="data3.g">data3.g</a>, <a href="lines3.txt">lines3.txt</a> </li>
  <li><a href="data4.g">data4.g</a>, <a href="lines4.txt">lines4.txt</a> </li>
  <li><a href="data5.g">data5.g</a>, <a href="lines5.txt">lines5.txt</a> </li>
</ul> 
<p> If you want to display the lines in <code>lines1.txt</code>, do the following: Modify <code>preliminaries.g</code> by setting the <code>projection_distance</code> to 3000000. 
Then modify <code>cleanup-and-plot.g</code> by replacing  <code>Read("lines.txt");</code> with <code>Read("lines1.txt");</code> and also replace <code>Read("data.g");</code> with <code>Read("data1.g");</code>. 
Then execute
<code>Read("cleanup-and-plot.g");  </code>
in gap and after that execute in sage the three commands for viewing given in the previous section.
</p>
</section>
</body>
</html>



==> anc/lines.log <==
This is pdfTeX, Version 3.14159265-2.6-1.40.20 (TeX Live 2019/Debian) (preloaded format=pdflatex 2020.2.6)  4 APR 2020 21:01
entering extended mode
 restricted \write18 enabled.
 %&-line parsing enabled.
**lines.html
(./lines.html
LaTeX2e <2018-12-01>

! LaTeX Error: Missing \begin{document}.

See the LaTeX manual or LaTeX Companion for explanation.
Type  H <return>  for immediate help.
 ...                                              
                                                  
l.1 <
     !DOCTYPE html> 
Here is how much of TeX's memory you used:
 7 strings out of 492609
 266 string characters out of 6131463
 57613 words of memory out of 5000000
 4026 multiletter control sequences out of 15000+600000
 3640 words of font info for 14 fonts, out of 8000000 for 9000
 1141 hyphenation exceptions out of 8191
 5i,0n,4p,28b,14s stack positions out of 5000i,500n,10000p,200000b,80000s

!  ==> Fatal error occurred, no output PDF file produced!


==> anc/preliminaries.g <==
Read("affhodge.g");

projection_distance:=20000*50;
#projection_distance:=3000000;

project1:=function(v,a)
  #input is two vectors in R^3.
  #return w=v+xa for some x>=0 such that (a,w)=projection_distance
  return v + (projection_distance-a*v) / (a*a) * a;
end;

project12:=function(v,a,b)
  #input is three vectors in R^3.
  #return w=v+xa+yb for some x,y>=0 such that (a,w)=(b,w)=projection_distance
  local A;
  A:=[[a*a,a*b],[a*b,b*b]];
  return v + (A^(-1)*[projection_distance-v*a, projection_distance-v*b])*[a,b];
end;

dehomog:=function(M)
  #give a list of vectors M in R^4 with at least one that has forth component nonzero, dehomogenize it
  local v,w; w:=[];
  for v in M do if v[4]<>0 then w:=v; fi;od;
  return List(List(M,x->x+(1-SignInt(x[4])^2)*w) , v->v{[1,2,3]}/v[4]); 
end;

dehomog2:=function(M)
  #give a list of vectors M in R^4 each with forth component nonzero, dehomogenize it
  return List(M, v->v{[1,2,3]}/v[4]); 
end;


ScaletoIntMat:=function(M)
  #give a list of vectors, scale each to make it integral
  return List(M,x->Product(List(x,y->DenominatorRat(y)))*x);
end;

Cone0:=function(M)
  return
  TransposedMat(Concatenation(TransposedMat(M),[zeros(Length(M))]));
end;

IsPosMultiple:=function(u,v)
  #returns true if u=a*v for some positive a and u,v not both zero, otherwise returns false
  local i,j; 
  i:=0;
  for j in [1..Length(u)] do if u[j]<>0 then i:=j;fi; od;
  if i>0 and v[i]*u[i]>0 and u=u[i]/v[i]*v then return true; else return false; fi;
end;

IsInEdge:=function(v,e)
  #v is a vector and e is a list of two vectors, check whether v lies on the interval between the vectors in e
  return v=e[1] or v=e[2] or (IsPosMultiple(v-e[1],e[2]-e[1]) and IsPosMultiple(v-e[2],e[1]-e[2]));
end;

IsInEdgeInterior:=function(v,e)
  #v is a vector and e is a list of two vectors, check whether v lies on the open interval between the vectors in e
  return IsPosMultiple(v-e[1],e[2]-e[1]) and IsPosMultiple(v-e[2],e[1]-e[2]);
end;

Multiplicityy:=function(point1,point2,e11,e12,e21,e22)
  local M,s11,s12,s21,s22,uvec;
  M:=zeros(15,15);
  s11:=Saturate(ScaletoIntMat(List(e11,x->x-point1)));
  s12:=Saturate(ScaletoIntMat(List(e12,x->x-point1)));
  s21:=Saturate(ScaletoIntMat(List(e21,x->x-point2)));
  s22:=Saturate(ScaletoIntMat(List(e22,x->x-point2)));
  uvec:=Saturate(ScaletoIntMat([point1-point2]))[1];
  #Print(s11,s12,s21,s22,uvec,"\n");
  M{[1,2]}{[1,2,3]}:=s11; M{[5,6,7]}{[1,2,3]}:=IdentityMat(3); 
  M{[3,4]}{[4,5,6]}:=s12; M{[5,6,7]}{[4,5,6]}:=IdentityMat(3); 
                          M{[5,6,7]}{[7,8,9]}:=IdentityMat(3);    
  M[8]{[7,8,9]}:=uvec;
                                M{[9,10,11]}{[7,8,9]}:=-IdentityMat(3);    
  M{[12,13]}{[10,11,12]}:=s21;  M{[9,10,11]}{[10,11,12]}:=IdentityMat(3);    
  M{[14,15]}{[13,14,15]}:=s22;  M{[9,10,11]}{[13,14,15]}:=IdentityMat(3);    
  return Product(complement(M,IdentityMat(15)).mods);
end;

EdgeToString:=function(e);
  return Concatenation("(",String(e[1][1]),",",String(e[1][2]),",",String(e[1][3]),"),(",String(e[2][1]),",",String(e[2][2]),",",String(e[2][3]),")");
end;

IntersectCones:=function(P,Q)
 #Intersect the two cones given by lists of generators P and Q
 return DualCone(Concatenation(DualCone(P).cone,DualCone(Q).cone)).cone;
end;


==> anc/sage-command-final.sage <==
p=line3d([(1286937,1373794,3000000),(1286937,3000000,3000000)],frame=False,axes=False) + line3d([(1286937,3000000,1460989),(1286937,3000000,3000000)],frame=False,axes=False) + line3d([(1198565,1311841,3000000),(1198565,3000000,3000000)],frame=False,axes=False) + line3d([(1198565,3000000,1415993),(1198565,3000000,3000000)],frame=False,axes=False) + line3d([(1118336,1241332,3000000),(1118336,3000000,3000000)],frame=False,axes=False) + line3d([(1118336,3000000,1373604),(1118336,3000000,3000000)],frame=False,axes=False) + line3d([(1016572,1177333,3000000),(1016572,3000000,3000000)],frame=False,axes=False) + line3d([(1016572,3000000,1329560),(1016572,3000000,3000000)],frame=False,axes=False) + line3d([(940149,1118734,3000000),(940149,3000000,3000000)],frame=False,axes=False) + line3d([(940149,3000000,1294906),(940149,3000000,3000000)],frame=False,axes=False) + line3d([(1224984,1247629,3000000),(3000000,1247629,3000000)],frame=False,axes=False) + line3d([(3000000,1247629,1381340),(3000000,1247629,3000000)],frame=False,axes=False) + line3d([(1154772,1112854,3000000),(3000000,1112854,3000000)],frame=False,axes=False) + line3d([(3000000,1112854,1284383),(3000000,1112854,3000000)],frame=False,axes=False) + line3d([(1286937,1373794,3000000),(3000000,1373794,3000000)],frame=False,axes=False) + line3d([(3000000,1373794,1460989),(3000000,1373794,3000000)],frame=False,axes=False) + line3d([(1090183,974099,3000000),(3000000,974099,3000000)],frame=False,axes=False) + line3d([(3000000,974099,1197705),(3000000,974099,3000000)],frame=False,axes=False) + line3d([(1030854,847445,3000000),(3000000,847445,3000000)],frame=False,axes=False) + line3d([(3000000,847445,1110738),(3000000,847445,3000000)],frame=False,axes=False) + line3d([(957973,1040994,3000000),(-6083021/2,-5916979/2,3000000)],frame=False,axes=False) + line3d([(-3368536/3,-3119473/3,-2511991/3),(-6083021/2,-5916979/2,3000000)],frame=False,axes=False) + line3d([(940149,1118734,3000000),(-6178585/2,-5821415/2,3000000)],frame=False,axes=False) + line3d([(-3533342/3,-2997587/3,-2469071/3),(-6178585/2,-5821415/2,3000000)],frame=False,axes=False) + line3d([(1030854,847445,3000000),(-5816591/2,-6183409/2,3000000)],frame=False,axes=False) + line3d([(-2896475/3,-3446702/3,-2656823/3),(-5816591/2,-6183409/2,3000000)],frame=False,axes=False) + line3d([(974431,970323,3000000),(-2997946,-3002054,3000000)],frame=False,axes=False) + line3d([(-3217832/3,-3230156/3,-2552012/3),(-2997946,-3002054,3000000)],frame=False,axes=False) + line3d([(993597,914770,3000000),(-5921173/2,-6078827/2,3000000)],frame=False,axes=False) + line3d([(-3080162/3,-3316643/3,-2603195/3),(-5921173/2,-6078827/2,3000000)],frame=False,axes=False) + line3d([(1224984,1247629,3000000),(1154772,1177417,3000000)],frame=False,axes=False) + line3d([(1224984,1247629,3000000),(1224984,1311841,3000000)],frame=False,axes=False) + line3d([(1224984,1311841,3000000),(1286937,1373794,3000000)],frame=False,axes=False) + line3d([(1224984,1311841,3000000),(1198565,1311841,3000000)],frame=False,axes=False) + line3d([(1154772,1177417,3000000),(1154772,1112854,3000000)],frame=False,axes=False) + line3d([(1154772,1177417,3000000),(1128056,1177417,3000000)],frame=False,axes=False) + line3d([(1154772,1112854,3000000),(1090183,1048265,3000000)],frame=False,axes=False) + line3d([(1198565,1311841,3000000),(1128056,1241332,3000000)],frame=False,axes=False) + line3d([(1128056,1177417,3000000),(1128056,1241332,3000000)],frame=False,axes=False) + line3d([(1128056,1177417,3000000),(1071539,1120900,3000000)],frame=False,axes=False) + line3d([(1054337,1177333,3000000),(1118336,1241332,3000000)],frame=False,axes=False) + line3d([(1054337,1177333,3000000),(1054337,1120900,3000000)],frame=False,axes=False) + line3d([(1054337,1177333,3000000),(1016572,1177333,3000000)],frame=False,axes=False) + line3d([(1118336,1241332,3000000),(1128056,1241332,3000000)],frame=False,axes=False) + line3d([(974431,1040994,3000000),(974431,970323,3000000)],frame=False,axes=False) + line3d([(974431,1040994,3000000),(1054337,1120900,3000000)],frame=False,axes=False) + line3d([(974431,1040994,3000000),(957973,1040994,3000000)],frame=False,axes=False) + line3d([(1071539,1120900,3000000),(1071539,1048265,3000000)],frame=False,axes=False) + line3d([(1071539,1120900,3000000),(1054337,1120900,3000000)],frame=False,axes=False) + line3d([(1016572,1177333,3000000),(957973,1118734,3000000)],frame=False,axes=False) + line3d([(957973,1040994,3000000),(957973,1118734,3000000)],frame=False,axes=False) + line3d([(940149,1118734,3000000),(957973,1118734,3000000)],frame=False,axes=False) + line3d([(1090183,1048265,3000000),(1090183,974099,3000000)],frame=False,axes=False) + line3d([(1090183,1048265,3000000),(1071539,1048265,3000000)],frame=False,axes=False) + line3d([(1071539,1048265,3000000),(993597,970323,3000000)],frame=False,axes=False) + line3d([(1090183,974099,3000000),(1030854,914770,3000000)],frame=False,axes=False) + line3d([(1030854,914770,3000000),(1030854,847445,3000000)],frame=False,axes=False) + line3d([(1030854,914770,3000000),(993597,914770,3000000)],frame=False,axes=False) + line3d([(974431,970323,3000000),(993597,970323,3000000)],frame=False,axes=False) + line3d([(993597,970323,3000000),(993597,914770,3000000)],frame=False,axes=False) + line3d([(1241941,3000000,1332773),(3000000,3000000,1332773)],frame=False,axes=False) + line3d([(3000000,1294145,1332773),(3000000,3000000,1332773)],frame=False,axes=False) + line3d([(1286937,3000000,1460989),(3000000,3000000,1460989)],frame=False,axes=False) + line3d([(3000000,1373794,1460989),(3000000,3000000,1460989)],frame=False,axes=False) + line3d([(1203136,3000000,1198689),(3000000,3000000,1198689)],frame=False,axes=False) + line3d([(3000000,1206386,1198689),(3000000,3000000,1198689)],frame=False,axes=False) + line3d([(1157927,3000000,1068732),(3000000,3000000,1068732)],frame=False,axes=False) + line3d([(3000000,1119890,1068732),(3000000,3000000,1068732)],frame=False,axes=False) + line3d([(1116653,3000000,943911),(3000000,3000000,943911)],frame=False,axes=False) + line3d([(3000000,1022345,943911),(3000000,3000000,943911)],frame=False,axes=False) + line3d([(981918,3000000,1202613),(-6220695/2,3000000,-5779305/2)],frame=False,axes=False) + line3d([(-3330038/3,-3002009/3,-2667953/3),(-6220695/2,3000000,-5779305/2)],frame=False,axes=False) + line3d([(940149,3000000,1294906),(-6354757/2,3000000,-5645243/2)],frame=False,axes=False) + line3d([(-3533342/3,-2997587/3,-2469071/3),(-6354757/2,3000000,-5645243/2)],frame=False,axes=False) + line3d([(1116653,3000000,943911),(-2913629,3000000,-3086371)],frame=False,axes=False) + line3d([(-2732950/3,-3015874/3,-3251176/3),(-2913629,3000000,-3086371)],frame=False,axes=False) + line3d([(1023567,3000000,1107961),(-3042197,3000000,-2957803)],frame=False,axes=False) + line3d([(-3118381/3,-3016420/3,-2865199/3),(-3042197,3000000,-2957803)],frame=False,axes=False) + line3d([(1070027,3000000,1027458),(-5957431/2,3000000,-6042569/2)],frame=False,axes=False) + line3d([(-2935094/3,-3002105/3,-3062801/3),(-5957431/2,3000000,-6042569/2)],frame=False,axes=False) + line3d([(1203136,3000000,1293968),(1156176,3000000,1293968)],frame=False,axes=False) + line3d([(1203136,3000000,1293968),(1241941,3000000,1332773)],frame=False,axes=False) + line3d([(1203136,3000000,1293968),(1203136,3000000,1198689)],frame=False,axes=False) + line3d([(1023567,3000000,1202613),(981918,3000000,1202613)],frame=False,axes=False) + line3d([(1241941,3000000,1415993),(1198565,3000000,1415993)],frame=False,axes=False) + line3d([(1156176,3000000,1293968),(1156176,3000000,1373604)],frame=False,axes=False) + line3d([(1156176,3000000,1293968),(1115546,3000000,1253338)],frame=False,axes=False) + line3d([(1023567,3000000,1202613),(1074292,3000000,1253338)],frame=False,axes=False) + line3d([(1023567,3000000,1202613),(1023567,3000000,1107961)],frame=False,axes=False) + line3d([(1115546,3000000,1253338),(1115546,3000000,1153480)],frame=False,axes=False) + line3d([(1074292,3000000,1253338),(1115546,3000000,1253338)],frame=False,axes=False) + line3d([(1074292,3000000,1253338),(1074292,3000000,1329560)],frame=False,axes=False) + line3d([(981918,3000000,1202613),(981918,3000000,1294906)],frame=False,axes=False) + line3d([(1241941,3000000,1332773),(1241941,3000000,1415993)],frame=False,axes=False) + line3d([(1286937,3000000,1460989),(1241941,3000000,1415993)],frame=False,axes=False) + line3d([(1198565,3000000,1415993),(1156176,3000000,1373604)],frame=False,axes=False) + line3d([(1156176,3000000,1373604),(1118336,3000000,1373604)],frame=False,axes=False) + line3d([(1203136,3000000,1198689),(1157927,3000000,1153480)],frame=False,axes=False) + line3d([(1074292,3000000,1329560),(1016572,3000000,1329560)],frame=False,axes=False) + line3d([(1074292,3000000,1329560),(1118336,3000000,1373604)],frame=False,axes=False) + line3d([(981918,3000000,1294906),(1016572,3000000,1329560)],frame=False,axes=False) + line3d([(981918,3000000,1294906),(940149,3000000,1294906)],frame=False,axes=False) + line3d([(1115546,3000000,1153480),(1157927,3000000,1153480)],frame=False,axes=False) + line3d([(1115546,3000000,1153480),(1070027,3000000,1107961)],frame=False,axes=False) + line3d([(1157927,3000000,1153480),(1157927,3000000,1068732)],frame=False,axes=False) + line3d([(1116653,3000000,1027458),(1157927,3000000,1068732)],frame=False,axes=False) + line3d([(1116653,3000000,1027458),(1116653,3000000,943911)],frame=False,axes=False) + line3d([(1116653,3000000,1027458),(1070027,3000000,1027458)],frame=False,axes=False) + line3d([(1023567,3000000,1107961),(1070027,3000000,1107961)],frame=False,axes=False) + line3d([(1070027,3000000,1107961),(1070027,3000000,1027458)],frame=False,axes=False) + line3d([(3000000,887132,1065625),(3000000,-6178493/2,-5821507/2)],frame=False,axes=False) + line3d([(-2862629/3,-3336425/3,-2800946/3),(3000000,-6178493/2,-5821507/2)],frame=False,axes=False) + line3d([(3000000,930553,1019230),(3000000,-6088677/2,-5911323/2)],frame=False,axes=False) + line3d([(-2826631/3,-3219700/3,-2953669/3),(3000000,-6088677/2,-5911323/2)],frame=False,axes=False) + line3d([(3000000,847445,1110738),(3000000,-6263293/2,-5736707/2)],frame=False,axes=False) + line3d([(-2896475/3,-3446702/3,-2656823/3),(3000000,-6263293/2,-5736707/2)],frame=False,axes=False) + line3d([(3000000,1022345,943911),(3000000,-2960783,-3039217)],frame=False,axes=False) + line3d([(-2732950/3,-3015874/3,-3251176/3),(3000000,-2960783,-3039217)],frame=False,axes=False) + line3d([(3000000,973943,971187),(3000000,-2998622,-3001378)],frame=False,axes=False) + line3d([(-2773676/3,-3109028/3,-3117296/3),(3000000,-2998622,-3001378)],frame=False,axes=False) + line3d([(3000000,1247629,1381340),(3000000,1150672,1284383)],frame=False,axes=False) + line3d([(3000000,1294145,1332773),(3000000,1206386,1245014)],frame=False,axes=False) + line3d([(3000000,1247629,1381340),(3000000,1294145,1381340)],frame=False,axes=False) + line3d([(3000000,1150672,1284383),(3000000,1112854,1284383)],frame=False,axes=False) + line3d([(3000000,1150672,1284383),(3000000,1150672,1245014)],frame=False,axes=False) + line3d([(3000000,1112854,1284383),(3000000,1026176,1197705)],frame=False,axes=False) + line3d([(3000000,1294145,1332773),(3000000,1294145,1381340)],frame=False,axes=False) + line3d([(3000000,1294145,1381340),(3000000,1373794,1460989)],frame=False,axes=False) + line3d([(3000000,1066906,1161248),(3000000,1026176,1161248)],frame=False,axes=False) + line3d([(3000000,1150672,1245014),(3000000,1206386,1245014)],frame=False,axes=False) + line3d([(3000000,1150672,1245014),(3000000,1066906,1161248)],frame=False,axes=False) + line3d([(3000000,1206386,1198689),(3000000,1206386,1245014)],frame=False,axes=False) + line3d([(3000000,1206386,1198689),(3000000,1119890,1112193)],frame=False,axes=False) + line3d([(3000000,1066906,1161248),(3000000,1066906,1112193)],frame=False,axes=False) + line3d([(3000000,1026176,1197705),(3000000,1026176,1161248)],frame=False,axes=False) + line3d([(3000000,1026176,1197705),(3000000,974099,1197705)],frame=False,axes=False) + line3d([(3000000,1026176,1161248),(3000000,930553,1065625)],frame=False,axes=False) + line3d([(3000000,1066906,1112193),(3000000,1119890,1112193)],frame=False,axes=False) + line3d([(3000000,1066906,1112193),(3000000,973943,1019230)],frame=False,axes=False) + line3d([(3000000,1119890,1112193),(3000000,1119890,1068732)],frame=False,axes=False) + line3d([(3000000,887132,1065625),(3000000,930553,1065625)],frame=False,axes=False) + line3d([(3000000,887132,1065625),(3000000,887132,1110738)],frame=False,axes=False) + line3d([(3000000,930553,1065625),(3000000,930553,1019230)],frame=False,axes=False) + line3d([(3000000,930553,1019230),(3000000,973943,1019230)],frame=False,axes=False) + line3d([(3000000,974099,1197705),(3000000,887132,1110738)],frame=False,axes=False) + line3d([(3000000,847445,1110738),(3000000,887132,1110738)],frame=False,axes=False) + line3d([(3000000,1119890,1068732),(3000000,1022345,971187)],frame=False,axes=False) + line3d([(3000000,1022345,943911),(3000000,1022345,971187)],frame=False,axes=False) + line3d([(3000000,1022345,971187),(3000000,973943,971187)],frame=False,axes=False) + line3d([(3000000,973943,1019230),(3000000,973943,971187)],frame=False,axes=False) + line3d([(-3330038/3,-3002009/3,-2667953/3),(-3179326/3,-3077365/3,-2743309/3)],frame=False,axes=False) + line3d([(-3330038/3,-3002009/3,-2667953/3),(-3394858/3,-3066829/3,-2538313/3)],frame=False,axes=False) + line3d([(-1080462,-1061016,-858522),(-3164785/3,-3106447/3,-2728768/3)],frame=False,axes=False) + line3d([(-1080462,-1061016,-858522),(-3368536/3,-3119473/3,-2511991/3)],frame=False,axes=False) + line3d([(-1080462,-1061016,-858522),(-3217832/3,-3230156/3,-2552012/3)],frame=False,axes=False) + line3d([(-3179326/3,-3077365/3,-2743309/3),(-3164785/3,-3106447/3,-2728768/3)],frame=False,axes=False) + line3d([(-3179326/3,-3077365/3,-2743309/3),(-3118381/3,-3016420/3,-2865199/3)],frame=False,axes=False) + line3d([(-3164785/3,-3106447/3,-2728768/3),(-3043157/3,-3167261/3,-2789582/3)],frame=False,axes=False) + line3d([(-3394858/3,-3066829/3,-2538313/3),(-3368536/3,-3119473/3,-2511991/3)],frame=False,axes=False) + line3d([(-3394858/3,-3066829/3,-2538313/3),(-3533342/3,-2997587/3,-2469071/3)],frame=False,axes=False) + line3d([(-1005822,-1072881,-921297),(-3091930/3,-3293107/3,-2614963/3)],frame=False,axes=False) + line3d([(-2862629/3,-3336425/3,-2800946/3),(-2889538/3,-3282607/3,-2827855/3)],frame=False,axes=False) + line3d([(-2862629/3,-3336425/3,-2800946/3),(-973984,-1131916,-894100)],frame=False,axes=False) + line3d([(-2889538/3,-3282607/3,-2827855/3),(-2826631/3,-3219700/3,-2953669/3)],frame=False,axes=False) + line3d([(-2889538/3,-3282607/3,-2827855/3),(-1005822,-1072881,-921297)],frame=False,axes=False) + line3d([(-3043157/3,-3167261/3,-2789582/3),(-2986702/3,-3110806/3,-2902492/3)],frame=False,axes=False) + line3d([(-3043157/3,-3167261/3,-2789582/3),(-1005822,-1072881,-921297)],frame=False,axes=False) + line3d([(-2826631/3,-3219700/3,-2953669/3),(-2845870/3,-3181222/3,-2972908/3)],frame=False,axes=False) + line3d([(-973984,-1131916,-894100),(-3080162/3,-3316643/3,-2603195/3)],frame=False,axes=False) + line3d([(-2896475/3,-3446702/3,-2656823/3),(-973984,-1131916,-894100)],frame=False,axes=False) + line3d([(-2732950/3,-3015874/3,-3251176/3),(-930384,-1024692,-1044924)],frame=False,axes=False) + line3d([(-3118381/3,-3016420/3,-2865199/3),(-1001911,-1024248,-973841)],frame=False,axes=False) + line3d([(-3217832/3,-3230156/3,-2552012/3),(-3091930/3,-3293107/3,-2614963/3)],frame=False,axes=False) + line3d([(-3091930/3,-3293107/3,-2614963/3),(-3080162/3,-3316643/3,-2603195/3)],frame=False,axes=False) + line3d([(-2845870/3,-3181222/3,-2972908/3),(-2773676/3,-3109028/3,-3117296/3)],frame=False,axes=False) + line3d([(-2845870/3,-3181222/3,-2972908/3),(-2986702/3,-3110806/3,-2902492/3)],frame=False,axes=False) + line3d([(-2773676/3,-3109028/3,-3117296/3),(-930384,-1024692,-1044924)],frame=False,axes=False) + line3d([(-930384,-1024692,-1044924),(-2935094/3,-3002105/3,-3062801/3)],frame=False,axes=False) + line3d([(-2935094/3,-3002105/3,-3062801/3),(-1001911,-1024248,-973841)],frame=False,axes=False) + line3d([(-2986702/3,-3110806/3,-2902492/3),(-1001911,-1024248,-973841)],frame=False,axes=False) + Polyhedron(vertices=[ [ -3711979/3, -2640313/3, -2647708/3 ], [ 1016572, 1373794, 1371329 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1016572, 1373794, 1371329 ], [ 1016572, 3000000, 1371329 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1016572, 1373794, 1371329 ], [ 1118336, 1373794, 1473093 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1118336, 1373794, 1473093 ], [ 1118336, 1373794, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1118336, 1373794, 1473093 ], [ 3000000, 1373794, 1473093 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3711979/3, -2640313/3, -2647708/3 ], [ 1016572, 1373794, 1371329 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1016572, 1373794, 1371329 ], [ 1016572, 3000000, 1371329 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1016572, 1373794, 1371329 ], [ 1198565, 1373794, 1553322 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1198565, 1373794, 1553322 ], [ 1198565, 1373794, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1198565, 1373794, 1553322 ], [ 3000000, 1373794, 1553322 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3623002/3, -3087247/3, -2289751/3 ], [ 1016572, 1195157, 1460989 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1016572, 1195157, 1460989 ], [ 1016572, 1195157, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1016572, 1195157, 1460989 ], [ 1198565, 1377150, 1460989 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1198565, 1377150, 1460989 ], [ 1198565, 3000000, 1460989 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1198565, 1377150, 1460989 ], [ 3000000, 1377150, 1460989 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1203405, -947947, -848648 ], [ 1118336, 1373794, 1473093 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1118336, 1373794, 1473093 ], [ 1118336, 3000000, 1473093 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1118336, 1373794, 1473093 ], [ 1198565, 1373794, 1553322 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1198565, 1373794, 1553322 ], [ 1198565, 1373794, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1198565, 1373794, 1553322 ], [ 3000000, 1373794, 1553322 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3585814/3, -2892643/3, -2521543/3 ], [ 1016572, 1247629, 1371329 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1016572, 1247629, 1371329 ], [ 1016572, 3000000, 1371329 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1016572, 1247629, 1371329 ], [ 1118336, 1247629, 1473093 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1118336, 1247629, 1473093 ], [ 1118336, 1247629, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1118336, 1247629, 1473093 ], [ 3000000, 1247629, 1473093 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3585814/3, -2892643/3, -2521543/3 ], [ 1016572, 1247629, 1371329 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1016572, 1247629, 1371329 ], [ 1016572, 3000000, 1371329 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1016572, 1247629, 1371329 ], [ 1134353, 1247629, 1489110 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1134353, 1247629, 1489110 ], [ 1134353, 1247629, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1134353, 1247629, 1489110 ], [ 3000000, 1247629, 1489110 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1182043, -1003458, -814499 ], [ 1016572, 1195157, 1384116 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1016572, 1195157, 1384116 ], [ 1016572, 1195157, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1016572, 1195157, 1384116 ], [ 1118336, 1296921, 1384116 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1118336, 1296921, 1384116 ], [ 1118336, 3000000, 1384116 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1118336, 1296921, 1384116 ], [ 3000000, 1296921, 1384116 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3536743/3, -2990785/3, -2472472/3 ], [ 940149, 1122135, 1294906 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 940149, 1122135, 1294906 ], [ 940149, 1122135, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 940149, 1122135, 1294906 ], [ 1074292, 1256278, 1294906 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 1256278, 1294906 ], [ 1074292, 3000000, 1294906 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 1256278, 1294906 ], [ 3000000, 1256278, 1294906 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3532841/3, -5995675/6, -4938643/6 ], [ 1016572, 2389813/2, 2742157/2 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ 1016572, 2389813/2, 2742157/2 ], [ 1016572, 2389813/2, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ 1016572, 2389813/2, 2742157/2 ], [ 2231621/2, 1294145, 2742157/2 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ 2231621/2, 1294145, 2742157/2 ], [ 2231621/2, 3000000, 2742157/2 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ 2231621/2, 1294145, 2742157/2 ], [ 3000000, 1294145, 2742157/2 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ -3526630/3, -3000943/3, -2472427/3 ], [ 1118336, 1293565, 1469737 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1118336, 1293565, 1469737 ], [ 1118336, 1293565, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1118336, 1293565, 1469737 ], [ 1198565, 1373794, 1469737 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1198565, 1373794, 1469737 ], [ 1198565, 3000000, 1469737 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1198565, 1373794, 1469737 ], [ 3000000, 1373794, 1469737 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1165898, -1005137, -828965 ], [ 992627, 1153388, 1329560 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 992627, 1153388, 1329560 ], [ 992627, 1153388, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 992627, 1153388, 1329560 ], [ 1035088, 1195849, 1329560 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1035088, 1195849, 1329560 ], [ 1035088, 3000000, 1329560 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1035088, 1195849, 1329560 ], [ 3000000, 1195849, 1329560 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1165898, -1005137, -828965 ], [ 995840, 1156601, 1332773 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 995840, 1156601, 1332773 ], [ 995840, 1156601, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 995840, 1156601, 1332773 ], [ 1156176, 1316937, 1332773 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 1316937, 1332773 ], [ 1156176, 3000000, 1332773 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 1316937, 1332773 ], [ 3000000, 1316937, 1332773 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3478468/3, -2705149/3, -2816383/3 ], [ 1074292, 1332065, 1294987 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 1332065, 1294987 ], [ 1074292, 3000000, 1294987 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 1332065, 1294987 ], [ 1198565, 1332065, 1419260 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1198565, 1332065, 1419260 ], [ 1198565, 1332065, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1198565, 1332065, 1419260 ], [ 3000000, 1332065, 1419260 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3476648/3, -3025934/3, -2497418/3 ], [ 957973, 1108211, 1284383 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 957973, 1108211, 1284383 ], [ 957973, 1108211, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 957973, 1108211, 1284383 ], [ 981918, 1132156, 1284383 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 981918, 1132156, 1284383 ], [ 981918, 3000000, 1284383 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 981918, 1132156, 1284383 ], [ 3000000, 1132156, 1284383 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3452110/3, -3038203/3, -2509687/3 ], [ 1039364, 1177333, 1353505 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1039364, 1177333, 1353505 ], [ 1039364, 1177333, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1039364, 1177333, 1353505 ], [ 1156176, 1294145, 1353505 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 1294145, 1353505 ], [ 1156176, 3000000, 1353505 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 1294145, 1353505 ], [ 3000000, 1294145, 1353505 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1146947, -1063926, -789127 ], [ 1054337, 1137358, 1412157 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1054337, 1137358, 1412157 ], [ 1054337, 1137358, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1054337, 1137358, 1412157 ], [ 1241941, 1324962, 1412157 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241941, 1324962, 1412157 ], [ 1241941, 3000000, 1412157 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241941, 1324962, 1412157 ], [ 3000000, 1324962, 1412157 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3440548/3, -2780989/3, -2778463/3 ], [ 1074292, 1294145, 1294987 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 1294145, 1294987 ], [ 1074292, 3000000, 1294987 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 1294145, 1294987 ], [ 1118336, 1294145, 1339031 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1118336, 1294145, 1339031 ], [ 1118336, 1294145, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1118336, 1294145, 1339031 ], [ 3000000, 1294145, 1339031 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3438044/3, -3045236/3, -2516720/3 ], [ 981918, 1112854, 1289026 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 981918, 1112854, 1289026 ], [ 981918, 3000000, 1289026 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 981918, 1112854, 1289026 ], [ 1046291, 1112854, 1353399 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1046291, 1112854, 1353399 ], [ 1046291, 1112854, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1046291, 1112854, 1353399 ], [ 3000000, 1112854, 1353399 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3438044/3, -3045236/3, -2516720/3 ], [ 981918, 1112854, 1289026 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 981918, 1112854, 1289026 ], [ 981918, 3000000, 1289026 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 981918, 1112854, 1289026 ], [ 1071539, 1112854, 1378647 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 1112854, 1378647 ], [ 1071539, 1112854, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 1112854, 1378647 ], [ 3000000, 1112854, 1378647 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1145926, -1062905, -791169 ], [ 764424, 847445, 1119181 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 764424, 847445, 1119181 ], [ 764424, 3000000, 1119181 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 764424, 847445, 1119181 ], [ 851553, 847445, 1206310 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 851553, 847445, 1206310 ], [ 851553, 847445, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 851553, 847445, 1206310 ], [ 3000000, 847445, 1206310 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1145926, -1062905, -791169 ], [ 764424, 847445, 1119181 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 764424, 847445, 1119181 ], [ 764424, 3000000, 1119181 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 764424, 847445, 1119181 ], [ 926272, 847445, 1281029 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 926272, 847445, 1281029 ], [ 926272, 847445, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 926272, 847445, 1281029 ], [ 3000000, 847445, 1281029 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1145926, -1062905, -791169 ], [ 891078, 974099, 1245835 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 891078, 974099, 1245835 ], [ 891078, 3000000, 1245835 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 891078, 974099, 1245835 ], [ 974431, 974099, 1329188 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 974431, 974099, 1329188 ], [ 974431, 974099, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 974431, 974099, 1329188 ], [ 3000000, 974099, 1329188 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1145926, -1062905, -791169 ], [ 891078, 974099, 1245835 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 891078, 974099, 1245835 ], [ 891078, 3000000, 1245835 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 891078, 974099, 1245835 ], [ 997373, 974099, 1352130 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 997373, 974099, 1352130 ], [ 997373, 974099, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 997373, 974099, 1352130 ], [ 3000000, 974099, 1352130 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3434758/3, -3046879/3, -2518363/3 ], [ 1118336, 1247629, 1423801 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1118336, 1247629, 1423801 ], [ 1118336, 3000000, 1423801 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1118336, 1247629, 1423801 ], [ 1134353, 1247629, 1439818 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1134353, 1247629, 1439818 ], [ 1134353, 1247629, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1134353, 1247629, 1439818 ], [ 3000000, 1247629, 1439818 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3422164/3, -3053176/3, -2524660/3 ], [ 1075875, 1198871, 1375043 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1075875, 1198871, 1375043 ], [ 1075875, 1198871, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1075875, 1198871, 1375043 ], [ 1118336, 1241332, 1375043 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1118336, 1241332, 1375043 ], [ 1118336, 3000000, 1375043 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1118336, 1241332, 1375043 ], [ 3000000, 1241332, 1375043 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3422164/3, -3053176/3, -2524660/3 ], [ 1082172, 1205168, 1381340 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1082172, 1205168, 1381340 ], [ 1082172, 1205168, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1082172, 1205168, 1381340 ], [ 1163912, 1286908, 1381340 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1163912, 1286908, 1381340 ], [ 1163912, 3000000, 1381340 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1163912, 1286908, 1381340 ], [ 3000000, 1286908, 1381340 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3422164/3, -3053176/3, -2524660/3 ], [ 1116825, 1239821, 1415993 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1116825, 1239821, 1415993 ], [ 1116825, 1239821, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1116825, 1239821, 1415993 ], [ 1205802, 1328798, 1415993 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1205802, 1328798, 1415993 ], [ 1205802, 3000000, 1415993 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1205802, 1328798, 1415993 ], [ 3000000, 1328798, 1415993 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1140108, -940479, -919413 ], [ 1074292, 1273921, 1294987 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 1273921, 1294987 ], [ 1074292, 3000000, 1294987 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 1273921, 1294987 ], [ 1160645, 1273921, 1381340 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1160645, 1273921, 1381340 ], [ 1160645, 1273921, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1160645, 1273921, 1381340 ], [ 3000000, 1273921, 1381340 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1139762, -1018205, -842033 ], [ 1054337, 1175894, 1352066 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1054337, 1175894, 1352066 ], [ 1054337, 1175894, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1054337, 1175894, 1352066 ], [ 1096798, 1218355, 1352066 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1096798, 1218355, 1352066 ], [ 1096798, 3000000, 1352066 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1096798, 1218355, 1352066 ], [ 3000000, 1218355, 1352066 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1138186, -1018993, -842821 ], [ 957973, 1077166, 1253338 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 957973, 1077166, 1253338 ], [ 957973, 1077166, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 957973, 1077166, 1253338 ], [ 1095517, 1214710, 1253338 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1095517, 1214710, 1253338 ], [ 1095517, 3000000, 1253338 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1095517, 1214710, 1253338 ], [ 3000000, 1214710, 1253338 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3410720/3, -3161657/3, -2427623/3 ], [ 1054337, 1137358, 1382036 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1054337, 1137358, 1382036 ], [ 1054337, 1137358, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1054337, 1137358, 1382036 ], [ 1164608, 1247629, 1382036 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1164608, 1247629, 1382036 ], [ 1164608, 3000000, 1382036 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1164608, 1247629, 1382036 ], [ 3000000, 1247629, 1382036 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1133864, -1050843, -815293 ], [ 1054337, 1137358, 1372908 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1054337, 1137358, 1372908 ], [ 1054337, 1137358, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1054337, 1137358, 1372908 ], [ 1156176, 1239197, 1372908 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 1239197, 1372908 ], [ 1156176, 3000000, 1372908 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 1239197, 1372908 ], [ 3000000, 1239197, 1372908 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3399851/3, -2862383/3, -2737766/3 ], [ 1152909, 1332065, 1373604 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1152909, 1332065, 1373604 ], [ 1152909, 3000000, 1373604 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1152909, 1332065, 1373604 ], [ 1198565, 1332065, 1419260 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1198565, 1332065, 1419260 ], [ 1198565, 1332065, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1198565, 1332065, 1419260 ], [ 3000000, 1332065, 1419260 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1133234, -1021469, -845297 ], [ 1128056, 1239821, 1415993 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1128056, 1239821, 1415993 ], [ 1128056, 1239821, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1128056, 1239821, 1415993 ], [ 1217033, 1328798, 1415993 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1217033, 1328798, 1415993 ], [ 1217033, 3000000, 1415993 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1217033, 1328798, 1415993 ], [ 3000000, 1328798, 1415993 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3399280/3, -2863525/3, -2737195/3 ], [ 723216, 901801, 943911 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 723216, 901801, 943911 ], [ 723216, 901801, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 723216, 901801, 943911 ], [ 859517, 1038102, 943911 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 859517, 1038102, 943911 ], [ 859517, 3000000, 943911 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 859517, 1038102, 943911 ], [ 3000000, 1038102, 943911 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3399280/3, -2863525/3, -2737195/3 ], [ 723216, 901801, 943911 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 723216, 901801, 943911 ], [ 723216, 901801, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 723216, 901801, 943911 ], [ 986480, 1165065, 943911 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 986480, 1165065, 943911 ], [ 986480, 3000000, 943911 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 986480, 1165065, 943911 ], [ 3000000, 1165065, 943911 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3399280/3, -2863525/3, -2737195/3 ], [ 848037, 1026622, 1068732 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 848037, 1026622, 1068732 ], [ 848037, 1026622, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 848037, 1026622, 1068732 ], [ 984338, 1162923, 1068732 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 984338, 1162923, 1068732 ], [ 984338, 3000000, 1068732 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 984338, 1162923, 1068732 ], [ 3000000, 1162923, 1068732 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3399280/3, -2863525/3, -2737195/3 ], [ 848037, 1026622, 1068732 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 848037, 1026622, 1068732 ], [ 848037, 1026622, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 848037, 1026622, 1068732 ], [ 1070027, 1248612, 1068732 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1070027, 1248612, 1068732 ], [ 1070027, 3000000, 1068732 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1070027, 1248612, 1068732 ], [ 3000000, 1248612, 1068732 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3397910/3, -3065303/3, -2536787/3 ], [ 957973, 1068842, 1245014 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 957973, 1068842, 1245014 ], [ 957973, 1068842, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 957973, 1068842, 1245014 ], [ 1065968, 1176837, 1245014 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1065968, 1176837, 1245014 ], [ 1065968, 3000000, 1245014 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1065968, 1176837, 1245014 ], [ 3000000, 1176837, 1245014 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3390215/3, -3062186/3, -2547599/3 ], [ 962616, 1071959, 1243488 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 962616, 1071959, 1243488 ], [ 962616, 1123377, 1294906 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 962616, 1071959, 1243488 ], [ 3000000, 1071959, 1243488 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 962616, 1123377, 1294906 ], [ 962616, 1123377, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 962616, 1123377, 1294906 ], [ 962616, 3000000, 1294906 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3382748/3, -3133685/3, -2483567/3 ], [ 1029833, 1112854, 1329560 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1029833, 1112854, 1329560 ], [ 1029833, 3000000, 1329560 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1029833, 1112854, 1329560 ], [ 1046291, 1112854, 1346018 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1046291, 1112854, 1346018 ], [ 1046291, 1112854, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1046291, 1112854, 1346018 ], [ 3000000, 1112854, 1346018 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3382748/3, -3133685/3, -2483567/3 ], [ 1029833, 1112854, 1329560 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1029833, 1112854, 1329560 ], [ 1029833, 3000000, 1329560 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1029833, 1112854, 1329560 ], [ 1071539, 1112854, 1371266 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 1112854, 1371266 ], [ 1071539, 1112854, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 1112854, 1371266 ], [ 3000000, 1112854, 1371266 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2254983/2, -965712, -1813593/2 ], [ 1913909/2, 1118734, 2355299/2 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ 1913909/2, 1118734, 2355299/2 ], [ 1913909/2, 1118734, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ 1913909/2, 1118734, 2355299/2 ], [ 1023567, 2370693/2, 2355299/2 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ 1023567, 2370693/2, 2355299/2 ], [ 1023567, 3000000, 2355299/2 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ 1023567, 2370693/2, 2355299/2 ], [ 3000000, 2370693/2, 2355299/2 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ -1127152, -966391, -906457 ], [ 977994, 1138755, 1198689 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 977994, 1138755, 1198689 ], [ 977994, 1138755, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 977994, 1138755, 1198689 ], [ 1115546, 1276307, 1198689 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1276307, 1198689 ], [ 1115546, 3000000, 1198689 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1276307, 1198689 ], [ 3000000, 1276307, 1198689 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1127152, -966391, -906457 ], [ 1003976, 1164737, 1224671 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1003976, 1164737, 1224671 ], [ 1003976, 1164737, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1003976, 1164737, 1224671 ], [ 1045625, 1206386, 1224671 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1045625, 1206386, 1224671 ], [ 1045625, 3000000, 1224671 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1045625, 1206386, 1224671 ], [ 3000000, 1206386, 1224671 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3376355/3, -3103835/3, -2519810/3 ], [ 957973, 1048813, 1243488 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 957973, 1048813, 1243488 ], [ 957973, 1048813, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 957973, 1048813, 1243488 ], [ 1115546, 1206386, 1243488 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1206386, 1243488 ], [ 1115546, 3000000, 1243488 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1206386, 1243488 ], [ 3000000, 1206386, 1243488 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3375556/3, -3105433/3, -2519011/3 ], [ 957973, 1048014, 1243488 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 957973, 1048014, 1243488 ], [ 957973, 1048014, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 957973, 1048014, 1243488 ], [ 981918, 1071959, 1243488 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 981918, 1071959, 1243488 ], [ 981918, 3000000, 1243488 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 981918, 1071959, 1243488 ], [ 3000000, 1071959, 1243488 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3372352/3, -3044323/3, -2583325/3 ], [ 1054337, 1163680, 1317346 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1054337, 1163680, 1317346 ], [ 1054337, 1163680, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1054337, 1163680, 1317346 ], [ 1074292, 1183635, 1317346 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 1183635, 1317346 ], [ 1074292, 3000000, 1317346 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 1183635, 1317346 ], [ 3000000, 1183635, 1317346 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3370913/3, -3042884/3, -2586203/3 ], [ 1022813, 1132156, 1284383 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1022813, 1132156, 1284383 ], [ 1022813, 1177333, 1329560 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1022813, 1132156, 1284383 ], [ 3000000, 1132156, 1284383 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1022813, 1177333, 1329560 ], [ 1022813, 1177333, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1022813, 1177333, 1329560 ], [ 1022813, 3000000, 1329560 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3370219/3, -3116107/3, -2513674/3 ], [ 957973, 1042677, 1243488 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 957973, 1042677, 1243488 ], [ 957973, 1042677, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 957973, 1042677, 1243488 ], [ 1064442, 1149146, 1243488 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1064442, 1149146, 1243488 ], [ 1064442, 3000000, 1243488 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1064442, 1149146, 1243488 ], [ 3000000, 1149146, 1243488 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3369950/3, -3116645/3, -2513405/3 ], [ 1128056, 1212491, 1413571 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1128056, 1212491, 1413571 ], [ 1128056, 1212491, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1128056, 1212491, 1413571 ], [ 1241941, 1326376, 1413571 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241941, 1326376, 1413571 ], [ 1241941, 3000000, 1413571 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241941, 1326376, 1413571 ], [ 3000000, 1326376, 1413571 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1121083, -978529, -900388 ], [ 1034779, 1177333, 1255474 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ 1034779, 1177333, 1255474 ], [ 1034779, 1177333, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ 1034779, 1177333, 1255474 ], [ 1074292, 1216846, 1255474 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ 1074292, 1216846, 1255474 ], [ 1074292, 3000000, 1255474 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ 1074292, 1216846, 1255474 ], [ 3000000, 1216846, 1255474 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ -3362627/3, -3034598/3, -2602775/3 ], [ 1128056, 1237399, 1381340 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1128056, 1237399, 1381340 ], [ 1128056, 1237399, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1128056, 1237399, 1381340 ], [ 1163912, 1273255, 1381340 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1163912, 1273255, 1381340 ], [ 1163912, 3000000, 1381340 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1163912, 1273255, 1381340 ], [ 3000000, 1273255, 1381340 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1120481, -979733, -899786 ], [ 1074292, 1215040, 1294987 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 1215040, 1294987 ], [ 1074292, 3000000, 1294987 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 1215040, 1294987 ], [ 1128056, 1215040, 1348751 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1128056, 1215040, 1348751 ], [ 1128056, 1215040, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1128056, 1215040, 1348751 ], [ 3000000, 1215040, 1348751 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3359153/3, -3031124/3, -2609723/3 ], [ 1054337, 1163680, 1304147 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1054337, 1163680, 1304147 ], [ 1054337, 1163680, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1054337, 1163680, 1304147 ], [ 1156176, 1265519, 1304147 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 1265519, 1304147 ], [ 1156176, 3000000, 1304147 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 1265519, 1304147 ], [ 3000000, 1265519, 1304147 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3358664/3, -2944757/3, -2696579/3 ], [ 1118336, 1256305, 1339031 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1118336, 1256305, 1339031 ], [ 1118336, 1256305, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1118336, 1256305, 1339031 ], [ 1156176, 1294145, 1339031 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 1294145, 1339031 ], [ 1156176, 3000000, 1339031 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 1294145, 1339031 ], [ 3000000, 1294145, 1339031 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1118297, -1008954, -872749 ], [ 1128056, 1237399, 1373604 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1128056, 1237399, 1373604 ], [ 1128056, 1237399, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1128056, 1237399, 1373604 ], [ 1130550, 1239893, 1373604 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1130550, 1239893, 1373604 ], [ 1130550, 3000000, 1373604 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1130550, 1239893, 1373604 ], [ 3000000, 1239893, 1373604 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3353983/3, -3025954/3, -2620063/3 ], [ 957973, 1067316, 1202613 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 957973, 1067316, 1202613 ], [ 957973, 1067316, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 957973, 1067316, 1202613 ], [ 998928, 1108271, 1202613 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 998928, 1108271, 1202613 ], [ 998928, 3000000, 1202613 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 998928, 1108271, 1202613 ], [ 3000000, 1108271, 1202613 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3352397/3, -3024368/3, -2623235/3 ], [ 1072853, 1182196, 1315907 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1072853, 1182196, 1315907 ], [ 1072853, 1195849, 1329560 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1072853, 1182196, 1315907 ], [ 3000000, 1182196, 1315907 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1072853, 1195849, 1329560 ], [ 1072853, 1195849, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1072853, 1195849, 1329560 ], [ 1072853, 3000000, 1329560 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3352397/3, -3024368/3, -2623235/3 ], [ 1128056, 1237399, 1371110 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1128056, 1237399, 1371110 ], [ 1128056, 1239893, 1373604 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1128056, 1237399, 1371110 ], [ 3000000, 1237399, 1371110 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1128056, 1239893, 1373604 ], [ 1128056, 1239893, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1128056, 1239893, 1373604 ], [ 1128056, 3000000, 1373604 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1116883, -1120991, -762126 ], [ 851553, 847445, 1206310 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 851553, 847445, 1206310 ], [ 851553, 3000000, 1206310 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 851553, 847445, 1206310 ], [ 926272, 847445, 1281029 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 926272, 847445, 1281029 ], [ 926272, 847445, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 926272, 847445, 1281029 ], [ 3000000, 847445, 1281029 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1116714, -1120822, -762464 ], [ 1071539, 1067431, 1425789 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 1067431, 1425789 ], [ 1071539, 1067431, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 1067431, 1425789 ], [ 1251737, 1247629, 1425789 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1251737, 1247629, 1425789 ], [ 1251737, 3000000, 1425789 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1251737, 1247629, 1425789 ], [ 3000000, 1247629, 1425789 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3350059/3, -3022030/3, -2627911/3 ], [ 957973, 1067316, 1198689 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 957973, 1067316, 1198689 ], [ 957973, 1067316, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 957973, 1067316, 1198689 ], [ 1115546, 1224889, 1198689 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1224889, 1198689 ], [ 1115546, 3000000, 1198689 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1224889, 1198689 ], [ 3000000, 1224889, 1198689 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3347435/3, -3019406/3, -2633159/3 ], [ 981918, 1091261, 1220010 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 981918, 1091261, 1220010 ], [ 981918, 3000000, 1220010 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 981918, 1091261, 1220010 ], [ 1024698, 1091261, 1262790 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1024698, 1091261, 1262790 ], [ 1024698, 1091261, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1024698, 1091261, 1262790 ], [ 3000000, 1091261, 1262790 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3347048/3, -2967989/3, -2684963/3 ], [ 981918, 1108271, 1202613 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 981918, 1108271, 1202613 ], [ 981918, 1142679, 1237021 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 981918, 1108271, 1202613 ], [ 3000000, 1108271, 1202613 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 981918, 1142679, 1237021 ], [ 981918, 1142679, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 981918, 1142679, 1237021 ], [ 981918, 3000000, 1237021 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3343691/3, -2974703/3, -2681606/3 ], [ 1097105, 1220101, 1317800 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1097105, 1220101, 1317800 ], [ 1097105, 1220101, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1097105, 1220101, 1317800 ], [ 1156176, 1279172, 1317800 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 1279172, 1317800 ], [ 1156176, 3000000, 1317800 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 1279172, 1317800 ], [ 3000000, 1279172, 1317800 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3341707/3, -2978671/3, -2679622/3 ], [ 1152909, 1273921, 1373604 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1152909, 1273921, 1373604 ], [ 1152909, 3000000, 1373604 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1152909, 1273921, 1373604 ], [ 1160645, 1273921, 1381340 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1160645, 1273921, 1381340 ], [ 1160645, 1273921, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1160645, 1273921, 1381340 ], [ 3000000, 1273921, 1381340 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3337001/3, -6270481/6, -5055517/6 ], [ 1128056, 2390619/2, 2795607/2 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ 1128056, 2390619/2, 2795607/2 ], [ 1128056, 2390619/2, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ 1128056, 2390619/2, 2795607/2 ], [ 2360751/2, 1247629, 2795607/2 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ 2360751/2, 1247629, 2795607/2 ], [ 2360751/2, 3000000, 2795607/2 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ 2360751/2, 1247629, 2795607/2 ], [ 3000000, 1247629, 2795607/2 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ -3335620/3, -3135931/3, -2528449/3 ], [ 975957, 1042520, 1245014 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 975957, 1042520, 1245014 ], [ 975957, 1042520, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 975957, 1042520, 1245014 ], [ 1115546, 1182109, 1245014 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1182109, 1245014 ], [ 1115546, 3000000, 1245014 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1182109, 1245014 ], [ 3000000, 1182109, 1245014 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3335620/3, -3135931/3, -2528449/3 ], [ 984281, 1050844, 1253338 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 984281, 1050844, 1253338 ], [ 984281, 1050844, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 984281, 1050844, 1253338 ], [ 1084109, 1150672, 1253338 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1084109, 1150672, 1253338 ], [ 1084109, 3000000, 1253338 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1084109, 1150672, 1253338 ], [ 3000000, 1150672, 1253338 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3335620/3, -3135931/3, -2528449/3 ], [ 1015326, 1081889, 1284383 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1015326, 1081889, 1284383 ], [ 1015326, 1081889, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1015326, 1081889, 1284383 ], [ 1074292, 1140855, 1284383 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 1140855, 1284383 ], [ 1074292, 3000000, 1284383 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 1140855, 1284383 ], [ 3000000, 1140855, 1284383 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3335620/3, -3135931/3, -2528449/3 ], [ 1024911, 1091474, 1293968 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1024911, 1091474, 1293968 ], [ 1024911, 1091474, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1024911, 1091474, 1293968 ], [ 1188777, 1255340, 1293968 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1188777, 1255340, 1293968 ], [ 1188777, 3000000, 1293968 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1188777, 1255340, 1293968 ], [ 3000000, 1255340, 1293968 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3333971/3, -2994143/3, -2671886/3 ], [ 1160645, 1273921, 1381340 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1160645, 1273921, 1381340 ], [ 1160645, 1273921, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1160645, 1273921, 1381340 ], [ 1163912, 1277188, 1381340 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1163912, 1277188, 1381340 ], [ 1163912, 3000000, 1381340 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1163912, 1277188, 1381340 ], [ 3000000, 1277188, 1381340 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3333971/3, -2994143/3, -2671886/3 ], [ 1195298, 1308574, 1415993 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1195298, 1308574, 1415993 ], [ 1195298, 1308574, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1195298, 1308574, 1415993 ], [ 1215522, 1328798, 1415993 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1215522, 1328798, 1415993 ], [ 1215522, 3000000, 1415993 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1215522, 1328798, 1415993 ], [ 3000000, 1328798, 1415993 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3319528/3, -3143977/3, -2536495/3 ], [ 1054337, 1112854, 1315348 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1054337, 1112854, 1315348 ], [ 1054337, 1127066, 1329560 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1054337, 1112854, 1315348 ], [ 3000000, 1112854, 1315348 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1054337, 1127066, 1329560 ], [ 1054337, 1127066, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1054337, 1127066, 1329560 ], [ 1054337, 3000000, 1329560 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1104197, -1108305, -787498 ], [ 978207, 974099, 1294906 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 978207, 974099, 1294906 ], [ 978207, 3000000, 1294906 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 978207, 974099, 1294906 ], [ 997373, 974099, 1314072 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 997373, 974099, 1314072 ], [ 997373, 974099, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 997373, 974099, 1314072 ], [ 3000000, 974099, 1314072 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3309680/3, -3012188/3, -2678132/3 ], [ 1054337, 1153501, 1264853 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1054337, 1153501, 1264853 ], [ 1054337, 1153501, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1054337, 1153501, 1264853 ], [ 1127061, 1226225, 1264853 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1127061, 1226225, 1264853 ], [ 1127061, 3000000, 1264853 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1127061, 1226225, 1264853 ], [ 3000000, 1226225, 1264853 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3306902/3, -3150290/3, -2542808/3 ], [ 1068696, 1120900, 1323394 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1068696, 1120900, 1323394 ], [ 1068696, 1120900, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1068696, 1120900, 1323394 ], [ 1232562, 1284766, 1323394 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1232562, 1284766, 1323394 ], [ 1232562, 3000000, 1323394 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1232562, 1284766, 1323394 ], [ 3000000, 1284766, 1323394 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3304084/3, -2645014/3, -3050902/3 ], [ 1115546, 1335236, 1199940 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1335236, 1199940 ], [ 1115546, 3000000, 1199940 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1335236, 1199940 ], [ 1248379, 1335236, 1332773 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1248379, 1335236, 1332773 ], [ 1248379, 1335236, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1248379, 1335236, 1332773 ], [ 3000000, 1335236, 1332773 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1101358, -1050568, -848074 ], [ 1128056, 1178846, 1381340 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1128056, 1178846, 1381340 ], [ 1128056, 1178846, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1128056, 1178846, 1381340 ], [ 1241941, 1292731, 1381340 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241941, 1292731, 1381340 ], [ 1241941, 3000000, 1381340 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241941, 1292731, 1381340 ], [ 3000000, 1292731, 1381340 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3301216/3, -3153133/3, -2545651/3 ], [ 1087393, 1136754, 1339248 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1087393, 1136754, 1339248 ], [ 1087393, 1136754, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1087393, 1136754, 1339248 ], [ 1156176, 1205537, 1339248 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 1205537, 1339248 ], [ 1156176, 3000000, 1339248 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 1205537, 1339248 ], [ 3000000, 1205537, 1339248 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1098861, -1102969, -798170 ], [ 1071539, 1067431, 1372230 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 1067431, 1372230 ], [ 1071539, 1067431, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 1067431, 1372230 ], [ 1116962, 1112854, 1372230 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1116962, 1112854, 1372230 ], [ 1116962, 3000000, 1372230 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1116962, 1112854, 1372230 ], [ 3000000, 1112854, 1372230 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3295897/3, -3308221/3, -2395882/3 ], [ 1071539, 1067431, 1371544 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 1067431, 1371544 ], [ 1071539, 1067431, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 1067431, 1371544 ], [ 1241941, 1237833, 1371544 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241941, 1237833, 1371544 ], [ 1241941, 3000000, 1371544 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241941, 1237833, 1371544 ], [ 3000000, 1237833, 1371544 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3295198/3, -3019429/3, -2685373/3 ], [ 957973, 1049896, 1161248 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 957973, 1049896, 1161248 ], [ 957973, 1067316, 1178668 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 957973, 1049896, 1161248 ], [ 3000000, 1049896, 1161248 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 957973, 1067316, 1178668 ], [ 957973, 1067316, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 957973, 1067316, 1178668 ], [ 957973, 3000000, 1178668 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3291979/3, -3528460/3, -2179561/3 ], [ 1090183, 1011356, 1460989 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1090183, 1011356, 1460989 ], [ 1090183, 1011356, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1090183, 1011356, 1460989 ], [ 1326456, 1247629, 1460989 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1326456, 1247629, 1460989 ], [ 1326456, 3000000, 1460989 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1326456, 1247629, 1460989 ], [ 3000000, 1247629, 1460989 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1093206, -1054644, -852150 ], [ 1071539, 1110101, 1312595 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 1110101, 1312595 ], [ 1071539, 1110101, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 1110101, 1312595 ], [ 1074292, 1112854, 1312595 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 1112854, 1312595 ], [ 1074292, 3000000, 1312595 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 1112854, 1312595 ], [ 3000000, 1112854, 1312595 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1093206, -1054644, -852150 ], [ 1074292, 1112854, 1315348 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 1112854, 1315348 ], [ 1074292, 1123653, 1326147 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 1112854, 1315348 ], [ 3000000, 1112854, 1315348 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 1123653, 1326147 ], [ 1074292, 1123653, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 1123653, 1326147 ], [ 1074292, 3000000, 1326147 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3277394/3, -3028331/3, -2694275/3 ], [ 749538, 832559, 943911 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 749538, 832559, 943911 ], [ 749538, 832559, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 749538, 832559, 943911 ], [ 986480, 1069501, 943911 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 986480, 1069501, 943911 ], [ 986480, 3000000, 943911 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 986480, 1069501, 943911 ], [ 3000000, 1069501, 943911 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3277394/3, -3028331/3, -2694275/3 ], [ 780943, 863964, 975316 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 780943, 863964, 975316 ], [ 780943, 863964, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 780943, 863964, 975316 ], [ 890922, 973943, 975316 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 890922, 973943, 975316 ], [ 890922, 3000000, 975316 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 890922, 973943, 975316 ], [ 3000000, 973943, 975316 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3277394/3, -3028331/3, -2694275/3 ], [ 874359, 957380, 1068732 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 874359, 957380, 1068732 ], [ 874359, 957380, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 874359, 957380, 1068732 ], [ 1070027, 1153048, 1068732 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1070027, 1153048, 1068732 ], [ 1070027, 3000000, 1068732 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1070027, 1153048, 1068732 ], [ 3000000, 1153048, 1068732 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3277394/3, -3028331/3, -2694275/3 ], [ 913588, 996609, 1107961 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 913588, 996609, 1107961 ], [ 913588, 996609, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 913588, 996609, 1107961 ], [ 1036869, 1119890, 1107961 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1036869, 1119890, 1107961 ], [ 1036869, 3000000, 1107961 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1036869, 1119890, 1107961 ], [ 3000000, 1119890, 1107961 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3277394/3, -3028331/3, -2694275/3 ], [ 917820, 1000841, 1112193 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 917820, 1000841, 1112193 ], [ 917820, 1000841, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 917820, 1000841, 1112193 ], [ 1023567, 1106588, 1112193 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 1106588, 1112193 ], [ 1023567, 3000000, 1112193 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 1106588, 1112193 ], [ 3000000, 1106588, 1112193 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3276970/3, -3165256/3, -2557774/3 ], [ 957973, 995211, 1197705 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 957973, 995211, 1197705 ], [ 957973, 1092412, 1294906 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 957973, 995211, 1197705 ], [ 3000000, 995211, 1197705 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 957973, 1092412, 1294906 ], [ 957973, 1092412, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 957973, 1092412, 1294906 ], [ 957973, 3000000, 1294906 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3275381/3, -6058675/6, -5390563/6 ], [ 1054337, 2272703/2, 2495407/2 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ 1054337, 2272703/2, 2495407/2 ], [ 1054337, 2272703/2, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ 1054337, 2272703/2, 2495407/2 ], [ 2137315/2, 1150672, 2495407/2 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ 2137315/2, 1150672, 2495407/2 ], [ 2137315/2, 3000000, 2495407/2 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ 2137315/2, 1150672, 2495407/2 ], [ 3000000, 1150672, 2495407/2 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ -3271150/3, -3031453/3, -2697397/3 ], [ 1011362, 1091261, 1202613 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1011362, 1091261, 1202613 ], [ 1011362, 3000000, 1202613 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1011362, 1091261, 1202613 ], [ 1071539, 1091261, 1262790 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 1091261, 1262790 ], [ 1071539, 1091261, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 1091261, 1262790 ], [ 3000000, 1091261, 1262790 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3270002/3, -3032027/3, -2697971/3 ], [ 1054337, 1133662, 1245014 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1054337, 1133662, 1245014 ], [ 1054337, 1133662, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1054337, 1133662, 1245014 ], [ 1115546, 1194871, 1245014 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1194871, 1245014 ], [ 1115546, 3000000, 1245014 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1194871, 1245014 ], [ 3000000, 1194871, 1245014 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3266909/3, -3279233/3, -2453858/3 ], [ 1154772, 1150664, 1425789 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1150664, 1425789 ], [ 1154772, 1150664, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1150664, 1425789 ], [ 1251737, 1247629, 1425789 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1251737, 1247629, 1425789 ], [ 1251737, 3000000, 1425789 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1251737, 1247629, 1425789 ], [ 3000000, 1247629, 1425789 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3264112/3, -3034972/3, -2700916/3 ], [ 1074292, 1150672, 1262024 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 1150672, 1262024 ], [ 1074292, 1197288, 1308640 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 1150672, 1262024 ], [ 3000000, 1150672, 1262024 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 1197288, 1308640 ], [ 1074292, 1197288, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 1197288, 1308640 ], [ 1074292, 3000000, 1308640 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1087840, -1091948, -820212 ], [ 851553, 847445, 1119181 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 851553, 847445, 1119181 ], [ 851553, 934574, 1206310 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 851553, 847445, 1119181 ], [ 3000000, 847445, 1119181 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 851553, 934574, 1206310 ], [ 851553, 934574, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 851553, 934574, 1206310 ], [ 851553, 3000000, 1206310 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3262979/3, -2727224/3, -3009797/3 ], [ 859517, 1038102, 943911 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 859517, 1038102, 943911 ], [ 859517, 1038102, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 859517, 1038102, 943911 ], [ 986480, 1165065, 943911 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 986480, 1165065, 943911 ], [ 986480, 3000000, 943911 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 986480, 1165065, 943911 ], [ 3000000, 1165065, 943911 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1086484, -1012434, -901082 ], [ 1074292, 1148342, 1259694 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ 1074292, 1148342, 1259694 ], [ 1074292, 3000000, 1259694 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ 1074292, 1148342, 1259694 ], [ 1098981, 1148342, 1284383 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ 1098981, 1148342, 1284383 ], [ 1098981, 1148342, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ 1098981, 1148342, 1284383 ], [ 3000000, 1148342, 1284383 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ -3253870/3, -3176806/3, -2569324/3 ], [ 974431, 1000119, 1202613 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 974431, 1000119, 1202613 ], [ 974431, 1000119, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 974431, 1000119, 1202613 ], [ 1005396, 1031084, 1202613 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1005396, 1031084, 1202613 ], [ 1005396, 3000000, 1202613 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1005396, 1031084, 1202613 ], [ 3000000, 1031084, 1202613 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3247784/3, -3179849/3, -2572367/3 ], [ 1156201, 1178846, 1381340 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156201, 1178846, 1381340 ], [ 1156201, 1178846, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156201, 1178846, 1381340 ], [ 1241941, 1264586, 1381340 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241941, 1264586, 1381340 ], [ 1241941, 3000000, 1381340 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241941, 1264586, 1381340 ], [ 3000000, 1264586, 1381340 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3247784/3, -3179849/3, -2572367/3 ], [ 1190854, 1213499, 1415993 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1190854, 1213499, 1415993 ], [ 1190854, 1213499, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1190854, 1213499, 1415993 ], [ 1224984, 1247629, 1415993 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1224984, 1247629, 1415993 ], [ 1224984, 3000000, 1415993 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1224984, 1247629, 1415993 ], [ 3000000, 1247629, 1415993 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1082436, -1014458, -903106 ], [ 981918, 1049896, 1161248 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 981918, 1049896, 1161248 ], [ 981918, 1142679, 1254031 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 981918, 1049896, 1161248 ], [ 3000000, 1049896, 1161248 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 981918, 1142679, 1254031 ], [ 981918, 1142679, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 981918, 1142679, 1254031 ], [ 981918, 3000000, 1254031 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3245155/3, -2762872/3, -2991973/3 ], [ 984338, 1145099, 1068732 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 984338, 1145099, 1068732 ], [ 984338, 1145099, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 984338, 1145099, 1068732 ], [ 1070027, 1230788, 1068732 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1070027, 1230788, 1068732 ], [ 1070027, 3000000, 1068732 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1070027, 1230788, 1068732 ], [ 3000000, 1230788, 1068732 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3244478/3, -3044789/3, -2710733/3 ], [ 996497, 1063060, 1174412 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 996497, 1063060, 1174412 ], [ 996497, 1063060, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 996497, 1063060, 1174412 ], [ 1115546, 1182109, 1174412 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1182109, 1174412 ], [ 1115546, 3000000, 1174412 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1182109, 1174412 ], [ 3000000, 1182109, 1174412 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3244478/3, -3044789/3, -2710733/3 ], [ 1006557, 1073120, 1184472 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1006557, 1073120, 1184472 ], [ 1006557, 1073120, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1006557, 1073120, 1184472 ], [ 1023567, 1090130, 1184472 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 1090130, 1184472 ], [ 1023567, 3000000, 1184472 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 1090130, 1184472 ], [ 3000000, 1090130, 1184472 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3244054/3, -3181714/3, -2574232/3 ], [ 974431, 995211, 1197705 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 974431, 995211, 1197705 ], [ 974431, 995211, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 974431, 995211, 1197705 ], [ 977010, 997790, 1197705 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 977010, 997790, 1197705 ], [ 977010, 3000000, 1197705 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 977010, 997790, 1197705 ], [ 3000000, 997790, 1197705 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1080640, -1084748, -834612 ], [ 978207, 974099, 1224235 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 978207, 974099, 1224235 ], [ 978207, 1044770, 1294906 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 978207, 974099, 1224235 ], [ 3000000, 974099, 1224235 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 978207, 1044770, 1294906 ], [ 978207, 1044770, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 978207, 1044770, 1294906 ], [ 978207, 3000000, 1294906 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1080047, -1060601, -859352 ], [ 827999, 847445, 1048694 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 827999, 847445, 1048694 ], [ 827999, 3000000, 1048694 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 827999, 847445, 1048694 ], [ 926272, 847445, 1146967 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 926272, 847445, 1146967 ], [ 926272, 847445, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 926272, 847445, 1146967 ], [ 3000000, 847445, 1146967 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1080047, -1060601, -859352 ], [ 866489, 885935, 1087184 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 866489, 885935, 1087184 ], [ 866489, 3000000, 1087184 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 866489, 885935, 1087184 ], [ 890043, 885935, 1110738 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 890043, 885935, 1110738 ], [ 890043, 885935, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 890043, 885935, 1110738 ], [ 3000000, 885935, 1110738 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1080047, -1060601, -859352 ], [ 952074, 971520, 1172769 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 952074, 971520, 1172769 ], [ 952074, 3000000, 1172769 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 952074, 971520, 1172769 ], [ 974431, 971520, 1195126 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 974431, 971520, 1195126 ], [ 974431, 971520, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 974431, 971520, 1195126 ], [ 3000000, 971520, 1195126 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1080047, -1060601, -859352 ], [ 954653, 974099, 1175348 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 954653, 974099, 1175348 ], [ 954653, 3000000, 1175348 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 954653, 974099, 1175348 ], [ 997373, 974099, 1218068 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 997373, 974099, 1218068 ], [ 997373, 974099, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 997373, 974099, 1218068 ], [ 3000000, 974099, 1218068 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1080033, -1158860, -761107 ], [ 1090183, 1011356, 1409109 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1090183, 1011356, 1409109 ], [ 1090183, 1011356, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1090183, 1011356, 1409109 ], [ 1191681, 1112854, 1409109 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1191681, 1112854, 1409109 ], [ 1191681, 3000000, 1409109 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1191681, 1112854, 1409109 ], [ 3000000, 1112854, 1409109 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1079866, -924662, -995472 ], [ 1115546, 1270750, 1199940 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1270750, 1199940 ], [ 1115546, 3000000, 1199940 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1270750, 1199940 ], [ 1224984, 1270750, 1309378 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1224984, 1270750, 1309378 ], [ 1224984, 1270750, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1224984, 1270750, 1309378 ], [ 3000000, 1270750, 1309378 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3237973/3, -3189874/3, -2572153/3 ], [ 1096821, 1112854, 1318761 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1096821, 1112854, 1318761 ], [ 1096821, 1146182, 1352089 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1096821, 1112854, 1318761 ], [ 3000000, 1112854, 1318761 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1096821, 1146182, 1352089 ], [ 1096821, 1146182, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1096821, 1146182, 1352089 ], [ 1096821, 3000000, 1352089 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1078411, -1058965, -862624 ], [ 981918, 1001364, 1197705 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 981918, 1001364, 1197705 ], [ 981918, 1048481, 1244822 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 981918, 1001364, 1197705 ], [ 3000000, 1001364, 1197705 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 981918, 1048481, 1244822 ], [ 981918, 1048481, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 981918, 1048481, 1244822 ], [ 981918, 3000000, 1244822 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3226021/3, -3213778/3, -2560201/3 ], [ 1071539, 1075620, 1293479 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 1075620, 1293479 ], [ 1071539, 1075620, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 1075620, 1293479 ], [ 1155687, 1159768, 1293479 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1155687, 1159768, 1293479 ], [ 1155687, 3000000, 1293479 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1155687, 1159768, 1293479 ], [ 3000000, 1159768, 1293479 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3225190/3, -3215440/3, -2559370/3 ], [ 974431, 977681, 1196371 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 974431, 977681, 1196371 ], [ 974431, 977681, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 974431, 977681, 1196371 ], [ 1200818, 1204068, 1196371 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1200818, 1204068, 1196371 ], [ 1200818, 3000000, 1196371 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1200818, 1204068, 1196371 ], [ 3000000, 1204068, 1196371 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3224549/3, -3216722/3, -2558729/3 ], [ 974431, 977040, 1196371 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 974431, 977040, 1196371 ], [ 974431, 977040, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 974431, 977040, 1196371 ], [ 1023567, 1026176, 1196371 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 1026176, 1196371 ], [ 1023567, 3000000, 1196371 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 1026176, 1196371 ], [ 3000000, 1026176, 1196371 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3223000/3, -3219820/3, -2557180/3 ], [ 1154772, 1155832, 1376712 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1155832, 1376712 ], [ 1154772, 1155832, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1155832, 1376712 ], [ 1241941, 1243001, 1376712 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241941, 1243001, 1376712 ], [ 1241941, 3000000, 1376712 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241941, 1243001, 1376712 ], [ 3000000, 1243001, 1376712 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3220472/3, -3056792/3, -2722736/3 ], [ 1128056, 1182616, 1293968 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1128056, 1182616, 1293968 ], [ 1128056, 1182616, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1128056, 1182616, 1293968 ], [ 1200780, 1255340, 1293968 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1200780, 1255340, 1293968 ], [ 1200780, 3000000, 1293968 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1200780, 1255340, 1293968 ], [ 3000000, 1255340, 1293968 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3220274/3, -3225272/3, -2554454/3 ], [ 957973, 956307, 1179913 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 957973, 956307, 1179913 ], [ 957973, 1071300, 1294906 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 957973, 956307, 1179913 ], [ 3000000, 956307, 1179913 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 957973, 1071300, 1294906 ], [ 957973, 1071300, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 957973, 1071300, 1294906 ], [ 957973, 3000000, 1294906 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3219946/3, -2813290/3, -2966764/3 ], [ 940149, 1075701, 1024543 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 940149, 1075701, 1024543 ], [ 940149, 1212002, 1160844 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 940149, 1075701, 1024543 ], [ 3000000, 1075701, 1024543 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 940149, 1212002, 1160844 ], [ 940149, 1212002, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 940149, 1212002, 1160844 ], [ 940149, 3000000, 1160844 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3219029/3, -3227762/3, -2553209/3 ], [ 974431, 971520, 1196371 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 974431, 971520, 1196371 ], [ 974431, 971520, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 974431, 971520, 1196371 ], [ 975676, 972765, 1196371 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 975676, 972765, 1196371 ], [ 975676, 3000000, 1196371 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 975676, 972765, 1196371 ], [ 3000000, 972765, 1196371 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3218321/3, -3230645/3, -2551034/3 ], [ 1071539, 1067431, 1293968 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 1067431, 1293968 ], [ 1071539, 1067431, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 1067431, 1293968 ], [ 1164365, 1160257, 1293968 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1164365, 1160257, 1293968 ], [ 1164365, 3000000, 1293968 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1164365, 1160257, 1293968 ], [ 3000000, 1160257, 1293968 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3216925/3, -3158587/3, -2624488/3 ], [ 1071539, 1090985, 1269018 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 1090985, 1269018 ], [ 1071539, 1090985, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 1090985, 1269018 ], [ 1131226, 1150672, 1269018 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1131226, 1150672, 1269018 ], [ 1131226, 3000000, 1269018 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1131226, 1150672, 1269018 ], [ 3000000, 1150672, 1269018 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3216494/3, -2820194/3, -2963312/3 ], [ 1203136, 1335236, 1287530 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1335236, 1287530 ], [ 1203136, 3000000, 1287530 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1335236, 1287530 ], [ 1248379, 1335236, 1332773 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1248379, 1335236, 1332773 ], [ 1248379, 1335236, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1248379, 1335236, 1332773 ], [ 3000000, 1335236, 1332773 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3215342/3, -3231401/3, -2553257/3 ], [ 852798, 847445, 1073493 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 852798, 847445, 1073493 ], [ 852798, 3000000, 1073493 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 852798, 847445, 1073493 ], [ 926272, 847445, 1146967 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 926272, 847445, 1146967 ], [ 926272, 847445, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 926272, 847445, 1146967 ], [ 3000000, 847445, 1146967 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3215342/3, -3231401/3, -2553257/3 ], [ 979452, 974099, 1200147 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 979452, 974099, 1200147 ], [ 979452, 3000000, 1200147 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 979452, 974099, 1200147 ], [ 997373, 974099, 1218068 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 997373, 974099, 1218068 ], [ 997373, 974099, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 997373, 974099, 1218068 ], [ 3000000, 974099, 1218068 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3215084/3, -3231530/3, -2553386/3 ], [ 1118336, 1112854, 1338902 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1118336, 1112854, 1338902 ], [ 1118336, 1167697, 1393745 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1118336, 1112854, 1338902 ], [ 3000000, 1112854, 1338902 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1118336, 1167697, 1393745 ], [ 1118336, 1167697, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1118336, 1167697, 1393745 ], [ 1118336, 3000000, 1393745 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1071688, -1052242, -876070 ], [ 870007, 889453, 1065625 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 870007, 889453, 1065625 ], [ 870007, 1048592, 1224764 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 870007, 889453, 1065625 ], [ 3000000, 889453, 1065625 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 870007, 1048592, 1224764 ], [ 870007, 1048592, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 870007, 1048592, 1224764 ], [ 870007, 3000000, 1224764 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1071058, -1051612, -877330 ], [ 1071539, 1090985, 1265267 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 1090985, 1265267 ], [ 1071539, 1090985, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 1090985, 1265267 ], [ 1074292, 1093738, 1265267 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 1093738, 1265267 ], [ 1074292, 3000000, 1265267 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 1093738, 1265267 ], [ 3000000, 1093738, 1265267 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3210421/3, -3152083/3, -2637496/3 ], [ 1054337, 1073783, 1245312 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1054337, 1073783, 1245312 ], [ 1054337, 1158031, 1329560 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1054337, 1073783, 1245312 ], [ 3000000, 1073783, 1245312 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1054337, 1158031, 1329560 ], [ 1054337, 1158031, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1054337, 1158031, 1329560 ], [ 1054337, 3000000, 1329560 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3210421/3, -3152083/3, -2637496/3 ], [ 1074292, 1093738, 1265267 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 1093738, 1265267 ], [ 1074292, 1123653, 1295182 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 1093738, 1265267 ], [ 3000000, 1093738, 1265267 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 1123653, 1295182 ], [ 1074292, 1123653, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 1123653, 1295182 ], [ 1074292, 3000000, 1295182 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3210410/3, -3233867/3, -2555723/3 ], [ 981918, 974099, 1200147 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 981918, 974099, 1200147 ], [ 981918, 1048481, 1274529 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 981918, 974099, 1200147 ], [ 3000000, 974099, 1200147 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 981918, 1048481, 1274529 ], [ 981918, 1048481, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 981918, 1048481, 1274529 ], [ 981918, 3000000, 1274529 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3210074/3, -3061991/3, -2727935/3 ], [ 1084301, 1133662, 1245014 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1084301, 1133662, 1245014 ], [ 1084301, 1133662, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1084301, 1133662, 1245014 ], [ 1115546, 1164907, 1245014 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1164907, 1245014 ], [ 1115546, 3000000, 1245014 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1164907, 1245014 ], [ 3000000, 1164907, 1245014 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3210074/3, -3061991/3, -2727935/3 ], [ 1092625, 1141986, 1253338 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1092625, 1141986, 1253338 ], [ 1092625, 1141986, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1092625, 1141986, 1253338 ], [ 1101311, 1150672, 1253338 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1101311, 1150672, 1253338 ], [ 1101311, 3000000, 1253338 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1101311, 1150672, 1253338 ], [ 3000000, 1150672, 1253338 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3209117/3, -3150779/3, -2640104/3 ], [ 1071539, 1090985, 1261210 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 1090985, 1261210 ], [ 1071539, 1090985, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 1090985, 1261210 ], [ 1203136, 1222582, 1261210 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1222582, 1261210 ], [ 1203136, 3000000, 1261210 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1222582, 1261210 ], [ 3000000, 1222582, 1261210 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1069130, -946134, -984736 ], [ 1114295, 1237291, 1198689 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1114295, 1237291, 1198689 ], [ 1114295, 1237291, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1114295, 1237291, 1198689 ], [ 1115546, 1238542, 1198689 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1238542, 1198689 ], [ 1115546, 3000000, 1198689 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1238542, 1198689 ], [ 3000000, 1238542, 1198689 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3206263/3, -3147925/3, -2645812/3 ], [ 974431, 993877, 1161248 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 974431, 993877, 1161248 ], [ 974431, 993877, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 974431, 993877, 1161248 ], [ 1023567, 1043013, 1161248 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 1043013, 1161248 ], [ 1023567, 3000000, 1161248 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 1043013, 1161248 ], [ 3000000, 1043013, 1161248 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1068454, -1021449, -910097 ], [ 1130412, 1177417, 1288769 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1130412, 1177417, 1288769 ], [ 1130412, 1177417, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1130412, 1177417, 1288769 ], [ 1203136, 1250141, 1288769 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1250141, 1288769 ], [ 1203136, 3000000, 1288769 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1250141, 1288769 ], [ 3000000, 1250141, 1288769 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1067538, -1021907, -910555 ], [ 974431, 1020062, 1131414 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 974431, 1020062, 1131414 ], [ 974431, 1020062, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 974431, 1020062, 1131414 ], [ 1093480, 1139111, 1131414 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1093480, 1139111, 1131414 ], [ 1093480, 3000000, 1131414 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1093480, 1139111, 1131414 ], [ 3000000, 1139111, 1131414 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1067120, -1022116, -910764 ], [ 1156176, 1201180, 1312532 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 1201180, 1312532 ], [ 1156176, 3000000, 1312532 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 1201180, 1312532 ], [ 1178535, 1201180, 1334891 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1178535, 1201180, 1334891 ], [ 1178535, 1201180, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1178535, 1201180, 1334891 ], [ 3000000, 1201180, 1334891 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1067120, -1022116, -910764 ], [ 1224984, 1269988, 1381340 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1224984, 1269988, 1381340 ], [ 1224984, 1269988, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1224984, 1269988, 1381340 ], [ 1241941, 1286945, 1381340 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241941, 1286945, 1381340 ], [ 1241941, 3000000, 1381340 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241941, 1286945, 1381340 ], [ 3000000, 1286945, 1381340 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1067120, -1022116, -910764 ], [ 1224984, 1269988, 1381340 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1224984, 1269988, 1381340 ], [ 1224984, 1304641, 1415993 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1224984, 1269988, 1381340 ], [ 3000000, 1269988, 1381340 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1224984, 1304641, 1415993 ], [ 1224984, 1304641, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1224984, 1304641, 1415993 ], [ 1224984, 3000000, 1415993 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3201211/3, -3437692/3, -2361097/3 ], [ 926272, 847445, 1206310 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 926272, 847445, 1206310 ], [ 926272, 922164, 1281029 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 926272, 847445, 1206310 ], [ 3000000, 847445, 1206310 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 926272, 922164, 1281029 ], [ 926272, 922164, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 926272, 922164, 1281029 ], [ 926272, 3000000, 1281029 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3199640/3, -3239252/3, -2561108/3 ], [ 1071539, 1058335, 1284383 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 1058335, 1284383 ], [ 1071539, 1058335, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 1058335, 1284383 ], [ 1146591, 1133387, 1284383 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1146591, 1133387, 1284383 ], [ 1146591, 3000000, 1284383 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1146591, 1133387, 1284383 ], [ 3000000, 1133387, 1284383 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1066338, -1079855, -853807 ], [ 983840, 970323, 1196371 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 983840, 970323, 1196371 ], [ 983840, 970323, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 983840, 970323, 1196371 ], [ 1115546, 1102029, 1196371 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1102029, 1196371 ], [ 1115546, 3000000, 1196371 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1102029, 1196371 ], [ 3000000, 1102029, 1196371 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1066165, -1046719, -887116 ], [ 974431, 993877, 1153480 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 974431, 993877, 1153480 ], [ 974431, 993877, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 974431, 993877, 1153480 ], [ 1141731, 1161177, 1153480 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1141731, 1161177, 1153480 ], [ 1141731, 3000000, 1153480 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1141731, 1161177, 1153480 ], [ 3000000, 1161177, 1153480 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1066164, -1046718, -887118 ], [ 1059610, 1079056, 1238656 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1059610, 1079056, 1238656 ], [ 1059610, 3000000, 1238656 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1059610, 1079056, 1238656 ], [ 1071539, 1079056, 1250585 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 1079056, 1250585 ], [ 1071539, 1079056, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 1079056, 1250585 ], [ 3000000, 1079056, 1250585 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1066010, -1022671, -911319 ], [ 974431, 1017770, 1129122 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 974431, 1017770, 1129122 ], [ 974431, 1017770, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 974431, 1017770, 1129122 ], [ 1023567, 1066906, 1129122 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 1066906, 1129122 ], [ 1023567, 3000000, 1129122 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 1066906, 1129122 ], [ 3000000, 1066906, 1129122 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3191119/3, -3132781/3, -2676100/3 ], [ 1006730, 1026176, 1178403 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1006730, 1026176, 1178403 ], [ 1006730, 1167491, 1319718 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1006730, 1026176, 1178403 ], [ 3000000, 1026176, 1178403 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1006730, 1167491, 1319718 ], [ 1006730, 1167491, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1006730, 1167491, 1319718 ], [ 1006730, 3000000, 1319718 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3190481/3, -3426962/3, -2382557/3 ], [ 1191681, 1112854, 1460989 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1191681, 1112854, 1460989 ], [ 1191681, 1112854, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1191681, 1112854, 1460989 ], [ 1326456, 1247629, 1460989 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1326456, 1247629, 1460989 ], [ 1326456, 3000000, 1460989 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1326456, 1247629, 1460989 ], [ 3000000, 1247629, 1460989 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3187712/3, -2877758/3, -2934530/3 ], [ 1016572, 1119890, 1100966 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1016572, 1119890, 1100966 ], [ 1016572, 1221537, 1202613 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1016572, 1119890, 1100966 ], [ 3000000, 1119890, 1100966 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1016572, 1221537, 1202613 ], [ 1016572, 1221537, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1016572, 1221537, 1202613 ], [ 1016572, 3000000, 1202613 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1060239, -963916, -975845 ], [ 1023567, 1119890, 1107961 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 1119890, 1107961 ], [ 1023567, 1177333, 1165404 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 1119890, 1107961 ], [ 3000000, 1119890, 1107961 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 1177333, 1165404 ], [ 1023567, 1177333, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 1177333, 1165404 ], [ 1023567, 3000000, 1165404 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3179500/3, -3249322/3, -2571178/3 ], [ 994931, 971657, 1197705 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 994931, 971657, 1197705 ], [ 994931, 971657, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 994931, 971657, 1197705 ], [ 1023567, 1000293, 1197705 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 1000293, 1197705 ], [ 1023567, 3000000, 1197705 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 1000293, 1197705 ], [ 3000000, 1000293, 1197705 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3179500/3, -3249322/3, -2571178/3 ], [ 1042240, 1018966, 1245014 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1042240, 1018966, 1245014 ], [ 1042240, 1018966, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1042240, 1018966, 1245014 ], [ 1203136, 1179862, 1245014 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1179862, 1245014 ], [ 1203136, 3000000, 1245014 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1179862, 1245014 ], [ 3000000, 1179862, 1245014 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3179500/3, -3249322/3, -2571178/3 ], [ 1050564, 1027290, 1253338 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1050564, 1027290, 1253338 ], [ 1050564, 1027290, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1050564, 1027290, 1253338 ], [ 1105083, 1081809, 1253338 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1105083, 1081809, 1253338 ], [ 1105083, 3000000, 1253338 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1105083, 1081809, 1253338 ], [ 3000000, 1081809, 1253338 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3177241/3, -3118903/3, -2703856/3 ], [ 1071539, 1090985, 1229334 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 1090985, 1229334 ], [ 1071539, 1090985, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 1090985, 1229334 ], [ 1115546, 1134992, 1229334 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1134992, 1229334 ], [ 1115546, 3000000, 1229334 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1134992, 1229334 ], [ 3000000, 1134992, 1229334 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3176566/3, -3118228/3, -2705206/3 ], [ 908505, 927951, 1065625 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 908505, 927951, 1065625 ], [ 908505, 991526, 1129200 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 908505, 927951, 1065625 ], [ 3000000, 927951, 1065625 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 908505, 991526, 1129200 ], [ 908505, 991526, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 908505, 991526, 1129200 ], [ 908505, 3000000, 1129200 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1058591, -1039145, -902264 ], [ 1128056, 1147502, 1284383 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1128056, 1147502, 1284383 ], [ 1128056, 1236723, 1373604 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1128056, 1147502, 1284383 ], [ 3000000, 1147502, 1284383 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1128056, 1236723, 1373604 ], [ 1128056, 1236723, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1128056, 1236723, 1373604 ], [ 1128056, 3000000, 1373604 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3175234/3, -2902714/3, -2922052/3 ], [ 1115546, 1206386, 1199940 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1206386, 1199940 ], [ 1115546, 1238542, 1232096 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1206386, 1199940 ], [ 3000000, 1206386, 1199940 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1238542, 1232096 ], [ 1115546, 1238542, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1238542, 1232096 ], [ 1115546, 3000000, 1232096 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3175234/3, -2902714/3, -2922052/3 ], [ 1115546, 1206386, 1199940 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1206386, 1199940 ], [ 1115546, 3000000, 1199940 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1206386, 1199940 ], [ 1128056, 1206386, 1212450 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1128056, 1206386, 1212450 ], [ 1128056, 1206386, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1128056, 1206386, 1212450 ], [ 3000000, 1206386, 1212450 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3174568/3, -3251788/3, -2573644/3 ], [ 999839, 974099, 1200147 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 999839, 974099, 1200147 ], [ 999839, 976565, 1202613 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 999839, 974099, 1200147 ], [ 3000000, 974099, 1200147 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 999839, 976565, 1202613 ], [ 999839, 976565, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 999839, 976565, 1202613 ], [ 999839, 3000000, 1202613 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3174007/3, -3115669/3, -2710324/3 ], [ 1154772, 1174218, 1309333 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1174218, 1309333 ], [ 1154772, 1174218, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1174218, 1309333 ], [ 1156176, 1175622, 1309333 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 1175622, 1309333 ], [ 1156176, 3000000, 1309333 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 1175622, 1309333 ], [ 3000000, 1175622, 1309333 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1057988, -1038542, -903470 ], [ 957973, 977419, 1112491 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 957973, 977419, 1112491 ], [ 957973, 1043596, 1178668 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 957973, 977419, 1112491 ], [ 3000000, 977419, 1112491 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 957973, 1043596, 1178668 ], [ 957973, 1043596, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 957973, 1043596, 1178668 ], [ 957973, 3000000, 1178668 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1057988, -1038542, -903470 ], [ 981918, 1001364, 1136436 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 981918, 1001364, 1136436 ], [ 981918, 1142679, 1277751 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 981918, 1001364, 1136436 ], [ 3000000, 1001364, 1136436 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 981918, 1142679, 1277751 ], [ 981918, 1142679, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 981918, 1142679, 1277751 ], [ 981918, 3000000, 1277751 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1057988, -1038542, -903470 ], [ 1000978, 1020424, 1155496 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1000978, 1020424, 1155496 ], [ 1000978, 1067541, 1202613 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1000978, 1020424, 1155496 ], [ 3000000, 1020424, 1155496 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1000978, 1067541, 1202613 ], [ 1000978, 1067541, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1000978, 1067541, 1202613 ], [ 1000978, 3000000, 1202613 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1057766, -841899, -1100335 ], [ 1157927, 1373794, 1115358 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1157927, 1373794, 1115358 ], [ 1157927, 3000000, 1115358 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1157927, 1373794, 1115358 ], [ 1375342, 1373794, 1332773 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1375342, 1373794, 1332773 ], [ 1375342, 1373794, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1375342, 1373794, 1332773 ], [ 3000000, 1373794, 1332773 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3172603/3, -3114265/3, -2713132/3 ], [ 1156176, 1175622, 1309333 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 1175622, 1309333 ], [ 1156176, 1178821, 1312532 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 1175622, 1309333 ], [ 3000000, 1175622, 1309333 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 1178821, 1312532 ], [ 1156176, 1178821, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 1178821, 1312532 ], [ 1156176, 3000000, 1312532 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3172603/3, -3114265/3, -2713132/3 ], [ 1224984, 1244430, 1378141 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1224984, 1244430, 1378141 ], [ 1224984, 1282282, 1415993 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1224984, 1244430, 1378141 ], [ 3000000, 1244430, 1378141 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1224984, 1282282, 1415993 ], [ 1224984, 1282282, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1224984, 1282282, 1415993 ], [ 1224984, 3000000, 1415993 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3172603/3, -3114265/3, -2713132/3 ], [ 1228183, 1247629, 1381340 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1228183, 1247629, 1381340 ], [ 1228183, 1247629, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1228183, 1247629, 1381340 ], [ 1241941, 1261387, 1381340 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241941, 1261387, 1381340 ], [ 1241941, 3000000, 1381340 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241941, 1261387, 1381340 ], [ 3000000, 1261387, 1381340 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3172444/3, -2908294/3, -2919262/3 ], [ 1118336, 1206386, 1202730 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1118336, 1206386, 1202730 ], [ 1118336, 1259784, 1256128 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1118336, 1206386, 1202730 ], [ 3000000, 1206386, 1202730 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1118336, 1259784, 1256128 ], [ 1118336, 1259784, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1118336, 1259784, 1256128 ], [ 1118336, 3000000, 1256128 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3171779/3, -3069818/3, -2758403/3 ], [ 1124866, 1158853, 1262658 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1124866, 1158853, 1262658 ], [ 1124866, 3000000, 1262658 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1124866, 1158853, 1262658 ], [ 1154772, 1158853, 1292564 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1158853, 1292564 ], [ 1154772, 1158853, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1158853, 1292564 ], [ 3000000, 1158853, 1292564 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3171749/3, -3069788/3, -2758463/3 ], [ 974431, 1008418, 1112193 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 974431, 1008418, 1112193 ], [ 974431, 1008418, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 974431, 1008418, 1112193 ], [ 1074259, 1108246, 1112193 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074259, 1108246, 1112193 ], [ 1074259, 3000000, 1112193 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074259, 1108246, 1112193 ], [ 3000000, 1108246, 1112193 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3171668/3, -3069707/3, -2758625/3 ], [ 1023567, 1057554, 1161248 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 1057554, 1161248 ], [ 1023567, 1090130, 1193824 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 1057554, 1161248 ], [ 3000000, 1057554, 1161248 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 1090130, 1193824 ], [ 1023567, 1090130, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 1090130, 1193824 ], [ 1023567, 3000000, 1193824 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3170537/3, -3094943/3, -2734520/3 ], [ 1015909, 1041107, 1161248 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1015909, 1041107, 1161248 ], [ 1015909, 1082472, 1202613 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1015909, 1041107, 1161248 ], [ 3000000, 1041107, 1161248 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1015909, 1082472, 1202613 ], [ 1015909, 1082472, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1015909, 1082472, 1202613 ], [ 1015909, 3000000, 1202613 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1056679, -1031981, -911340 ], [ 1023567, 1048265, 1168906 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 1048265, 1168906 ], [ 1023567, 3000000, 1168906 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 1048265, 1168906 ], [ 1074455, 1048265, 1219794 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074455, 1048265, 1219794 ], [ 1074455, 1048265, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074455, 1048265, 1219794 ], [ 3000000, 1048265, 1219794 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1055998, -1036552, -907450 ], [ 1131226, 1150672, 1279774 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1131226, 1150672, 1279774 ], [ 1131226, 1244502, 1373604 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1131226, 1150672, 1279774 ], [ 3000000, 1150672, 1279774 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1131226, 1244502, 1373604 ], [ 1131226, 1244502, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1131226, 1244502, 1373604 ], [ 1131226, 3000000, 1373604 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3167701/3, -3109363/3, -2722936/3 ], [ 1023567, 1043013, 1171822 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 1043013, 1171822 ], [ 1023567, 3000000, 1171822 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 1043013, 1171822 ], [ 1066287, 1043013, 1214542 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1066287, 1043013, 1214542 ], [ 1066287, 1043013, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1066287, 1043013, 1214542 ], [ 3000000, 1043013, 1214542 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1055839, -1021852, -922309 ], [ 974431, 1008418, 1107961 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 974431, 1008418, 1107961 ], [ 974431, 1008418, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 974431, 1008418, 1107961 ], [ 1028687, 1062674, 1107961 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1028687, 1062674, 1107961 ], [ 1028687, 3000000, 1107961 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1028687, 1062674, 1107961 ], [ 3000000, 1062674, 1107961 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1055805, -972784, -971411 ], [ 859517, 942538, 943911 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 859517, 942538, 943911 ], [ 859517, 942538, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 859517, 942538, 943911 ], [ 986480, 1069501, 943911 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 986480, 1069501, 943911 ], [ 986480, 3000000, 943911 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 986480, 1069501, 943911 ], [ 3000000, 1069501, 943911 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1055436, -1021449, -923115 ], [ 1143430, 1177417, 1275751 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1143430, 1177417, 1275751 ], [ 1143430, 1177417, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1143430, 1177417, 1275751 ], [ 1203136, 1237123, 1275751 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1237123, 1275751 ], [ 1203136, 3000000, 1275751 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1237123, 1275751 ], [ 3000000, 1237123, 1275751 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3163763/3, -3400244/3, -2435993/3 ], [ 1090183, 1011356, 1332773 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1090183, 1011356, 1332773 ], [ 1090183, 1011356, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1090183, 1011356, 1332773 ], [ 1277889, 1199062, 1332773 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1277889, 1199062, 1332773 ], [ 1277889, 3000000, 1332773 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1277889, 1199062, 1332773 ], [ 3000000, 1199062, 1332773 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3163598/3, -3061637/3, -2774765/3 ], [ 1023567, 1057554, 1153178 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 1057554, 1153178 ], [ 1023567, 3000000, 1153178 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 1057554, 1153178 ], [ 1099472, 1057554, 1229083 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1099472, 1057554, 1229083 ], [ 1099472, 1057554, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1099472, 1057554, 1229083 ], [ 3000000, 1057554, 1229083 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3163598/3, -3061637/3, -2774765/3 ], [ 1115546, 1149533, 1245157 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1149533, 1245157 ], [ 1115546, 3000000, 1245157 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1149533, 1245157 ], [ 1154772, 1149533, 1284383 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1149533, 1284383 ], [ 1154772, 1149533, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1149533, 1284383 ], [ 3000000, 1149533, 1284383 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3162316/3, -3060355/3, -2777329/3 ], [ 1054337, 1088324, 1182666 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1054337, 1088324, 1182666 ], [ 1054337, 1139041, 1233383 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1054337, 1088324, 1182666 ], [ 3000000, 1088324, 1182666 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1054337, 1139041, 1233383 ], [ 1054337, 1139041, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1054337, 1139041, 1233383 ], [ 1054337, 3000000, 1233383 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3162316/3, -3060355/3, -2777329/3 ], [ 1074292, 1108279, 1202621 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 1108279, 1202621 ], [ 1074292, 1197288, 1291630 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 1108279, 1202621 ], [ 3000000, 1108279, 1202621 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 1197288, 1291630 ], [ 1074292, 1197288, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 1197288, 1291630 ], [ 1074292, 3000000, 1291630 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3162316/3, -3060355/3, -2777329/3 ], [ 1109635, 1143622, 1237964 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1109635, 1143622, 1237964 ], [ 1109635, 1158996, 1253338 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1109635, 1143622, 1237964 ], [ 3000000, 1143622, 1237964 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1109635, 1158996, 1253338 ], [ 1109635, 1158996, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1109635, 1158996, 1253338 ], [ 1109635, 3000000, 1253338 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1052858, -1086595, -860547 ], [ 1082002, 1048265, 1274313 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1082002, 1048265, 1274313 ], [ 1082002, 1048265, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1082002, 1048265, 1274313 ], [ 1136521, 1102784, 1274313 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1136521, 1102784, 1274313 ], [ 1136521, 3000000, 1274313 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1136521, 1102784, 1274313 ], [ 3000000, 1102784, 1274313 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1052789, -1036552, -910659 ], [ 1134435, 1150672, 1276565 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1134435, 1150672, 1276565 ], [ 1134435, 1247711, 1373604 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1134435, 1150672, 1276565 ], [ 3000000, 1150672, 1276565 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1134435, 1247711, 1373604 ], [ 1134435, 1247711, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1134435, 1247711, 1373604 ], [ 1134435, 3000000, 1373604 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1052135, -1018148, -929717 ], [ 1122596, 1156583, 1245014 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1122596, 1156583, 1245014 ], [ 1122596, 1171957, 1260388 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1122596, 1156583, 1245014 ], [ 3000000, 1156583, 1245014 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1122596, 1171957, 1260388 ], [ 1122596, 1171957, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1122596, 1171957, 1260388 ], [ 1122596, 3000000, 1260388 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3152113/3, -2948956/3, -2898931/3 ], [ 1115546, 1183265, 1199940 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1183265, 1199940 ], [ 1115546, 3000000, 1199940 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1183265, 1199940 ], [ 1160620, 1183265, 1245014 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1160620, 1183265, 1245014 ], [ 1160620, 1183265, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1160620, 1183265, 1245014 ], [ 3000000, 1183265, 1245014 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3152008/3, -2949166/3, -2898826/3 ], [ 1203136, 1270750, 1287530 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1270750, 1287530 ], [ 1203136, 3000000, 1287530 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1270750, 1287530 ], [ 1224984, 1270750, 1309378 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1224984, 1270750, 1309378 ], [ 1224984, 1270750, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1224984, 1270750, 1309378 ], [ 3000000, 1270750, 1309378 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1050319, -983756, -965925 ], [ 984338, 1050901, 1068732 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 984338, 1050901, 1068732 ], [ 984338, 1050901, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 984338, 1050901, 1068732 ], [ 1070027, 1136590, 1068732 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1070027, 1136590, 1068732 ], [ 1070027, 3000000, 1068732 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1070027, 1136590, 1068732 ], [ 3000000, 1136590, 1068732 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1050319, -983756, -965925 ], [ 1023567, 1090130, 1107961 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 1090130, 1107961 ], [ 1023567, 1090130, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 1090130, 1107961 ], [ 1053327, 1119890, 1107961 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1053327, 1119890, 1107961 ], [ 1053327, 3000000, 1107961 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1053327, 1119890, 1107961 ], [ 3000000, 1119890, 1107961 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1050315, -1016328, -933357 ], [ 1128056, 1162043, 1245014 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1128056, 1162043, 1245014 ], [ 1128056, 1182877, 1265848 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1128056, 1162043, 1245014 ], [ 3000000, 1162043, 1245014 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1128056, 1182877, 1265848 ], [ 1128056, 1182877, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1128056, 1182877, 1265848 ], [ 1128056, 3000000, 1265848 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1049897, -1037998, -912105 ], [ 1146954, 1158853, 1284746 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1146954, 1158853, 1284746 ], [ 1146954, 3000000, 1284746 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1146954, 1158853, 1284746 ], [ 1154772, 1158853, 1292564 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1158853, 1292564 ], [ 1154772, 1158853, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1158853, 1292564 ], [ 3000000, 1158853, 1292564 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1049877, -1038008, -912115 ], [ 974431, 986300, 1112193 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 974431, 986300, 1112193 ], [ 974431, 986300, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 974431, 986300, 1112193 ], [ 1074259, 1086128, 1112193 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074259, 1086128, 1112193 ], [ 1074259, 3000000, 1112193 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074259, 1086128, 1112193 ], [ 3000000, 1086128, 1112193 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3144272/3, -2964638/3, -2891090/3 ], [ 1146508, 1206386, 1230902 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1146508, 1206386, 1230902 ], [ 1146508, 1259784, 1284300 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1146508, 1206386, 1230902 ], [ 3000000, 1206386, 1230902 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1146508, 1259784, 1284300 ], [ 1146508, 1259784, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1146508, 1259784, 1284300 ], [ 1146508, 3000000, 1284300 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1047418, -1126245, -826337 ], [ 1052926, 974099, 1274007 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1052926, 974099, 1274007 ], [ 1052926, 1029652, 1329560 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1052926, 974099, 1274007 ], [ 3000000, 974099, 1274007 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1052926, 1029652, 1329560 ], [ 1052926, 1029652, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1052926, 1029652, 1329560 ], [ 1052926, 3000000, 1329560 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1047404, -1089322, -863274 ], [ 1108434, 1066516, 1292564 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1108434, 1066516, 1292564 ], [ 1108434, 1066516, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1108434, 1066516, 1292564 ], [ 1154772, 1112854, 1292564 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1112854, 1292564 ], [ 1154772, 3000000, 1292564 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1112854, 1292564 ], [ 3000000, 1112854, 1292564 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1047404, -1089322, -863274 ], [ 1109838, 1067920, 1293968 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1109838, 1067920, 1293968 ], [ 1109838, 1067920, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1109838, 1067920, 1293968 ], [ 1202175, 1160257, 1293968 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1202175, 1160257, 1293968 ], [ 1202175, 3000000, 1293968 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1202175, 1160257, 1293968 ], [ 3000000, 1160257, 1293968 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1047404, -1089322, -863274 ], [ 1149604, 1107686, 1333734 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1149604, 1107686, 1333734 ], [ 1149604, 1107686, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1149604, 1107686, 1333734 ], [ 1241941, 1200023, 1333734 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241941, 1200023, 1333734 ], [ 1241941, 3000000, 1333734 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241941, 1200023, 1333734 ], [ 3000000, 1200023, 1333734 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1047404, -1089322, -863274 ], [ 1154772, 1112854, 1338902 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1112854, 1338902 ], [ 1154772, 1147556, 1373604 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1112854, 1338902 ], [ 3000000, 1112854, 1338902 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1147556, 1373604 ], [ 1154772, 1147556, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1147556, 1373604 ], [ 1154772, 3000000, 1373604 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3141167/3, -3118256/3, -2740577/3 ], [ 974431, 982068, 1107961 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 974431, 982068, 1107961 ], [ 974431, 982068, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 974431, 982068, 1107961 ], [ 1055037, 1062674, 1107961 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1055037, 1062674, 1107961 ], [ 1055037, 3000000, 1107961 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1055037, 1062674, 1107961 ], [ 3000000, 1062674, 1107961 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3139276/3, -2974630/3, -2886094/3 ], [ 1027799, 1082681, 1112193 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1027799, 1082681, 1112193 ], [ 1027799, 1177333, 1206845 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1027799, 1082681, 1112193 ], [ 3000000, 1082681, 1112193 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1027799, 1177333, 1206845 ], [ 1027799, 1177333, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1027799, 1177333, 1206845 ], [ 1027799, 3000000, 1206845 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1044868, -994658, -960474 ], [ 1156176, 1206386, 1240570 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 1206386, 1240570 ], [ 1156176, 1269452, 1303636 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 1206386, 1240570 ], [ 3000000, 1206386, 1240570 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 1269452, 1303636 ], [ 1156176, 1269452, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 1269452, 1303636 ], [ 1156176, 3000000, 1303636 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1044585, -995224, -960191 ], [ 1072816, 1122177, 1157210 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1072816, 1122177, 1157210 ], [ 1072816, 1122177, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1072816, 1122177, 1157210 ], [ 1115546, 1164907, 1157210 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1164907, 1157210 ], [ 1115546, 3000000, 1157210 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1164907, 1157210 ], [ 3000000, 1164907, 1157210 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1044443, -1040725, -914832 ], [ 1115546, 1119264, 1245157 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1119264, 1245157 ], [ 1115546, 3000000, 1245157 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1119264, 1245157 ], [ 1154772, 1119264, 1284383 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1119264, 1284383 ], [ 1154772, 1119264, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1119264, 1284383 ], [ 3000000, 1119264, 1284383 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3132478/3, -2988226/3, -2879296/3 ], [ 1071539, 1119623, 1155933 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 1119623, 1155933 ], [ 1071539, 1119623, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 1119623, 1155933 ], [ 1115546, 1163630, 1155933 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1163630, 1155933 ], [ 1115546, 3000000, 1155933 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1163630, 1155933 ], [ 3000000, 1163630, 1155933 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1044131, -1040881, -914988 ], [ 1071539, 1074789, 1200682 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 1074789, 1200682 ], [ 1071539, 1074789, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 1074789, 1200682 ], [ 1203136, 1206386, 1200682 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1206386, 1200682 ], [ 1203136, 3000000, 1200682 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1206386, 1200682 ], [ 3000000, 1206386, 1200682 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3131111/3, -3123284/3, -2745605/3 ], [ 1023567, 1026176, 1152069 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 1026176, 1152069 ], [ 1023567, 3000000, 1152069 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 1026176, 1152069 ], [ 1049450, 1026176, 1177952 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1049450, 1026176, 1177952 ], [ 1049450, 1026176, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1049450, 1026176, 1177952 ], [ 3000000, 1026176, 1177952 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3130160/3, -2992862/3, -2876978/3 ], [ 1224984, 1270750, 1309378 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1224984, 1270750, 1309378 ], [ 1224984, 1277188, 1315816 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1224984, 1270750, 1309378 ], [ 3000000, 1270750, 1309378 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1224984, 1277188, 1315816 ], [ 1224984, 1277188, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1224984, 1277188, 1315816 ], [ 1224984, 3000000, 1315816 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3130160/3, -2992862/3, -2876978/3 ], [ 1241941, 1287707, 1326335 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241941, 1287707, 1326335 ], [ 1241941, 1328798, 1367426 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241941, 1287707, 1326335 ], [ 3000000, 1287707, 1326335 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241941, 1328798, 1367426 ], [ 1241941, 1328798, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241941, 1328798, 1367426 ], [ 1241941, 3000000, 1367426 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3127619/3, -2617055/3, -3255326/3 ], [ 1157927, 1328115, 1115358 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1157927, 1328115, 1115358 ], [ 1157927, 3000000, 1115358 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1157927, 1328115, 1115358 ], [ 1241258, 1328115, 1198689 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241258, 1328115, 1198689 ], [ 1241258, 1328115, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241258, 1328115, 1198689 ], [ 3000000, 1328115, 1198689 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1042226, -999942, -957832 ], [ 931659, 973943, 1016053 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 931659, 973943, 1016053 ], [ 931659, 1110244, 1152354 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 931659, 973943, 1016053 ], [ 3000000, 973943, 1016053 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 931659, 1110244, 1152354 ], [ 931659, 1110244, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 931659, 1110244, 1152354 ], [ 931659, 3000000, 1152354 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3124958/3, -3361439/3, -2513603/3 ], [ 1090183, 1011356, 1293968 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1090183, 1011356, 1293968 ], [ 1090183, 1011356, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1090183, 1011356, 1293968 ], [ 1191681, 1112854, 1293968 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1191681, 1112854, 1293968 ], [ 1191681, 3000000, 1293968 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1191681, 1112854, 1293968 ], [ 3000000, 1112854, 1293968 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1041450, -1001494, -957056 ], [ 974431, 1014387, 1058825 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 974431, 1014387, 1058825 ], [ 974431, 1014387, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 974431, 1014387, 1058825 ], [ 1070027, 1109983, 1058825 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1070027, 1109983, 1058825 ], [ 1070027, 3000000, 1058825 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1070027, 1109983, 1058825 ], [ 3000000, 1109983, 1058825 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1041232, -1007245, -951523 ], [ 1023567, 1057554, 1113276 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 1057554, 1113276 ], [ 1023567, 3000000, 1113276 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 1057554, 1113276 ], [ 1071539, 1057554, 1161248 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 1057554, 1161248 ], [ 1071539, 1057554, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 1057554, 1161248 ], [ 3000000, 1057554, 1161248 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1041167, -1002060, -956773 ], [ 943326, 982433, 1027720 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 943326, 982433, 1027720 ], [ 943326, 1118734, 1164021 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 943326, 982433, 1027720 ], [ 3000000, 982433, 1027720 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 943326, 1118734, 1164021 ], [ 943326, 1118734, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 943326, 1118734, 1164021 ], [ 943326, 3000000, 1164021 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1041167, -1002060, -956773 ], [ 996565, 1035672, 1080959 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 996565, 1035672, 1080959 ], [ 996565, 1157326, 1202613 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 996565, 1035672, 1080959 ], [ 3000000, 1035672, 1080959 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 996565, 1157326, 1202613 ], [ 996565, 1157326, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 996565, 1157326, 1202613 ], [ 996565, 3000000, 1202613 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1041167, -1002060, -956773 ], [ 1023567, 1062674, 1107961 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 1062674, 1107961 ], [ 1023567, 1090130, 1135417 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 1062674, 1107961 ], [ 3000000, 1062674, 1107961 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 1090130, 1135417 ], [ 1023567, 1090130, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 1090130, 1135417 ], [ 1023567, 3000000, 1135417 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1041030, -1007043, -951927 ], [ 1115546, 1149533, 1204649 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1149533, 1204649 ], [ 1115546, 3000000, 1204649 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1149533, 1204649 ], [ 1154772, 1149533, 1243875 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1149533, 1243875 ], [ 1154772, 1149533, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1149533, 1243875 ], [ 3000000, 1149533, 1243875 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3122825/3, -3020864/3, -2856311/3 ], [ 1156176, 1190163, 1245014 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 1190163, 1245014 ], [ 1156176, 1269452, 1324303 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 1190163, 1245014 ], [ 3000000, 1190163, 1245014 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 1269452, 1324303 ], [ 1156176, 1269452, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 1269452, 1324303 ], [ 1156176, 3000000, 1324303 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3121120/3, -3278512/3, -2600368/3 ], [ 1090183, 1037719, 1263767 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1090183, 1037719, 1263767 ], [ 1090183, 1037719, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1090183, 1037719, 1263767 ], [ 1203136, 1150672, 1263767 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1150672, 1263767 ], [ 1203136, 3000000, 1263767 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1150672, 1263767 ], [ 3000000, 1150672, 1263767 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1040024, -1223433, -736543 ], [ 1157508, 974099, 1460989 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1157508, 974099, 1460989 ], [ 1157508, 974099, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1157508, 974099, 1460989 ], [ 1296263, 1112854, 1460989 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1296263, 1112854, 1460989 ], [ 1296263, 3000000, 1460989 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1296263, 1112854, 1460989 ], [ 3000000, 1112854, 1460989 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1040024, -1223433, -736543 ], [ 1157508, 974099, 1460989 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1157508, 974099, 1460989 ], [ 1157508, 974099, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1157508, 974099, 1460989 ], [ 1431038, 1247629, 1460989 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1431038, 1247629, 1460989 ], [ 1431038, 3000000, 1460989 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1431038, 1247629, 1460989 ], [ 3000000, 1247629, 1460989 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1039231, -1043331, -917438 ], [ 1154772, 1150672, 1276565 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1150672, 1276565 ], [ 1154772, 1166671, 1292564 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1150672, 1276565 ], [ 3000000, 1150672, 1276565 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1166671, 1292564 ], [ 1154772, 1166671, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1166671, 1292564 ], [ 1154772, 3000000, 1292564 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3117677/3, -3130001/3, -2752322/3 ], [ 849402, 845294, 971187 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 849402, 845294, 971187 ], [ 849402, 845294, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 849402, 845294, 971187 ], [ 1013756, 1009648, 971187 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1013756, 1009648, 971187 ], [ 1013756, 3000000, 971187 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1013756, 1009648, 971187 ], [ 3000000, 1009648, 971187 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3117677/3, -3130001/3, -2752322/3 ], [ 897445, 893337, 1019230 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 897445, 893337, 1019230 ], [ 897445, 893337, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 897445, 893337, 1019230 ], [ 934836, 930728, 1019230 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 934836, 930728, 1019230 ], [ 934836, 3000000, 1019230 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 934836, 930728, 1019230 ], [ 3000000, 930728, 1019230 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3117677/3, -3130001/3, -2752322/3 ], [ 905673, 901565, 1027458 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 905673, 901565, 1027458 ], [ 905673, 901565, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 905673, 901565, 1027458 ], [ 1082724, 1078616, 1027458 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1082724, 1078616, 1027458 ], [ 1082724, 3000000, 1027458 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1082724, 1078616, 1027458 ], [ 3000000, 1078616, 1027458 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3115373/3, -3351854/3, -2532773/3 ], [ 1090183, 1011356, 1284383 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1090183, 1011356, 1284383 ], [ 1090183, 1011356, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1090183, 1011356, 1284383 ], [ 1203136, 1124309, 1284383 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1124309, 1284383 ], [ 1203136, 3000000, 1284383 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1124309, 1284383 ], [ 3000000, 1124309, 1284383 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1038295, -1043799, -917906 ], [ 1156176, 1150672, 1276565 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 1150672, 1276565 ], [ 1156176, 1178821, 1304714 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 1150672, 1276565 ], [ 3000000, 1150672, 1276565 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 1178821, 1304714 ], [ 1156176, 1178821, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 1178821, 1304714 ], [ 1156176, 3000000, 1304714 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3114082/3, -3350563/3, -2535355/3 ], [ 926272, 847445, 1119181 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 926272, 847445, 1119181 ], [ 926272, 1009293, 1281029 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 926272, 847445, 1119181 ], [ 3000000, 847445, 1119181 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 926272, 1009293, 1281029 ], [ 926272, 1009293, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 926272, 1009293, 1281029 ], [ 926272, 3000000, 1281029 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1037825, -1006291, -955884 ], [ 1071539, 1103073, 1153480 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 1103073, 1153480 ], [ 1071539, 1103073, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 1103073, 1153480 ], [ 1129643, 1161177, 1153480 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1129643, 1161177, 1153480 ], [ 1129643, 3000000, 1153480 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1129643, 1161177, 1153480 ], [ 3000000, 1161177, 1153480 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1036418, -1094815, -868767 ], [ 993597, 935200, 1161248 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 993597, 935200, 1161248 ], [ 993597, 935200, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 993597, 935200, 1161248 ], [ 1115546, 1057149, 1161248 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1057149, 1161248 ], [ 1115546, 3000000, 1161248 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1057149, 1161248 ], [ 3000000, 1057149, 1161248 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3100348/3, -3288898/3, -2610754/3 ], [ 1036949, 974099, 1200147 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1036949, 974099, 1200147 ], [ 1036949, 1103512, 1329560 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1036949, 974099, 1200147 ], [ 3000000, 974099, 1200147 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1036949, 1103512, 1329560 ], [ 1036949, 1103512, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1036949, 1103512, 1329560 ], [ 1036949, 3000000, 1329560 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3097703/3, -3139988/3, -2762309/3 ], [ 1023567, 1009472, 1135365 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 1009472, 1135365 ], [ 1023567, 3000000, 1135365 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 1009472, 1135365 ], [ 1032746, 1009472, 1144544 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1032746, 1009472, 1144544 ], [ 1032746, 1009472, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1032746, 1009472, 1144544 ], [ 3000000, 1009472, 1144544 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1031899, -1009254, -958847 ], [ 1191357, 1214002, 1264409 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1191357, 1214002, 1264409 ], [ 1191357, 1214002, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1191357, 1214002, 1264409 ], [ 1203136, 1225781, 1264409 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1225781, 1264409 ], [ 1203136, 3000000, 1264409 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1225781, 1264409 ], [ 3000000, 1225781, 1264409 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3093718/3, -3292213/3, -2614069/3 ], [ 993597, 927432, 1153480 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 993597, 927432, 1153480 ], [ 993597, 927432, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 993597, 927432, 1153480 ], [ 1133071, 1066906, 1153480 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1133071, 1066906, 1153480 ], [ 1133071, 3000000, 1153480 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1133071, 1066906, 1153480 ], [ 3000000, 1066906, 1153480 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1030387, -1010010, -959603 ], [ 948446, 968823, 1019230 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 948446, 968823, 1019230 ], [ 948446, 1118734, 1169141 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 948446, 968823, 1019230 ], [ 3000000, 968823, 1019230 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 948446, 1118734, 1169141 ], [ 948446, 1118734, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 948446, 1118734, 1169141 ], [ 948446, 3000000, 1169141 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3090685/3, -3291862/3, -2617453/3 ], [ 952994, 885935, 1110738 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 952994, 885935, 1110738 ], [ 952994, 948886, 1173689 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 952994, 885935, 1110738 ], [ 3000000, 885935, 1110738 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 952994, 948886, 1173689 ], [ 952994, 948886, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 952994, 948886, 1173689 ], [ 952994, 3000000, 1173689 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1029989, -897453, -1072558 ], [ 1241258, 1373794, 1198689 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241258, 1373794, 1198689 ], [ 1241258, 3000000, 1198689 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241258, 1373794, 1198689 ], [ 1375342, 1373794, 1332773 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1375342, 1373794, 1332773 ], [ 1375342, 1373794, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1375342, 1373794, 1332773 ], [ 3000000, 1373794, 1332773 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3089488/3, -3290665/3, -2619847/3 ], [ 957973, 890914, 1114520 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 957973, 890914, 1114520 ], [ 957973, 1071300, 1294906 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 957973, 890914, 1114520 ], [ 3000000, 890914, 1114520 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 957973, 1071300, 1294906 ], [ 957973, 1071300, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 957973, 1071300, 1294906 ], [ 957973, 3000000, 1294906 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3089488/3, -3290665/3, -2619847/3 ], [ 974431, 907372, 1130978 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 974431, 907372, 1130978 ], [ 974431, 971520, 1195126 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 974431, 907372, 1130978 ], [ 3000000, 907372, 1130978 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 974431, 971520, 1195126 ], [ 974431, 971520, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 974431, 971520, 1195126 ], [ 974431, 3000000, 1195126 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3089488/3, -3290665/3, -2619847/3 ], [ 981918, 914859, 1138465 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 981918, 914859, 1138465 ], [ 981918, 1048481, 1272087 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 981918, 914859, 1138465 ], [ 3000000, 914859, 1138465 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 981918, 1048481, 1272087 ], [ 981918, 1048481, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 981918, 1048481, 1272087 ], [ 981918, 3000000, 1272087 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3089488/3, -3290665/3, -2619847/3 ], [ 1002281, 935222, 1158828 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1002281, 935222, 1158828 ], [ 1002281, 979007, 1202613 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1002281, 935222, 1158828 ], [ 3000000, 935222, 1158828 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1002281, 979007, 1202613 ], [ 1002281, 979007, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1002281, 979007, 1202613 ], [ 1002281, 3000000, 1202613 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3089488/3, -3290665/3, -2619847/3 ], [ 1039391, 972332, 1195938 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1039391, 972332, 1195938 ], [ 1039391, 1105954, 1329560 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1039391, 972332, 1195938 ], [ 3000000, 972332, 1195938 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1039391, 1105954, 1329560 ], [ 1039391, 1105954, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1039391, 1105954, 1329560 ], [ 1039391, 3000000, 1329560 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1029717, -1048088, -922195 ], [ 1023567, 1005196, 1131089 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 1005196, 1131089 ], [ 1023567, 3000000, 1131089 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 1005196, 1131089 ], [ 1090183, 1005196, 1197705 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1090183, 1005196, 1197705 ], [ 1090183, 1005196, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1090183, 1005196, 1197705 ], [ 3000000, 1005196, 1197705 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3087697/3, -3144991/3, -2767312/3 ], [ 989421, 970323, 1096216 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 989421, 970323, 1096216 ], [ 989421, 970323, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 989421, 970323, 1096216 ], [ 1070027, 1050929, 1096216 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1070027, 1050929, 1096216 ], [ 1070027, 3000000, 1096216 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1070027, 1050929, 1096216 ], [ 3000000, 1050929, 1096216 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3086831/3, -3032195/3, -2880974/3 ], [ 1048694, 1066906, 1117313 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1048694, 1066906, 1117313 ], [ 1048694, 1177333, 1227740 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1048694, 1066906, 1117313 ], [ 3000000, 1066906, 1117313 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1048694, 1177333, 1227740 ], [ 1048694, 1177333, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1048694, 1177333, 1227740 ], [ 1048694, 3000000, 1227740 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3085801/3, -3286978/3, -2627221/3 ], [ 1179913, 1112854, 1332773 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1179913, 1112854, 1332773 ], [ 1179913, 1112854, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1179913, 1112854, 1332773 ], [ 1266121, 1199062, 1332773 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1266121, 1199062, 1332773 ], [ 1266121, 3000000, 1332773 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1266121, 1199062, 1332773 ], [ 3000000, 1199062, 1332773 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3079345/3, -3149167/3, -2771488/3 ], [ 1024337, 1001063, 1126956 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1024337, 1001063, 1126956 ], [ 1024337, 1001063, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1024337, 1001063, 1126956 ], [ 1157927, 1134653, 1126956 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1157927, 1134653, 1126956 ], [ 1157927, 3000000, 1126956 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1157927, 1134653, 1126956 ], [ 3000000, 1134653, 1126956 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3079345/3, -3149167/3, -2771488/3 ], [ 1025495, 1002221, 1128114 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1025495, 1002221, 1128114 ], [ 1025495, 1002221, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1025495, 1002221, 1128114 ], [ 1090180, 1066906, 1128114 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1090180, 1066906, 1128114 ], [ 1090180, 3000000, 1128114 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1090180, 1066906, 1128114 ], [ 3000000, 1066906, 1128114 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3074542/3, -3275719/3, -2649739/3 ], [ 1056104, 989045, 1197705 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1056104, 989045, 1197705 ], [ 1056104, 1120900, 1329560 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1056104, 989045, 1197705 ], [ 3000000, 989045, 1197705 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1056104, 1120900, 1329560 ], [ 1056104, 1120900, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1056104, 1120900, 1329560 ], [ 1056104, 3000000, 1329560 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3073177/3, -3274354/3, -2652469/3 ], [ 1090183, 1023124, 1230419 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1090183, 1023124, 1230419 ], [ 1090183, 1023124, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1090183, 1023124, 1230419 ], [ 1203136, 1136077, 1230419 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1136077, 1230419 ], [ 1203136, 3000000, 1230419 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1136077, 1230419 ], [ 3000000, 1136077, 1230419 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3073145/3, -3039038/3, -2887817/3 ], [ 1046185, 1057554, 1107961 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1046185, 1057554, 1107961 ], [ 1046185, 3000000, 1107961 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1046185, 1057554, 1107961 ], [ 1099472, 1057554, 1161248 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1099472, 1057554, 1161248 ], [ 1099472, 1057554, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1099472, 1057554, 1161248 ], [ 3000000, 1057554, 1161248 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3071053/3, -3153313/3, -2775634/3 ], [ 957973, 930553, 1056446 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 957973, 930553, 1056446 ], [ 957973, 1052775, 1178668 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 957973, 930553, 1056446 ], [ 3000000, 930553, 1056446 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 957973, 1052775, 1178668 ], [ 957973, 1052775, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 957973, 1052775, 1178668 ], [ 957973, 3000000, 1178668 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1022734, -1089793, -887473 ], [ 1062444, 995385, 1197705 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1062444, 995385, 1197705 ], [ 1062444, 1039170, 1241490 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1062444, 995385, 1197705 ], [ 3000000, 995385, 1197705 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1062444, 1039170, 1241490 ], [ 1062444, 1039170, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1062444, 1039170, 1241490 ], [ 1062444, 3000000, 1241490 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3067714/3, -3322867/3, -2609419/3 ], [ 957973, 872922, 1110738 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 957973, 872922, 1110738 ], [ 957973, 1057090, 1294906 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 957973, 872922, 1110738 ], [ 3000000, 872922, 1110738 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 957973, 1057090, 1294906 ], [ 957973, 1057090, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 957973, 1057090, 1294906 ], [ 957973, 3000000, 1294906 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3066394/3, -3323527/3, -2610079/3 ], [ 1198565, 1112854, 1350670 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1198565, 1112854, 1350670 ], [ 1198565, 1221210, 1459026 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1198565, 1112854, 1350670 ], [ 3000000, 1112854, 1350670 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1198565, 1221210, 1459026 ], [ 1198565, 1221210, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1198565, 1221210, 1459026 ], [ 1198565, 3000000, 1459026 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3062774/3, -3263951/3, -2673275/3 ], [ 1090183, 1023124, 1220016 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1090183, 1023124, 1220016 ], [ 1090183, 1023124, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1090183, 1023124, 1220016 ], [ 1115546, 1048487, 1220016 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1048487, 1220016 ], [ 1115546, 3000000, 1220016 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1048487, 1220016 ], [ 3000000, 1048487, 1220016 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3061109/3, -3158285/3, -2780606/3 ], [ 1067747, 1035355, 1161248 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1067747, 1035355, 1161248 ], [ 1067747, 1120900, 1246793 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1067747, 1035355, 1161248 ], [ 3000000, 1035355, 1161248 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1067747, 1120900, 1246793 ], [ 1067747, 1120900, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1067747, 1120900, 1246793 ], [ 1067747, 3000000, 1246793 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3060665/3, -3261842/3, -2677493/3 ], [ 1179913, 1112854, 1307637 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1179913, 1112854, 1307637 ], [ 1179913, 1202558, 1397341 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1179913, 1112854, 1307637 ], [ 3000000, 1112854, 1307637 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1179913, 1202558, 1397341 ], [ 1179913, 1202558, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1179913, 1202558, 1397341 ], [ 1179913, 3000000, 1397341 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3059107/3, -3260284/3, -2680609/3 ], [ 1071539, 1004480, 1197705 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 1004480, 1197705 ], [ 1071539, 1057360, 1250585 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 1004480, 1197705 ], [ 3000000, 1004480, 1197705 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 1057360, 1250585 ], [ 1071539, 1057360, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 1057360, 1250585 ], [ 1071539, 3000000, 1250585 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1018969, -1015719, -965312 ], [ 1154772, 1158022, 1208429 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1158022, 1208429 ], [ 1154772, 1158022, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1158022, 1208429 ], [ 1203136, 1206386, 1208429 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1206386, 1208429 ], [ 1203136, 3000000, 1208429 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1206386, 1208429 ], [ 3000000, 1206386, 1208429 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3056354/3, -3257531/3, -2686115/3 ], [ 1074292, 1007233, 1197705 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 1007233, 1197705 ], [ 1074292, 1123653, 1314125 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 1007233, 1197705 ], [ 3000000, 1007233, 1197705 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 1123653, 1314125 ], [ 1074292, 1123653, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 1123653, 1314125 ], [ 1074292, 3000000, 1314125 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3055774/3, -3328837/3, -2615389/3 ], [ 1005791, 914770, 1152586 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1005791, 914770, 1152586 ], [ 1005791, 914770, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1005791, 914770, 1152586 ], [ 1157927, 1066906, 1152586 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1157927, 1066906, 1152586 ], [ 1157927, 3000000, 1152586 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1157927, 1066906, 1152586 ], [ 3000000, 1066906, 1152586 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1018549, -1015929, -965522 ], [ 974431, 977051, 1027458 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 974431, 977051, 1027458 ], [ 974431, 977051, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 974431, 977051, 1027458 ], [ 1075996, 1078616, 1027458 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1075996, 1078616, 1027458 ], [ 1075996, 3000000, 1027458 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1075996, 1078616, 1027458 ], [ 3000000, 1078616, 1027458 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1018197, -1053848, -927955 ], [ 1154772, 1119121, 1245014 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1119121, 1245014 ], [ 1154772, 1119121, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1119121, 1245014 ], [ 1203136, 1167485, 1245014 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1167485, 1245014 ], [ 1203136, 3000000, 1245014 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1167485, 1245014 ], [ 3000000, 1167485, 1245014 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3054433/3, -3161623/3, -2783944/3 ], [ 1083995, 1048265, 1174158 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1083995, 1048265, 1174158 ], [ 1083995, 1048265, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1083995, 1048265, 1174158 ], [ 1115546, 1079816, 1174158 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1079816, 1174158 ], [ 1115546, 3000000, 1174158 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1079816, 1174158 ], [ 3000000, 1079816, 1174158 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1017179, -1084238, -898583 ], [ 993597, 926538, 1112193 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 993597, 926538, 1112193 ], [ 993597, 926538, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 993597, 926538, 1112193 ], [ 1157927, 1090868, 1112193 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1157927, 1090868, 1112193 ], [ 1157927, 3000000, 1112193 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1157927, 1090868, 1112193 ], [ 3000000, 1090868, 1112193 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3049819/3, -3163930/3, -2786251/3 ], [ 993597, 955560, 1081453 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 993597, 955560, 1081453 ], [ 993597, 955560, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 993597, 955560, 1081453 ], [ 1157927, 1119890, 1081453 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1157927, 1119890, 1081453 ], [ 1157927, 3000000, 1081453 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1157927, 1119890, 1081453 ], [ 3000000, 1119890, 1081453 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1016214, -1110801, -872985 ], [ 1009357, 914770, 1152586 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1009357, 914770, 1152586 ], [ 1009357, 914770, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1009357, 914770, 1152586 ], [ 1023567, 928980, 1152586 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 928980, 1152586 ], [ 1023567, 3000000, 1152586 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 928980, 1152586 ], [ 3000000, 928980, 1152586 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3048019/3, -3164830/3, -2787151/3 ], [ 1074292, 1035355, 1161248 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 1035355, 1161248 ], [ 1074292, 1197288, 1323181 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 1035355, 1161248 ], [ 3000000, 1035355, 1161248 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 1197288, 1323181 ], [ 1074292, 1197288, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 1197288, 1323181 ], [ 1074292, 3000000, 1323181 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3047305/3, -3248482/3, -2704213/3 ], [ 993597, 926538, 1107961 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 993597, 926538, 1107961 ], [ 993597, 926538, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 993597, 926538, 1107961 ], [ 1039948, 972889, 1107961 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1039948, 972889, 1107961 ], [ 1039948, 3000000, 1107961 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1039948, 972889, 1107961 ], [ 3000000, 972889, 1107961 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1015711, -926009, -1058280 ], [ 1157927, 1247629, 1115358 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1157927, 1247629, 1115358 ], [ 1157927, 3000000, 1115358 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1157927, 1247629, 1115358 ], [ 1241258, 1247629, 1198689 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241258, 1247629, 1198689 ], [ 1241258, 1247629, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241258, 1247629, 1198689 ], [ 3000000, 1247629, 1198689 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1015711, -926009, -1058280 ], [ 1157927, 1247629, 1115358 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1157927, 1247629, 1115358 ], [ 1157927, 3000000, 1115358 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1157927, 1247629, 1115358 ], [ 1328826, 1247629, 1286257 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1328826, 1247629, 1286257 ], [ 1328826, 1247629, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1328826, 1247629, 1286257 ], [ 3000000, 1247629, 1286257 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3045023/3, -3053099/3, -2901878/3 ], [ 1115546, 1112854, 1163261 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1112854, 1163261 ], [ 1115546, 3000000, 1163261 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1112854, 1163261 ], [ 1159481, 1112854, 1207196 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1159481, 1112854, 1207196 ], [ 1159481, 1112854, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1159481, 1112854, 1207196 ], [ 3000000, 1112854, 1207196 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3043540/3, -3334954/3, -2621506/3 ], [ 1011908, 914770, 1152586 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1011908, 914770, 1152586 ], [ 1011908, 914770, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1011908, 914770, 1152586 ], [ 1114652, 1017514, 1152586 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1114652, 1017514, 1152586 ], [ 1114652, 3000000, 1152586 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1114652, 1017514, 1152586 ], [ 3000000, 1017514, 1152586 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1014342, -1055710, -929948 ], [ 933010, 891642, 1017404 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 933010, 891642, 1017404 ], [ 933010, 3000000, 1017404 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 933010, 891642, 1017404 ], [ 1030854, 891642, 1115248 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1030854, 891642, 1115248 ], [ 1030854, 891642, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1030854, 891642, 1115248 ], [ 3000000, 891642, 1115248 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1014342, -1055710, -929948 ], [ 943772, 902404, 1028166 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 943772, 902404, 1028166 ], [ 943772, 3000000, 1028166 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 943772, 902404, 1028166 ], [ 981231, 902404, 1065625 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 981231, 902404, 1065625 ], [ 981231, 902404, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 981231, 902404, 1065625 ], [ 3000000, 902404, 1065625 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1014342, -1055710, -929948 ], [ 984287, 942919, 1068681 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 984287, 942919, 1068681 ], [ 984287, 3000000, 1068681 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 984287, 942919, 1068681 ], [ 993597, 942919, 1077991 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 993597, 942919, 1077991 ], [ 993597, 942919, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 993597, 942919, 1077991 ], [ 3000000, 942919, 1077991 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1014312, -1111752, -873936 ], [ 1071539, 974099, 1211915 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 974099, 1211915 ], [ 1071539, 1091744, 1329560 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 974099, 1211915 ], [ 3000000, 974099, 1211915 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 1091744, 1329560 ], [ 1071539, 1091744, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 1091744, 1329560 ], [ 1071539, 3000000, 1329560 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3042191/3, -3054515/3, -2903294/3 ], [ 924888, 920780, 971187 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 924888, 920780, 971187 ], [ 924888, 920780, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 924888, 920780, 971187 ], [ 1013756, 1009648, 971187 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1013756, 1009648, 971187 ], [ 1013756, 3000000, 971187 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1013756, 1009648, 971187 ], [ 3000000, 1009648, 971187 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1014018, -1081077, -904905 ], [ 956512, 889453, 1065625 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 956512, 889453, 1065625 ], [ 956512, 1118734, 1294906 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 956512, 889453, 1065625 ], [ 3000000, 889453, 1065625 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 956512, 1118734, 1294906 ], [ 956512, 1118734, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 956512, 1118734, 1294906 ], [ 956512, 3000000, 1294906 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1013932, -1056661, -929407 ], [ 1076723, 1033994, 1161248 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1076723, 1033994, 1161248 ], [ 1076723, 1126084, 1253338 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1076723, 1033994, 1161248 ], [ 3000000, 1033994, 1161248 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1076723, 1126084, 1253338 ], [ 1076723, 1126084, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1076723, 1126084, 1253338 ], [ 1076723, 3000000, 1253338 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3040463/3, -3241640/3, -2717897/3 ], [ 1023567, 956508, 1131089 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 956508, 1131089 ], [ 1023567, 3000000, 1131089 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 956508, 1131089 ], [ 1072592, 956508, 1180114 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1072592, 956508, 1180114 ], [ 1072592, 956508, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1072592, 956508, 1180114 ], [ 3000000, 956508, 1180114 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3039191/3, -3056015/3, -2904794/3 ], [ 974431, 968823, 1019230 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 974431, 968823, 1019230 ], [ 974431, 1008418, 1058825 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 974431, 968823, 1019230 ], [ 3000000, 968823, 1019230 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 974431, 1008418, 1058825 ], [ 974431, 1008418, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 974431, 1008418, 1058825 ], [ 974431, 3000000, 1058825 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3038981/3, -3163085/3, -2797934/3 ], [ 993597, 952229, 1073946 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 993597, 952229, 1073946 ], [ 993597, 952229, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 993597, 952229, 1073946 ], [ 1070027, 1028659, 1073946 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1070027, 1028659, 1073946 ], [ 1070027, 3000000, 1073946 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1070027, 1028659, 1073946 ], [ 3000000, 1028659, 1073946 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3037519/3, -3161623/3, -2800858/3 ], [ 1089633, 1048265, 1168520 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1089633, 1048265, 1168520 ], [ 1089633, 1048265, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1089633, 1048265, 1168520 ], [ 1115546, 1074178, 1168520 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1074178, 1168520 ], [ 1115546, 3000000, 1168520 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1074178, 1168520 ], [ 3000000, 1074178, 1168520 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3037430/3, -3338009/3, -2624561/3 ], [ 1074292, 974099, 1211915 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 974099, 1211915 ], [ 1074292, 1048265, 1286081 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 974099, 1211915 ], [ 3000000, 974099, 1211915 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 1048265, 1286081 ], [ 1074292, 1048265, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 1048265, 1286081 ], [ 1074292, 3000000, 1286081 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3037411/3, -3238588/3, -2724001/3 ], [ 1115546, 1048487, 1220016 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1048487, 1220016 ], [ 1115546, 1073628, 1245157 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1048487, 1220016 ], [ 3000000, 1048487, 1220016 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1073628, 1245157 ], [ 1115546, 1073628, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1073628, 1245157 ], [ 1115546, 3000000, 1245157 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3037411/3, -3238588/3, -2724001/3 ], [ 1128056, 1060997, 1232526 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1128056, 1060997, 1232526 ], [ 1128056, 1202075, 1373604 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1128056, 1060997, 1232526 ], [ 3000000, 1060997, 1232526 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1128056, 1202075, 1373604 ], [ 1128056, 1202075, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1128056, 1202075, 1373604 ], [ 1128056, 3000000, 1373604 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3037411/3, -3238588/3, -2724001/3 ], [ 1154772, 1087713, 1259242 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1087713, 1259242 ], [ 1154772, 1121035, 1292564 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1087713, 1259242 ], [ 3000000, 1087713, 1259242 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1121035, 1292564 ], [ 1154772, 1121035, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1121035, 1292564 ], [ 1154772, 3000000, 1292564 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3037411/3, -3238588/3, -2724001/3 ], [ 1156176, 1089117, 1260646 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 1089117, 1260646 ], [ 1156176, 1178821, 1350350 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 1089117, 1260646 ], [ 3000000, 1089117, 1260646 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 1178821, 1350350 ], [ 1156176, 1178821, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 1178821, 1350350 ], [ 1156176, 3000000, 1350350 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3037411/3, -3238588/3, -2724001/3 ], [ 1179913, 1112854, 1284383 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1179913, 1112854, 1284383 ], [ 1179913, 1112854, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1179913, 1112854, 1284383 ], [ 1203136, 1136077, 1284383 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1136077, 1284383 ], [ 1203136, 3000000, 1284383 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1136077, 1284383 ], [ 3000000, 1136077, 1284383 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3036890/3, -3179795/3, -2783315/3 ], [ 1160489, 1112854, 1245014 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1160489, 1112854, 1245014 ], [ 1160489, 1112854, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1160489, 1112854, 1245014 ], [ 1203136, 1155501, 1245014 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1155501, 1245014 ], [ 1203136, 3000000, 1245014 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1155501, 1245014 ], [ 3000000, 1155501, 1245014 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3036778/3, -3180019/3, -2783203/3 ], [ 1076723, 1028976, 1161248 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1076723, 1028976, 1161248 ], [ 1076723, 1199719, 1331991 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1076723, 1028976, 1161248 ], [ 3000000, 1028976, 1161248 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1076723, 1199719, 1331991 ], [ 1076723, 1199719, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1076723, 1199719, 1331991 ], [ 1076723, 3000000, 1331991 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3035339/3, -3182897/3, -2781764/3 ], [ 1224984, 1175798, 1309509 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1224984, 1175798, 1309509 ], [ 1224984, 1282282, 1415993 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1224984, 1175798, 1309509 ], [ 3000000, 1175798, 1309509 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1224984, 1282282, 1415993 ], [ 1224984, 1282282, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1224984, 1282282, 1415993 ], [ 1224984, 3000000, 1415993 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3035339/3, -3182897/3, -2781764/3 ], [ 1241941, 1192755, 1326466 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241941, 1192755, 1326466 ], [ 1241941, 1247629, 1381340 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241941, 1192755, 1326466 ], [ 3000000, 1192755, 1326466 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241941, 1247629, 1381340 ], [ 1241941, 1247629, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241941, 1247629, 1381340 ], [ 1241941, 3000000, 1381340 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1011326, -1061873, -926801 ], [ 981918, 931371, 1066443 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 981918, 931371, 1066443 ], [ 981918, 1142679, 1277751 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 981918, 931371, 1066443 ], [ 3000000, 931371, 1066443 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 981918, 1142679, 1277751 ], [ 981918, 1142679, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 981918, 1142679, 1277751 ], [ 981918, 3000000, 1277751 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1011326, -1061873, -926801 ], [ 1000978, 950431, 1085503 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1000978, 950431, 1085503 ], [ 1000978, 1067541, 1202613 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1000978, 950431, 1085503 ], [ 3000000, 950431, 1085503 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1000978, 1067541, 1202613 ], [ 1000978, 1067541, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1000978, 1067541, 1202613 ], [ 1000978, 3000000, 1202613 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1011326, -1061873, -926801 ], [ 1023567, 973020, 1108092 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 973020, 1108092 ], [ 1023567, 1000293, 1135365 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 973020, 1108092 ], [ 3000000, 973020, 1108092 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 1000293, 1135365 ], [ 1023567, 1000293, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 1000293, 1135365 ], [ 1023567, 3000000, 1135365 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1011326, -1061873, -926801 ], [ 1071492, 1020945, 1156017 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071492, 1020945, 1156017 ], [ 1071492, 1194488, 1329560 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071492, 1020945, 1156017 ], [ 3000000, 1020945, 1156017 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071492, 1194488, 1329560 ], [ 1071492, 1194488, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071492, 1194488, 1329560 ], [ 1071492, 3000000, 1329560 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1011326, -1061873, -926801 ], [ 1071539, 1020992, 1156064 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 1020992, 1156064 ], [ 1071539, 1115513, 1250585 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 1020992, 1156064 ], [ 3000000, 1020992, 1156064 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 1115513, 1250585 ], [ 1071539, 1115513, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 1115513, 1250585 ], [ 1071539, 3000000, 1250585 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1011326, -1061873, -926801 ], [ 1074292, 1023745, 1158817 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 1023745, 1158817 ], [ 1074292, 1123653, 1258725 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 1023745, 1158817 ], [ 3000000, 1023745, 1158817 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 1123653, 1258725 ], [ 1074292, 1123653, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 1123653, 1258725 ], [ 1074292, 3000000, 1258725 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3033847/3, -3185881/3, -2780272/3 ], [ 993597, 942919, 1078122 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 993597, 942919, 1078122 ], [ 993597, 942919, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 993597, 942919, 1078122 ], [ 993728, 943050, 1078122 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 993728, 943050, 1078122 ], [ 993728, 3000000, 1078122 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 993728, 943050, 1078122 ], [ 3000000, 943050, 1078122 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3033349/3, -3058936/3, -2907715/3 ], [ 1203136, 1194607, 1245014 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1194607, 1245014 ], [ 1203136, 1225781, 1276188 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1194607, 1245014 ], [ 3000000, 1194607, 1245014 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1225781, 1276188 ], [ 1203136, 1225781, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1225781, 1276188 ], [ 1203136, 3000000, 1276188 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3033301/3, -3058960/3, -2907739/3 ], [ 1071539, 1062986, 1113393 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ 1071539, 1062986, 1113393 ], [ 1071539, 1062986, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ 1071539, 1062986, 1113393 ], [ 1075459, 1066906, 1113393 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ 1075459, 1066906, 1113393 ], [ 1075459, 3000000, 1113393 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ 1075459, 1066906, 1113393 ], [ 3000000, 1066906, 1113393 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ -1010687, -1063151, -926162 ], [ 1165318, 1112854, 1249843 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1165318, 1112854, 1249843 ], [ 1165318, 1112854, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1165318, 1112854, 1249843 ], [ 1203136, 1150672, 1249843 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1150672, 1249843 ], [ 1203136, 3000000, 1249843 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1150672, 1249843 ], [ 3000000, 1150672, 1249843 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1008487, -1020960, -970553 ], [ 1079379, 1066906, 1117313 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1079379, 1066906, 1117313 ], [ 1079379, 3000000, 1117313 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1079379, 1066906, 1117313 ], [ 1108824, 1066906, 1146758 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1108824, 1066906, 1146758 ], [ 1108824, 1066906, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1108824, 1066906, 1146758 ], [ 3000000, 1066906, 1146758 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3024349/3, -3063436/3, -2912215/3 ], [ 1079935, 1066906, 1117313 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1079935, 1066906, 1117313 ], [ 1079935, 1202931, 1253338 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1079935, 1066906, 1117313 ], [ 3000000, 1066906, 1117313 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1079935, 1202931, 1253338 ], [ 1079935, 1202931, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1079935, 1202931, 1253338 ], [ 1079935, 3000000, 1253338 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1008045, -1075104, -916851 ], [ 974431, 907372, 1065625 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 974431, 907372, 1065625 ], [ 974431, 1036873, 1195126 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 974431, 907372, 1065625 ], [ 3000000, 907372, 1065625 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 974431, 1036873, 1195126 ], [ 974431, 1036873, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 974431, 1036873, 1195126 ], [ 974431, 3000000, 1195126 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3021416/3, -3145520/3, -2833064/3 ], [ 1192040, 1150672, 1254824 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1192040, 1150672, 1254824 ], [ 1192040, 1305316, 1409468 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1192040, 1150672, 1254824 ], [ 3000000, 1150672, 1254824 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1192040, 1305316, 1409468 ], [ 1192040, 1305316, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1192040, 1305316, 1409468 ], [ 1192040, 3000000, 1409468 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3020014/3, -3221191/3, -2758795/3 ], [ 978552, 911493, 1065625 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 978552, 911493, 1065625 ], [ 978552, 1045115, 1199247 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 978552, 911493, 1065625 ], [ 3000000, 911493, 1065625 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 978552, 1045115, 1199247 ], [ 978552, 1045115, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 978552, 1045115, 1199247 ], [ 978552, 3000000, 1199247 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1006608, -1115604, -877788 ], [ 981918, 872922, 1110738 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 981918, 872922, 1110738 ], [ 981918, 970323, 1208139 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 981918, 872922, 1110738 ], [ 3000000, 872922, 1110738 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 981918, 970323, 1208139 ], [ 981918, 970323, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 981918, 970323, 1208139 ], [ 981918, 3000000, 1208139 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1006608, -1115604, -877788 ], [ 981918, 872922, 1110738 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 981918, 872922, 1110738 ], [ 981918, 1048481, 1286297 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 981918, 872922, 1110738 ], [ 3000000, 872922, 1110738 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 981918, 1048481, 1286297 ], [ 981918, 1048481, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 981918, 1048481, 1286297 ], [ 981918, 3000000, 1286297 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3017204/3, -3218774/3, -2764022/3 ], [ 958832, 891642, 1043226 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 958832, 891642, 1043226 ], [ 958832, 3000000, 1043226 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 958832, 891642, 1043226 ], [ 1030854, 891642, 1115248 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1030854, 891642, 1115248 ], [ 1030854, 891642, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1030854, 891642, 1115248 ], [ 3000000, 891642, 1115248 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3017204/3, -3218774/3, -2764022/3 ], [ 969594, 902404, 1053988 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 969594, 902404, 1053988 ], [ 969594, 3000000, 1053988 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 969594, 902404, 1053988 ], [ 981231, 902404, 1065625 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 981231, 902404, 1065625 ], [ 981231, 902404, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 981231, 902404, 1065625 ], [ 3000000, 902404, 1065625 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3015830/3, -3219461/3, -2764709/3 ], [ 981918, 914041, 1065625 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 981918, 914041, 1065625 ], [ 981918, 1142679, 1294263 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 981918, 914041, 1065625 ], [ 3000000, 914041, 1065625 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 981918, 1142679, 1294263 ], [ 981918, 1142679, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 981918, 1142679, 1294263 ], [ 981918, 3000000, 1294263 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1005069, -1046437, -948494 ], [ 1089633, 1048265, 1146208 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1089633, 1048265, 1146208 ], [ 1089633, 1048265, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1089633, 1048265, 1146208 ], [ 1108274, 1066906, 1146208 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1108274, 1066906, 1146208 ], [ 1108274, 3000000, 1146208 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1108274, 1066906, 1146208 ], [ 3000000, 1066906, 1146208 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1004791, -1046159, -949050 ], [ 1052220, 1010852, 1107961 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ 1052220, 1010852, 1107961 ], [ 1052220, 3000000, 1107961 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ 1052220, 1010852, 1107961 ], [ 1090183, 1010852, 1145924 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ 1090183, 1010852, 1145924 ], [ 1090183, 1010852, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ 1090183, 1010852, 1145924 ], [ 3000000, 1010852, 1145924 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ -3011606/3, -3135710/3, -2852684/3 ], [ 1109635, 1068267, 1162609 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1109635, 1068267, 1162609 ], [ 1109635, 1158996, 1253338 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1109635, 1068267, 1162609 ], [ 3000000, 1068267, 1162609 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1109635, 1158996, 1253338 ], [ 1109635, 1158996, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1109635, 1158996, 1253338 ], [ 1109635, 3000000, 1253338 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3011606/3, -3135710/3, -2852684/3 ], [ 1133967, 1092599, 1186941 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1133967, 1092599, 1186941 ], [ 1133967, 1177417, 1271759 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1133967, 1092599, 1186941 ], [ 3000000, 1092599, 1186941 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1133967, 1177417, 1271759 ], [ 1133967, 1177417, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1133967, 1177417, 1271759 ], [ 1133967, 3000000, 1271759 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3011606/3, -3135710/3, -2852684/3 ], [ 1156176, 1114808, 1209150 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 1114808, 1209150 ], [ 1156176, 1269452, 1363794 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 1114808, 1209150 ], [ 3000000, 1114808, 1209150 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 1269452, 1363794 ], [ 1156176, 1269452, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 1269452, 1363794 ], [ 1156176, 3000000, 1363794 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3011606/3, -3135710/3, -2852684/3 ], [ 1176981, 1135613, 1229955 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1176981, 1135613, 1229955 ], [ 1176981, 1199626, 1293968 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1176981, 1135613, 1229955 ], [ 3000000, 1135613, 1229955 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1176981, 1199626, 1293968 ], [ 1176981, 1199626, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1176981, 1199626, 1293968 ], [ 1176981, 3000000, 1293968 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3011056/3, -3135160/3, -2853784/3 ], [ 1115546, 1074178, 1167970 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1074178, 1167970 ], [ 1115546, 3000000, 1167970 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1074178, 1167970 ], [ 1116096, 1074178, 1168520 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1116096, 1074178, 1168520 ], [ 1116096, 1074178, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1116096, 1074178, 1168520 ], [ 3000000, 1074178, 1168520 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1003578, -1074003, -922419 ], [ 984466, 914041, 1065625 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 984466, 914041, 1065625 ], [ 984466, 1051029, 1202613 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 984466, 914041, 1065625 ], [ 3000000, 914041, 1065625 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 984466, 1051029, 1202613 ], [ 984466, 1051029, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 984466, 1051029, 1202613 ], [ 984466, 3000000, 1202613 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3005941/3, -3130045/3, -2864014/3 ], [ 957973, 916605, 1005282 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 957973, 916605, 1005282 ], [ 957973, 1089991, 1178668 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 957973, 916605, 1005282 ], [ 3000000, 916605, 1005282 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 957973, 1089991, 1178668 ], [ 957973, 1089991, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 957973, 1089991, 1178668 ], [ 957973, 3000000, 1178668 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1001922, -1043290, -954788 ], [ 972096, 930728, 1019230 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 972096, 930728, 1019230 ], [ 972096, 967988, 1056490 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 972096, 930728, 1019230 ], [ 3000000, 930728, 1019230 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 972096, 967988, 1056490 ], [ 972096, 967988, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 972096, 967988, 1056490 ], [ 972096, 3000000, 1056490 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3005648/3, -3353900/3, -2640452/3 ], [ 1031748, 915664, 1153480 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1031748, 915664, 1153480 ], [ 1031748, 915664, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1031748, 915664, 1153480 ], [ 1134492, 1018408, 1153480 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1134492, 1018408, 1153480 ], [ 1134492, 3000000, 1153480 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1134492, 1018408, 1153480 ], [ 3000000, 1018408, 1153480 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3005648/3, -3353900/3, -2640452/3 ], [ 1039516, 923432, 1161248 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1039516, 923432, 1161248 ], [ 1039516, 923432, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1039516, 923432, 1161248 ], [ 1165695, 1049611, 1161248 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1165695, 1049611, 1161248 ], [ 1165695, 3000000, 1161248 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1165695, 1049611, 1161248 ], [ 3000000, 1049611, 1161248 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3005648/3, -3353900/3, -2640452/3 ], [ 1075973, 959889, 1197705 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1075973, 959889, 1197705 ], [ 1075973, 959889, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1075973, 959889, 1197705 ], [ 1115546, 999462, 1197705 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 999462, 1197705 ], [ 1115546, 3000000, 1197705 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 999462, 1197705 ], [ 3000000, 999462, 1197705 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3005648/3, -3353900/3, -2640452/3 ], [ 1076957, 960873, 1198689 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1076957, 960873, 1198689 ], [ 1076957, 960873, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1076957, 960873, 1198689 ], [ 1220431, 1104347, 1198689 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1220431, 1104347, 1198689 ], [ 1220431, 3000000, 1198689 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1220431, 1104347, 1198689 ], [ 3000000, 1104347, 1198689 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3005648/3, -3353900/3, -2640452/3 ], [ 1090183, 974099, 1211915 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1090183, 974099, 1211915 ], [ 1090183, 1015522, 1253338 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1090183, 974099, 1211915 ], [ 3000000, 974099, 1211915 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1090183, 1015522, 1253338 ], [ 1090183, 1015522, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1090183, 1015522, 1253338 ], [ 1090183, 3000000, 1253338 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1001816, -1024438, -973746 ], [ 991160, 968538, 1019230 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 991160, 968538, 1019230 ], [ 991160, 1151921, 1202613 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 991160, 968538, 1019230 ], [ 3000000, 968538, 1019230 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 991160, 1151921, 1202613 ], [ 991160, 1151921, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 991160, 1151921, 1202613 ], [ 991160, 3000000, 1202613 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3004796/3, -3074618/3, -2920586/3 ], [ 999388, 976114, 1027458 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 999388, 976114, 1027458 ], [ 999388, 976114, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 999388, 976114, 1027458 ], [ 1101890, 1078616, 1027458 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1101890, 1078616, 1027458 ], [ 1101890, 3000000, 1027458 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1101890, 1078616, 1027458 ], [ 3000000, 1078616, 1027458 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3004796/3, -3074618/3, -2920586/3 ], [ 1063970, 1040696, 1092040 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1063970, 1040696, 1092040 ], [ 1063970, 1040696, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1063970, 1040696, 1092040 ], [ 1070027, 1046753, 1092040 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1070027, 1046753, 1092040 ], [ 1070027, 3000000, 1092040 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1070027, 1046753, 1092040 ], [ 3000000, 1046753, 1092040 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3003431/3, -3127535/3, -2869034/3 ], [ 974431, 933063, 1019230 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 974431, 933063, 1019230 ], [ 974431, 972658, 1058825 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 974431, 933063, 1019230 ], [ 3000000, 933063, 1019230 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 974431, 972658, 1058825 ], [ 974431, 972658, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 974431, 972658, 1058825 ], [ 974431, 3000000, 1058825 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3000613/3, -3067624/3, -2931763/3 ], [ 996565, 974228, 1019515 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 996565, 974228, 1019515 ], [ 996565, 1157326, 1202613 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 996565, 974228, 1019515 ], [ 3000000, 974228, 1019515 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 996565, 1157326, 1202613 ], [ 996565, 1157326, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 996565, 1157326, 1202613 ], [ 996565, 3000000, 1202613 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3000613/3, -3067624/3, -2931763/3 ], [ 1023567, 1001230, 1046517 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 1001230, 1046517 ], [ 1023567, 1090130, 1135417 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 1001230, 1046517 ], [ 3000000, 1001230, 1046517 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 1090130, 1135417 ], [ 1023567, 1090130, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 1090130, 1135417 ], [ 1023567, 3000000, 1135417 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3000613/3, -3067624/3, -2931763/3 ], [ 1043574, 1021237, 1066524 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1043574, 1021237, 1066524 ], [ 1043574, 1177333, 1222620 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1043574, 1021237, 1066524 ], [ 3000000, 1021237, 1066524 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1043574, 1177333, 1222620 ], [ 1043574, 1177333, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1043574, 1177333, 1222620 ], [ 1043574, 3000000, 1222620 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3000613/3, -3067624/3, -2931763/3 ], [ 1071539, 1049202, 1094489 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 1049202, 1094489 ], [ 1071539, 1064186, 1109473 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 1049202, 1094489 ], [ 3000000, 1049202, 1094489 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 1064186, 1109473 ], [ 1071539, 1064186, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 1064186, 1109473 ], [ 1071539, 3000000, 1109473 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -3000613/3, -3067624/3, -2931763/3 ], [ 1085055, 1062718, 1108005 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1085055, 1062718, 1108005 ], [ 1085055, 1208051, 1253338 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1085055, 1062718, 1108005 ], [ 3000000, 1062718, 1108005 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1085055, 1208051, 1253338 ], [ 1085055, 1208051, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1085055, 1208051, 1253338 ], [ 1085055, 3000000, 1253338 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2999924/3, -2872445/3, -3127631/3 ], [ 1111301, 1153794, 1068732 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1111301, 1153794, 1068732 ], [ 1111301, 1234297, 1149235 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1111301, 1153794, 1068732 ], [ 3000000, 1153794, 1068732 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1111301, 1234297, 1149235 ], [ 1111301, 1234297, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1111301, 1234297, 1149235 ], [ 1111301, 3000000, 1149235 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -999892, -1022229, -977879 ], [ 1070027, 1047690, 1092040 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1070027, 1047690, 1092040 ], [ 1070027, 3000000, 1092040 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1070027, 1047690, 1092040 ], [ 1070964, 1047690, 1092977 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1070964, 1047690, 1092977 ], [ 1070964, 1047690, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1070964, 1047690, 1092977 ], [ 3000000, 1047690, 1092977 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -999231, -1021568, -979201 ], [ 1224984, 1202647, 1245014 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1224984, 1202647, 1245014 ], [ 1224984, 1273449, 1315816 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1224984, 1202647, 1245014 ], [ 3000000, 1202647, 1245014 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1224984, 1273449, 1315816 ], [ 1224984, 1273449, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1224984, 1273449, 1315816 ], [ 1224984, 3000000, 1315816 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2996566/3, -3120670/3, -2882764/3 ], [ 1108274, 1066906, 1146208 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1108274, 1066906, 1146208 ], [ 1108274, 3000000, 1146208 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1108274, 1066906, 1146208 ], [ 1108824, 1066906, 1146758 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1108824, 1066906, 1146758 ], [ 1108824, 1066906, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1108824, 1066906, 1146758 ], [ 3000000, 1066906, 1146758 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -998822, -1119497, -881681 ], [ 993597, 872922, 1110738 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 993597, 872922, 1110738 ], [ 993597, 964797, 1202613 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 993597, 872922, 1110738 ], [ 3000000, 872922, 1110738 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 993597, 964797, 1202613 ], [ 993597, 964797, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 993597, 964797, 1202613 ], [ 993597, 3000000, 1202613 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2995952/3, -3062963/3, -2941085/3 ], [ 1135191, 1112854, 1153480 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1135191, 1112854, 1153480 ], [ 1135191, 3000000, 1153480 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1135191, 1112854, 1153480 ], [ 1188907, 1112854, 1207196 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1188907, 1112854, 1207196 ], [ 1188907, 1112854, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1188907, 1112854, 1207196 ], [ 3000000, 1112854, 1207196 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -998648, -1040016, -961336 ], [ 981918, 940550, 1019230 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 981918, 940550, 1019230 ], [ 981918, 1142679, 1221359 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 981918, 940550, 1019230 ], [ 3000000, 940550, 1019230 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 981918, 1142679, 1221359 ], [ 981918, 1142679, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 981918, 1142679, 1221359 ], [ 981918, 3000000, 1221359 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2993954/3, -3060965/3, -2945081/3 ], [ 1241941, 1219604, 1258232 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241941, 1219604, 1258232 ], [ 1241941, 1328798, 1367426 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241941, 1219604, 1258232 ], [ 3000000, 1219604, 1258232 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241941, 1328798, 1367426 ], [ 1241941, 1328798, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241941, 1328798, 1367426 ], [ 1241941, 3000000, 1367426 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2993930/3, -3230411/3, -2775659/3 ], [ 913911, 835084, 986668 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 913911, 835084, 986668 ], [ 913911, 835084, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 913911, 835084, 986668 ], [ 1116653, 1037826, 986668 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1116653, 1037826, 986668 ], [ 1116653, 3000000, 986668 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1116653, 1037826, 986668 ], [ 3000000, 1037826, 986668 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2993930/3, -3230411/3, -2775659/3 ], [ 937444, 858617, 1010201 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 937444, 858617, 1010201 ], [ 937444, 858617, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 937444, 858617, 1010201 ], [ 1052770, 973943, 1010201 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1052770, 973943, 1010201 ], [ 1052770, 3000000, 1010201 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1052770, 973943, 1010201 ], [ 3000000, 973943, 1010201 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2993930/3, -3230411/3, -2775659/3 ], [ 963730, 884903, 1036487 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 963730, 884903, 1036487 ], [ 963730, 884903, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 963730, 884903, 1036487 ], [ 1070027, 991200, 1036487 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1070027, 991200, 1036487 ], [ 1070027, 3000000, 1036487 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1070027, 991200, 1036487 ], [ 3000000, 991200, 1036487 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2993296/3, -2885701/3, -3121003/3 ], [ 940149, 976014, 897580 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 940149, 976014, 897580 ], [ 940149, 1239278, 1160844 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 940149, 976014, 897580 ], [ 3000000, 976014, 897580 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 940149, 1239278, 1160844 ], [ 940149, 1239278, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 940149, 1239278, 1160844 ], [ 940149, 3000000, 1160844 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2993296/3, -2885701/3, -3121003/3 ], [ 955906, 991771, 913337 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 955906, 991771, 913337 ], [ 955906, 1118734, 1040300 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 955906, 991771, 913337 ], [ 3000000, 991771, 913337 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 955906, 1118734, 1040300 ], [ 955906, 1118734, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 955906, 1118734, 1040300 ], [ 955906, 3000000, 1040300 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2992472/3, -3231140/3, -2776388/3 ], [ 993597, 914041, 1065625 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 993597, 914041, 1065625 ], [ 993597, 926407, 1077991 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 993597, 914041, 1065625 ], [ 3000000, 914041, 1065625 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 993597, 926407, 1077991 ], [ 993597, 926407, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 993597, 926407, 1077991 ], [ 993597, 3000000, 1077991 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2991856/3, -3542083/3, -2466061/3 ], [ 1157508, 974099, 1332773 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1157508, 974099, 1332773 ], [ 1157508, 974099, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1157508, 974099, 1332773 ], [ 1296263, 1112854, 1332773 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1296263, 1112854, 1332773 ], [ 1296263, 3000000, 1332773 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1296263, 1112854, 1332773 ], [ 3000000, 1112854, 1332773 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2991856/3, -3542083/3, -2466061/3 ], [ 1157508, 974099, 1332773 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1157508, 974099, 1332773 ], [ 1157508, 974099, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1157508, 974099, 1332773 ], [ 1382471, 1199062, 1332773 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1382471, 1199062, 1332773 ], [ 1382471, 3000000, 1332773 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1382471, 1199062, 1332773 ], [ 3000000, 1199062, 1332773 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2991229/3, -2889835/3, -3118936/3 ], [ 988547, 1022345, 945978 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 988547, 1022345, 945978 ], [ 988547, 1149308, 1072941 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 988547, 1022345, 945978 ], [ 3000000, 1022345, 945978 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 988547, 1149308, 1072941 ], [ 988547, 1149308, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 988547, 1149308, 1072941 ], [ 988547, 3000000, 1072941 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -5982245/6, -3101965/3, -5813825/6 ], [ 2170425/2, 1048265, 2226565/2 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ 2170425/2, 1048265, 2226565/2 ], [ 2170425/2, 1048265, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ 2170425/2, 1048265, 2226565/2 ], [ 1157927, 2241959/2, 2226565/2 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ 1157927, 2241959/2, 2226565/2 ], [ 1157927, 3000000, 2226565/2 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ 1157927, 2241959/2, 2226565/2 ], [ 3000000, 2241959/2, 2226565/2 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ -2990546/3, -3232103/3, -2777351/3 ], [ 1090183, 1009664, 1161248 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1090183, 1009664, 1161248 ], [ 1090183, 1009664, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1090183, 1009664, 1161248 ], [ 1115546, 1035027, 1161248 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1035027, 1161248 ], [ 1115546, 3000000, 1161248 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1035027, 1161248 ], [ 3000000, 1035027, 1161248 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2989162/3, -3113266/3, -2897572/3 ], [ 993597, 952229, 1024127 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 993597, 952229, 1024127 ], [ 993597, 952229, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 993597, 952229, 1024127 ], [ 1116653, 1075285, 1024127 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1116653, 1075285, 1024127 ], [ 1116653, 3000000, 1024127 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1116653, 1075285, 1024127 ], [ 3000000, 1075285, 1024127 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2987953/3, -3108304/3, -2903743/3 ], [ 1216944, 1176827, 1245014 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1216944, 1176827, 1245014 ], [ 1216944, 1239589, 1307776 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1216944, 1176827, 1245014 ], [ 3000000, 1176827, 1245014 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1216944, 1239589, 1307776 ], [ 1216944, 1239589, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1216944, 1239589, 1307776 ], [ 1216944, 3000000, 1307776 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2981317/3, -3531544/3, -2487139/3 ], [ 1296263, 1112854, 1460989 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1296263, 1112854, 1460989 ], [ 1296263, 1112854, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1296263, 1112854, 1460989 ], [ 1431038, 1247629, 1460989 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1431038, 1247629, 1460989 ], [ 1431038, 3000000, 1460989 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1431038, 1247629, 1460989 ], [ 3000000, 1247629, 1460989 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2980457/3, -3047468/3, -2972075/3 ], [ 1070027, 1047690, 1072821 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1070027, 1047690, 1072821 ], [ 1070027, 3000000, 1072821 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1070027, 1047690, 1072821 ], [ 1090183, 1047690, 1092977 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1090183, 1047690, 1092977 ], [ 1090183, 1047690, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1090183, 1047690, 1092977 ], [ 3000000, 1047690, 1092977 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -991670, -1079957, -928373 ], [ 1090183, 1001896, 1153480 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1090183, 1001896, 1153480 ], [ 1090183, 1001896, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1090183, 1001896, 1153480 ], [ 1155193, 1066906, 1153480 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1155193, 1066906, 1153480 ], [ 1155193, 3000000, 1153480 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1155193, 1066906, 1153480 ], [ 3000000, 1066906, 1153480 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2974582/3, -3116866/3, -2908552/3 ], [ 1090183, 1042755, 1112193 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1090183, 1042755, 1112193 ], [ 1090183, 1042755, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1090183, 1042755, 1112193 ], [ 1157927, 1110499, 1112193 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1157927, 1110499, 1112193 ], [ 1157927, 3000000, 1112193 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1157927, 1110499, 1112193 ], [ 3000000, 1110499, 1112193 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2974310/3, -3041321/3, -2984369/3 ], [ 1115546, 1093209, 1112193 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1093209, 1112193 ], [ 1115546, 1164907, 1183891 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1093209, 1112193 ], [ 3000000, 1093209, 1112193 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1164907, 1183891 ], [ 1115546, 1164907, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1164907, 1183891 ], [ 1115546, 3000000, 1183891 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2973157/3, -3040168/3, -2986675/3 ], [ 996280, 973943, 991774 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 996280, 973943, 991774 ], [ 996280, 1062843, 1080674 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 996280, 973943, 991774 ], [ 3000000, 973943, 991774 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 996280, 1062843, 1080674 ], [ 996280, 1062843, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 996280, 1062843, 1080674 ], [ 996280, 3000000, 1080674 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -990948, -1080318, -928734 ], [ 1115546, 1026176, 1177760 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1026176, 1177760 ], [ 1115546, 1073628, 1225212 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1026176, 1177760 ], [ 3000000, 1026176, 1177760 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1073628, 1225212 ], [ 1115546, 1073628, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1073628, 1225212 ], [ 1115546, 3000000, 1225212 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2972158/3, -3118078/3, -2909764/3 ], [ 1115546, 1066906, 1136344 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1066906, 1136344 ], [ 1115546, 1164907, 1234345 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1066906, 1136344 ], [ 3000000, 1066906, 1136344 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1164907, 1234345 ], [ 1115546, 1164907, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1164907, 1234345 ], [ 1115546, 3000000, 1234345 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2970821/3, -3037832/3, -2991347/3 ], [ 1119035, 1096698, 1112193 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ 1119035, 1096698, 1112193 ], [ 1119035, 1241332, 1256827 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ 1119035, 1096698, 1112193 ], [ 3000000, 1096698, 1112193 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ 1119035, 1241332, 1256827 ], [ 1119035, 1241332, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ 1119035, 1241332, 1256827 ], [ 1119035, 3000000, 1256827 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ -2969542/3, -3242605/3, -2787853/3 ], [ 1090183, 999162, 1150746 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1090183, 999162, 1150746 ], [ 1090183, 999162, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1090183, 999162, 1150746 ], [ 1157927, 1066906, 1150746 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1157927, 1066906, 1150746 ], [ 1157927, 3000000, 1150746 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1157927, 1066906, 1150746 ], [ 3000000, 1066906, 1150746 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2968120/3, -3120097/3, -2911783/3 ], [ 1226235, 1175576, 1245014 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1226235, 1175576, 1245014 ], [ 1226235, 1247629, 1317067 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1226235, 1175576, 1245014 ], [ 3000000, 1175576, 1245014 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1226235, 1247629, 1317067 ], [ 1226235, 1247629, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1226235, 1247629, 1317067 ], [ 1226235, 3000000, 1317067 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2967214/3, -3243769/3, -2789017/3 ], [ 1224984, 1132799, 1284383 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1224984, 1132799, 1284383 ], [ 1224984, 1264409, 1415993 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1224984, 1132799, 1284383 ], [ 3000000, 1132799, 1284383 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1224984, 1264409, 1415993 ], [ 1224984, 1264409, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1224984, 1264409, 1415993 ], [ 1224984, 3000000, 1415993 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2966020/3, -2940253/3, -3093727/3 ], [ 1016572, 1025161, 974003 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1016572, 1025161, 974003 ], [ 1016572, 1253771, 1202613 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1016572, 1025161, 974003 ], [ 3000000, 1025161, 974003 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1016572, 1253771, 1202613 ], [ 1016572, 1253771, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1016572, 1253771, 1202613 ], [ 1016572, 3000000, 1202613 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2966020/3, -2940253/3, -3093727/3 ], [ 1023567, 1032156, 980998 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 1032156, 980998 ], [ 1023567, 1177333, 1126175 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 1032156, 980998 ], [ 3000000, 1032156, 980998 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 1177333, 1126175 ], [ 1023567, 1177333, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 1177333, 1126175 ], [ 1023567, 3000000, 1126175 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2966020/3, -2940253/3, -3093727/3 ], [ 1054337, 1062926, 1011768 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1054337, 1062926, 1011768 ], [ 1054337, 1159119, 1107961 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1054337, 1062926, 1011768 ], [ 3000000, 1062926, 1011768 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1054337, 1159119, 1107961 ], [ 1054337, 1159119, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1054337, 1159119, 1107961 ], [ 1054337, 3000000, 1107961 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2966020/3, -2940253/3, -3093727/3 ], [ 1070027, 1078616, 1027458 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1070027, 1078616, 1027458 ], [ 1070027, 1120900, 1069742 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1070027, 1078616, 1027458 ], [ 3000000, 1078616, 1027458 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1070027, 1120900, 1069742 ], [ 1070027, 1120900, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1070027, 1120900, 1069742 ], [ 1070027, 3000000, 1069742 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -987934, -981563, -1030503 ], [ 1241258, 1247629, 1198689 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241258, 1247629, 1198689 ], [ 1241258, 3000000, 1198689 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241258, 1247629, 1198689 ], [ 1328826, 1247629, 1286257 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1328826, 1247629, 1286257 ], [ 1328826, 1247629, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1328826, 1247629, 1286257 ], [ 3000000, 1247629, 1286257 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2961775/3, -2948743/3, -3089482/3 ], [ 1115546, 1119890, 1072977 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1119890, 1072977 ], [ 1115546, 1238542, 1191629 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1119890, 1072977 ], [ 3000000, 1119890, 1072977 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1238542, 1191629 ], [ 1115546, 1238542, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1238542, 1191629 ], [ 1115546, 3000000, 1191629 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -986526, -854206, -1159268 ], [ 1241474, 1373794, 1068732 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241474, 1373794, 1068732 ], [ 1241474, 3000000, 1068732 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241474, 1373794, 1068732 ], [ 1371431, 1373794, 1198689 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1371431, 1373794, 1198689 ], [ 1371431, 1373794, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1371431, 1373794, 1198689 ], [ 3000000, 1373794, 1198689 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -986526, -854206, -1159268 ], [ 1241474, 1373794, 1068732 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241474, 1373794, 1068732 ], [ 1241474, 3000000, 1068732 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241474, 1373794, 1068732 ], [ 1505515, 1373794, 1332773 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1505515, 1373794, 1332773 ], [ 1505515, 1373794, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1505515, 1373794, 1332773 ], [ 3000000, 1373794, 1332773 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2959301/3, -3026312/3, -3014387/3 ], [ 1228723, 1206386, 1210361 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1228723, 1206386, 1210361 ], [ 1228723, 1315580, 1319555 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1228723, 1206386, 1210361 ], [ 3000000, 1206386, 1210361 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1228723, 1315580, 1319555 ], [ 1228723, 1315580, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1228723, 1315580, 1319555 ], [ 1228723, 3000000, 1319555 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2958985/3, -2954323/3, -3086692/3 ], [ 1118336, 1119890, 1075767 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1118336, 1119890, 1075767 ], [ 1118336, 1300251, 1256128 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1118336, 1119890, 1075767 ], [ 3000000, 1119890, 1075767 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1118336, 1300251, 1256128 ], [ 1118336, 1300251, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1118336, 1300251, 1256128 ], [ 1118336, 3000000, 1256128 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2957308/3, -3248722/3, -2793970/3 ], [ 1090183, 993045, 1144629 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1090183, 993045, 1144629 ], [ 1090183, 993045, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1090183, 993045, 1144629 ], [ 1106695, 1009557, 1144629 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1106695, 1009557, 1144629 ], [ 1106695, 3000000, 1144629 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1106695, 1009557, 1144629 ], [ 3000000, 1009557, 1144629 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2956190/3, -3023201/3, -3020609/3 ], [ 992660, 970323, 971187 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 992660, 970323, 971187 ], [ 992660, 970323, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 992660, 970323, 971187 ], [ 1013756, 991419, 971187 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1013756, 991419, 971187 ], [ 1013756, 3000000, 971187 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1013756, 991419, 971187 ], [ 3000000, 991419, 971187 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -985054, -1168463, -846483 ], [ 1030854, 847445, 1169425 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1030854, 847445, 1169425 ], [ 1030854, 1007580, 1329560 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1030854, 847445, 1169425 ], [ 3000000, 847445, 1169425 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1030854, 1007580, 1329560 ], [ 1030854, 1007580, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1030854, 1007580, 1329560 ], [ 1030854, 3000000, 1329560 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -984190, -1006527, -1009283 ], [ 940149, 917812, 915056 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 940149, 917812, 915056 ], [ 940149, 1163600, 1160844 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 940149, 917812, 915056 ], [ 3000000, 917812, 915056 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 940149, 1163600, 1160844 ], [ 940149, 1163600, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 940149, 1163600, 1160844 ], [ 940149, 3000000, 1160844 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -984190, -1006527, -1009283 ], [ 957973, 935636, 932880 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 957973, 935636, 932880 ], [ 957973, 1045123, 1042367 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 957973, 935636, 932880 ], [ 3000000, 935636, 932880 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 957973, 1045123, 1042367 ], [ 957973, 1045123, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 957973, 1045123, 1042367 ], [ 957973, 3000000, 1042367 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2951330/3, -3128492/3, -2920178/3 ], [ 1125960, 1066906, 1136344 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1125960, 1066906, 1136344 ], [ 1125960, 1084042, 1153480 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1125960, 1066906, 1136344 ], [ 3000000, 1066906, 1136344 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1125960, 1084042, 1153480 ], [ 1125960, 1084042, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1125960, 1084042, 1153480 ], [ 1125960, 3000000, 1153480 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2950784/3, -3017795/3, -3031421/3 ], [ 1154772, 1132435, 1127893 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1132435, 1127893 ], [ 1154772, 1132435, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1132435, 1127893 ], [ 1157927, 1135590, 1127893 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1157927, 1135590, 1127893 ], [ 1157927, 3000000, 1127893 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1157927, 1135590, 1127893 ], [ 3000000, 1135590, 1127893 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -983114, -1127351, -889535 ], [ 1118336, 974099, 1211915 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1118336, 974099, 1211915 ], [ 1118336, 1167697, 1405513 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1118336, 974099, 1211915 ], [ 3000000, 974099, 1211915 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1118336, 1167697, 1405513 ], [ 1118336, 1167697, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1118336, 1167697, 1405513 ], [ 1118336, 3000000, 1405513 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2949265/3, -2973763/3, -3076972/3 ], [ 1128056, 1119890, 1085487 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1128056, 1119890, 1085487 ], [ 1128056, 1187883, 1153480 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1128056, 1119890, 1085487 ], [ 3000000, 1119890, 1085487 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1128056, 1187883, 1153480 ], [ 1128056, 1187883, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1128056, 1187883, 1153480 ], [ 1128056, 3000000, 1153480 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -982608, -1084488, -932904 ], [ 1128056, 1026176, 1177760 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1128056, 1026176, 1177760 ], [ 1128056, 1222020, 1373604 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1128056, 1026176, 1177760 ], [ 3000000, 1026176, 1177760 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1128056, 1222020, 1373604 ], [ 1128056, 1222020, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1128056, 1222020, 1373604 ], [ 1128056, 3000000, 1373604 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -982543, -1004880, -1012577 ], [ 1154772, 1132435, 1124738 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1132435, 1124738 ], [ 1154772, 1161177, 1153480 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1132435, 1124738 ], [ 3000000, 1132435, 1124738 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1161177, 1153480 ], [ 1154772, 1161177, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1161177, 1153480 ], [ 1154772, 3000000, 1153480 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -982543, -1004880, -1012577 ], [ 1188389, 1166052, 1158355 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1188389, 1166052, 1158355 ], [ 1188389, 1301665, 1293968 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1188389, 1166052, 1158355 ], [ 3000000, 1166052, 1158355 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1188389, 1301665, 1293968 ], [ 1188389, 1301665, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1188389, 1301665, 1293968 ], [ 1188389, 3000000, 1293968 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -982543, -1004880, -1012577 ], [ 1203136, 1180799, 1173102 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1180799, 1173102 ], [ 1203136, 1225781, 1218084 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1180799, 1173102 ], [ 3000000, 1180799, 1173102 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1225781, 1218084 ], [ 1203136, 1225781, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1225781, 1218084 ], [ 1203136, 3000000, 1218084 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -982543, -1004880, -1012577 ], [ 1213312, 1190975, 1183278 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1213312, 1190975, 1183278 ], [ 1213312, 1311841, 1304144 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1213312, 1190975, 1183278 ], [ 3000000, 1190975, 1183278 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1213312, 1311841, 1304144 ], [ 1213312, 1311841, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1213312, 1311841, 1304144 ], [ 1213312, 3000000, 1304144 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2947138/3, -3130588/3, -2922274/3 ], [ 1128056, 1066906, 1136344 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1128056, 1066906, 1136344 ], [ 1128056, 1196410, 1265848 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1128056, 1066906, 1136344 ], [ 3000000, 1066906, 1136344 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1128056, 1196410, 1265848 ], [ 1128056, 1196410, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1128056, 1196410, 1265848 ], [ 1128056, 3000000, 1265848 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2938799/3, -2994695/3, -3066506/3 ], [ 1138522, 1119890, 1095953 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1138522, 1119890, 1095953 ], [ 1138522, 1177417, 1153480 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1138522, 1119890, 1095953 ], [ 3000000, 1119890, 1095953 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1138522, 1177417, 1153480 ], [ 1138522, 1177417, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1138522, 1177417, 1153480 ], [ 1138522, 3000000, 1153480 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -979259, -2090179/2, -1951303/2 ], [ 993597, 1855533/2, 1994409/2 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ 993597, 1855533/2, 1994409/2 ], [ 993597, 1855533/2, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ 993597, 1855533/2, 1994409/2 ], [ 2079547/2, 973943, 1994409/2 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ 2079547/2, 973943, 1994409/2 ], [ 2079547/2, 3000000, 1994409/2 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ 2079547/2, 973943, 1994409/2 ], [ 3000000, 973943, 1994409/2 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ -2936708/3, -3135803/3, -2927489/3 ], [ 1241941, 1175576, 1245014 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241941, 1175576, 1245014 ], [ 1241941, 1328798, 1398236 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241941, 1175576, 1245014 ], [ 3000000, 1175576, 1245014 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241941, 1328798, 1398236 ], [ 1241941, 1328798, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241941, 1328798, 1398236 ], [ 1241941, 3000000, 1398236 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -978842, -1129487, -891671 ], [ 1023567, 872922, 1110738 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 872922, 1110738 ], [ 1023567, 914770, 1152586 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 872922, 1110738 ], [ 3000000, 872922, 1110738 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 914770, 1152586 ], [ 1023567, 914770, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 914770, 1152586 ], [ 1023567, 3000000, 1152586 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2933300/3, -3260726/3, -2805974/3 ], [ 1241941, 1132799, 1284383 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241941, 1132799, 1284383 ], [ 1241941, 1247629, 1399213 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241941, 1132799, 1284383 ], [ 3000000, 1132799, 1284383 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241941, 1247629, 1399213 ], [ 1241941, 1247629, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241941, 1247629, 1399213 ], [ 1241941, 3000000, 1399213 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -977766, -1130025, -892209 ], [ 1025181, 872922, 1110738 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1025181, 872922, 1110738 ], [ 1025181, 1091744, 1329560 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1025181, 872922, 1110738 ], [ 3000000, 872922, 1110738 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1025181, 1091744, 1329560 ], [ 1025181, 1091744, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1025181, 1091744, 1329560 ], [ 1025181, 3000000, 1329560 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -977740, -1001014, -1021246 ], [ 1070964, 1047690, 1027458 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1070964, 1047690, 1027458 ], [ 1070964, 1047690, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1070964, 1047690, 1027458 ], [ 1101890, 1078616, 1027458 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1101890, 1078616, 1027458 ], [ 1101890, 3000000, 1027458 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1101890, 1078616, 1027458 ], [ 3000000, 1078616, 1027458 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2932532/3, -3261110/3, -2806358/3 ], [ 1023567, 914041, 1065625 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 914041, 1065625 ], [ 1023567, 1000293, 1151877 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 914041, 1065625 ], [ 3000000, 914041, 1065625 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 1000293, 1151877 ], [ 1023567, 1000293, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 1000293, 1151877 ], [ 1023567, 3000000, 1151877 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2929462/3, -3004921/3, -3065617/3 ], [ 1016572, 991419, 971187 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1016572, 991419, 971187 ], [ 1016572, 1222845, 1202613 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1016572, 991419, 971187 ], [ 3000000, 991419, 971187 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1016572, 1222845, 1202613 ], [ 1016572, 1222845, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1016572, 1222845, 1202613 ], [ 1016572, 3000000, 1202613 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2921888/3, -3143213/3, -2934899/3 ], [ 1023567, 949792, 1019230 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 949792, 1019230 ], [ 1023567, 1090130, 1159568 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 949792, 1019230 ], [ 3000000, 949792, 1019230 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 1090130, 1159568 ], [ 1023567, 1090130, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 1090130, 1159568 ], [ 1023567, 3000000, 1159568 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2921668/3, -3143323/3, -2935009/3 ], [ 1186739, 1112854, 1182292 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1186739, 1112854, 1182292 ], [ 1186739, 3000000, 1182292 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1186739, 1112854, 1182292 ], [ 1211643, 1112854, 1207196 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1211643, 1112854, 1207196 ], [ 1211643, 1112854, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1211643, 1112854, 1207196 ], [ 3000000, 1112854, 1207196 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -973181, -1133522, -893297 ], [ 1134440, 974099, 1214324 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ 1134440, 974099, 1214324 ], [ 1134440, 974099, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ 1134440, 974099, 1214324 ], [ 1203136, 1042795, 1214324 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ 1203136, 1042795, 1214324 ], [ 1203136, 3000000, 1214324 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ 1203136, 1042795, 1214324 ], [ 3000000, 1042795, 1214324 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ -2919416/3, -3267668/3, -2812916/3 ], [ 1051630, 935546, 1087130 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1051630, 935546, 1087130 ], [ 1051630, 935546, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1051630, 935546, 1087130 ], [ 1157927, 1041843, 1087130 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1157927, 1041843, 1087130 ], [ 1157927, 3000000, 1087130 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1157927, 1041843, 1087130 ], [ 3000000, 1041843, 1087130 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2919416/3, -3267668/3, -2812916/3 ], [ 1053515, 937431, 1089015 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1053515, 937431, 1089015 ], [ 1053515, 937431, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1053515, 937431, 1089015 ], [ 1070027, 953943, 1089015 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1070027, 953943, 1089015 ], [ 1070027, 3000000, 1089015 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1070027, 953943, 1089015 ], [ 3000000, 953943, 1089015 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2919175/3, -3392971/3, -2687854/3 ], [ 1030854, 872922, 1107961 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1030854, 872922, 1107961 ], [ 1030854, 872922, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1030854, 872922, 1107961 ], [ 1045064, 887132, 1107961 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1045064, 887132, 1107961 ], [ 1045064, 3000000, 1107961 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1045064, 887132, 1107961 ], [ 3000000, 887132, 1107961 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -971824, -1003972, -1024204 ], [ 1023567, 991419, 971187 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 991419, 971187 ], [ 1023567, 1177333, 1157101 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 991419, 971187 ], [ 3000000, 991419, 971187 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 1177333, 1157101 ], [ 1023567, 1177333, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1023567, 1177333, 1157101 ], [ 1023567, 3000000, 1157101 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2910004/3, -3014650/3, -3075346/3 ], [ 1154772, 1119890, 1099658 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1119890, 1099658 ], [ 1154772, 1173712, 1153480 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1119890, 1099658 ], [ 3000000, 1119890, 1099658 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1173712, 1153480 ], [ 1154772, 1173712, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1173712, 1153480 ], [ 1154772, 3000000, 1153480 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2908726/3, -3382522/3, -2708752/3 ], [ 1132031, 974099, 1198689 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1132031, 974099, 1198689 ], [ 1132031, 974099, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1132031, 974099, 1198689 ], [ 1262279, 1104347, 1198689 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1262279, 1104347, 1198689 ], [ 1262279, 3000000, 1198689 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1262279, 1104347, 1198689 ], [ 3000000, 1104347, 1198689 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2907742/3, -3381538/3, -2710720/3 ], [ 1071539, 913607, 1137213 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 913607, 1137213 ], [ 1071539, 1105954, 1329560 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 913607, 1137213 ], [ 3000000, 913607, 1137213 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 1105954, 1329560 ], [ 1071539, 1105954, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 1105954, 1329560 ], [ 1071539, 3000000, 1329560 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2907742/3, -3381538/3, -2710720/3 ], [ 1074292, 916360, 1139966 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 916360, 1139966 ], [ 1074292, 1048265, 1271871 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 916360, 1139966 ], [ 3000000, 916360, 1139966 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 1048265, 1271871 ], [ 1074292, 1048265, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 1048265, 1271871 ], [ 1074292, 3000000, 1271871 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2907742/3, -3381538/3, -2710720/3 ], [ 1090183, 932251, 1155857 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1090183, 932251, 1155857 ], [ 1090183, 1029732, 1253338 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1090183, 932251, 1155857 ], [ 3000000, 932251, 1155857 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1090183, 1029732, 1253338 ], [ 1090183, 1029732, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1090183, 1029732, 1253338 ], [ 1090183, 3000000, 1253338 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2907742/3, -3381538/3, -2710720/3 ], [ 1115546, 957614, 1181220 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 957614, 1181220 ], [ 1115546, 974099, 1197705 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 957614, 1181220 ], [ 3000000, 957614, 1181220 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 974099, 1197705 ], [ 1115546, 974099, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 974099, 1197705 ], [ 1115546, 3000000, 1197705 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2907742/3, -3381538/3, -2710720/3 ], [ 1118336, 960404, 1184010 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1118336, 960404, 1184010 ], [ 1118336, 1167697, 1391303 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1118336, 960404, 1184010 ], [ 3000000, 960404, 1184010 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1118336, 1167697, 1391303 ], [ 1118336, 1167697, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1118336, 1167697, 1391303 ], [ 1118336, 3000000, 1391303 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2906864/3, -3150725/3, -2942411/3 ], [ 996057, 914770, 984208 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 996057, 914770, 984208 ], [ 996057, 914770, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 996057, 914770, 984208 ], [ 1116653, 1035366, 984208 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1116653, 1035366, 984208 ], [ 1116653, 3000000, 984208 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1116653, 1035366, 984208 ], [ 3000000, 1035366, 984208 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2905801/3, -3428050/3, -2666149/3 ], [ 1286937, 1112854, 1366821 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1286937, 1112854, 1366821 ], [ 1286937, 1247629, 1501596 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1286937, 1112854, 1366821 ], [ 3000000, 1112854, 1366821 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1286937, 1247629, 1501596 ], [ 1286937, 1247629, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1286937, 1247629, 1501596 ], [ 1286937, 3000000, 1501596 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2904055/3, -3377851/3, -2718094/3 ], [ 1270786, 1112854, 1332773 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1270786, 1112854, 1332773 ], [ 1270786, 1112854, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1270786, 1112854, 1332773 ], [ 1356994, 1199062, 1332773 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1356994, 1199062, 1332773 ], [ 1356994, 3000000, 1332773 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1356994, 1199062, 1332773 ], [ 3000000, 1199062, 1332773 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -967898, -1005935, -1026167 ], [ 1086302, 1048265, 1028033 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1086302, 1048265, 1028033 ], [ 1086302, 1048265, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1086302, 1048265, 1028033 ], [ 1117228, 1079191, 1028033 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1117228, 1079191, 1028033 ], [ 1117228, 3000000, 1028033 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1117228, 1079191, 1028033 ], [ 3000000, 1079191, 1028033 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -967898, -1005935, -1026167 ], [ 1154772, 1116735, 1096503 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1116735, 1096503 ], [ 1154772, 1116735, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1116735, 1096503 ], [ 1157927, 1119890, 1096503 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1157927, 1119890, 1096503 ], [ 1157927, 3000000, 1096503 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1157927, 1119890, 1096503 ], [ 3000000, 1119890, 1096503 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2902069/3, -3375865/3, -2722066/3 ], [ 1045064, 887132, 1105065 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1045064, 887132, 1105065 ], [ 1045064, 1111627, 1329560 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1045064, 887132, 1105065 ], [ 3000000, 887132, 1105065 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1045064, 1111627, 1329560 ], [ 1045064, 1111627, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1045064, 1111627, 1329560 ], [ 1045064, 3000000, 1329560 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2899211/3, -3441230/3, -2659559/3 ], [ 1154772, 974099, 1234656 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 974099, 1234656 ], [ 1154772, 1113047, 1373604 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 974099, 1234656 ], [ 3000000, 974099, 1234656 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1113047, 1373604 ], [ 1154772, 1113047, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1113047, 1373604 ], [ 1154772, 3000000, 1373604 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2899018/3, -3441616/3, -2659366/3 ], [ 1154965, 974099, 1234849 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154965, 974099, 1234849 ], [ 1154965, 1112854, 1373604 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154965, 974099, 1234849 ], [ 3000000, 974099, 1234849 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154965, 1112854, 1373604 ], [ 1154965, 1112854, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154965, 1112854, 1373604 ], [ 1154965, 3000000, 1373604 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2897623/3, -3444406/3, -2657971/3 ], [ 1030854, 848593, 1110738 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1030854, 848593, 1110738 ], [ 1030854, 848593, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1030854, 848593, 1110738 ], [ 1157927, 975666, 1110738 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1157927, 975666, 1110738 ], [ 1157927, 3000000, 1110738 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1157927, 975666, 1110738 ], [ 3000000, 975666, 1110738 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2894392/3, -3280180/3, -2825428/3 ], [ 1154772, 1026176, 1177760 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1026176, 1177760 ], [ 1154772, 1140980, 1292564 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1026176, 1177760 ], [ 3000000, 1026176, 1177760 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1140980, 1292564 ], [ 1154772, 1140980, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1140980, 1292564 ], [ 1154772, 3000000, 1292564 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2894053/3, -3447913/3, -2658034/3 ], [ 1158719, 974099, 1237392 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1158719, 974099, 1237392 ], [ 1158719, 1112854, 1376147 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1158719, 974099, 1237392 ], [ 3000000, 974099, 1237392 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1158719, 1112854, 1376147 ], [ 1158719, 1112854, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1158719, 1112854, 1376147 ], [ 1158719, 3000000, 1376147 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2891584/3, -3281584/3, -2826832/3 ], [ 1156176, 1026176, 1177760 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 1026176, 1177760 ], [ 1156176, 1178821, 1330405 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 1026176, 1177760 ], [ 3000000, 1026176, 1177760 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 1178821, 1330405 ], [ 1156176, 1178821, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 1178821, 1330405 ], [ 1156176, 3000000, 1330405 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2890898/3, -3158708/3, -2950394/3 ], [ 1156176, 1066906, 1136344 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 1066906, 1136344 ], [ 1156176, 1269452, 1338890 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 1066906, 1136344 ], [ 3000000, 1066906, 1136344 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 1269452, 1338890 ], [ 1156176, 1269452, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 1269452, 1338890 ], [ 1156176, 3000000, 1338890 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2889698/3, -3363494/3, -2746808/3 ], [ 1132031, 974099, 1179661 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1132031, 974099, 1179661 ], [ 1132031, 974099, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1132031, 974099, 1179661 ], [ 1184108, 1026176, 1179661 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1184108, 1026176, 1179661 ], [ 1184108, 3000000, 1179661 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1184108, 1026176, 1179661 ], [ 3000000, 1026176, 1179661 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2889622/3, -3024841/3, -3085537/3 ], [ 1157927, 1112854, 1092622 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1157927, 1112854, 1092622 ], [ 1157927, 3000000, 1092622 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1157927, 1112854, 1092622 ], [ 1177498, 1112854, 1112193 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1177498, 1112854, 1112193 ], [ 1177498, 1112854, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1177498, 1112854, 1112193 ], [ 3000000, 1112854, 1112193 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2889622/3, -3024841/3, -3085537/3 ], [ 1157927, 1112854, 1092622 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1157927, 1112854, 1092622 ], [ 1157927, 3000000, 1092622 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1157927, 1112854, 1092622 ], [ 1272501, 1112854, 1207196 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1272501, 1112854, 1207196 ], [ 1272501, 1112854, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1272501, 1112854, 1207196 ], [ 3000000, 1112854, 1207196 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -962965, -1094631, -942404 ], [ 1045064, 913398, 1065625 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1045064, 913398, 1065625 ], [ 1045064, 1177333, 1329560 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1045064, 913398, 1065625 ], [ 3000000, 913398, 1065625 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1045064, 1177333, 1329560 ], [ 1045064, 1177333, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1045064, 1177333, 1329560 ], [ 1045064, 3000000, 1329560 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -962152, -1120084, -917764 ], [ 1045064, 887132, 1089452 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1045064, 887132, 1089452 ], [ 1045064, 1021790, 1224110 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1045064, 887132, 1089452 ], [ 3000000, 887132, 1089452 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1045064, 1021790, 1224110 ], [ 1045064, 1021790, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1045064, 1021790, 1224110 ], [ 1045064, 3000000, 1224110 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2886079/3, -3289525/3, -2824396/3 ], [ 1030854, 896372, 1051415 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1030854, 896372, 1051415 ], [ 1030854, 896372, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1030854, 896372, 1051415 ], [ 1140610, 1006128, 1051415 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1140610, 1006128, 1051415 ], [ 1140610, 3000000, 1051415 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1140610, 1006128, 1051415 ], [ 3000000, 1006128, 1051415 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2885314/3, -3026995/3, -3087691/3 ], [ 1266148, 1218921, 1198689 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1266148, 1218921, 1198689 ], [ 1266148, 1353005, 1332773 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1266148, 1218921, 1198689 ], [ 3000000, 1218921, 1198689 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1266148, 1353005, 1332773 ], [ 1266148, 1353005, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1266148, 1353005, 1332773 ], [ 1266148, 3000000, 1332773 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -961667, -1119599, -918734 ], [ 1154772, 996840, 1197705 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 996840, 1197705 ], [ 1154772, 1172739, 1373604 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 996840, 1197705 ], [ 3000000, 996840, 1197705 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1172739, 1373604 ], [ 1154772, 1172739, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1172739, 1373604 ], [ 1154772, 3000000, 1373604 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -961199, -1119131, -919670 ], [ 1156176, 998244, 1197705 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 998244, 1197705 ], [ 1156176, 1112854, 1312315 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 998244, 1197705 ], [ 3000000, 998244, 1197705 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 1112854, 1312315 ], [ 1156176, 1112854, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 1112854, 1312315 ], [ 1156176, 3000000, 1312315 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2881345/3, -3355141/3, -2763514/3 ], [ 1270786, 1112854, 1310063 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1270786, 1112854, 1310063 ], [ 1270786, 1247629, 1444838 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1270786, 1112854, 1310063 ], [ 3000000, 1112854, 1310063 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1270786, 1247629, 1444838 ], [ 1270786, 1247629, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1270786, 1247629, 1444838 ], [ 1270786, 3000000, 1444838 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2881087/3, -3299509/3, -2819404/3 ], [ 1030854, 891380, 1051415 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1030854, 891380, 1051415 ], [ 1030854, 891380, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1030854, 891380, 1051415 ], [ 1070027, 930553, 1051415 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1070027, 930553, 1051415 ], [ 1070027, 3000000, 1051415 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1070027, 930553, 1051415 ], [ 3000000, 930553, 1051415 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -959982, -1117914, -922104 ], [ 1030854, 872922, 1068732 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1030854, 872922, 1068732 ], [ 1030854, 872922, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1030854, 872922, 1068732 ], [ 1181377, 1023445, 1068732 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1181377, 1023445, 1068732 ], [ 1181377, 3000000, 1068732 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1181377, 1023445, 1068732 ], [ 3000000, 1023445, 1068732 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2878919/3, -3352715/3, -2768366/3 ], [ 1160854, 1002922, 1197705 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1160854, 1002922, 1197705 ], [ 1160854, 1183499, 1378282 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1160854, 1002922, 1197705 ], [ 3000000, 1002922, 1197705 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1160854, 1183499, 1378282 ], [ 1160854, 1183499, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1160854, 1183499, 1378282 ], [ 1160854, 3000000, 1378282 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -959194, -1055122, -985684 ], [ 1070027, 974099, 1043537 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1070027, 974099, 1043537 ], [ 1070027, 3000000, 1043537 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1070027, 974099, 1043537 ], [ 1135661, 974099, 1109171 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1135661, 974099, 1109171 ], [ 1135661, 974099, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1135661, 974099, 1109171 ], [ 3000000, 974099, 1109171 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2876839/3, -3350635/3, -2772526/3 ], [ 1030854, 872922, 1065625 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1030854, 872922, 1065625 ], [ 1030854, 872922, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1030854, 872922, 1065625 ], [ 1070027, 912095, 1065625 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1070027, 912095, 1065625 ], [ 1070027, 3000000, 1065625 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1070027, 912095, 1065625 ], [ 3000000, 912095, 1065625 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2873026/3, -3266095/3, -2860879/3 ], [ 1070027, 939004, 1074076 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1070027, 939004, 1074076 ], [ 1070027, 953943, 1089015 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1070027, 939004, 1074076 ], [ 3000000, 939004, 1074076 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1070027, 953943, 1089015 ], [ 1070027, 953943, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1070027, 953943, 1089015 ], [ 1070027, 3000000, 1089015 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2873026/3, -3266095/3, -2860879/3 ], [ 1071492, 940469, 1075541 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071492, 940469, 1075541 ], [ 1071492, 1194488, 1329560 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071492, 940469, 1075541 ], [ 3000000, 940469, 1075541 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071492, 1194488, 1329560 ], [ 1071492, 1194488, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071492, 1194488, 1329560 ], [ 1071492, 3000000, 1329560 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2873026/3, -3266095/3, -2860879/3 ], [ 1071539, 940516, 1075588 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 940516, 1075588 ], [ 1071539, 1115513, 1250585 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 940516, 1075588 ], [ 3000000, 940516, 1075588 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 1115513, 1250585 ], [ 1071539, 1115513, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 1115513, 1250585 ], [ 1071539, 3000000, 1250585 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2873026/3, -3266095/3, -2860879/3 ], [ 1074292, 943269, 1078341 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 943269, 1078341 ], [ 1074292, 1123653, 1258725 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 943269, 1078341 ], [ 3000000, 943269, 1078341 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 1123653, 1258725 ], [ 1074292, 1123653, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 1123653, 1258725 ], [ 1074292, 3000000, 1258725 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2873026/3, -3266095/3, -2860879/3 ], [ 1090183, 959160, 1094232 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1090183, 959160, 1094232 ], [ 1090183, 993045, 1128117 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1090183, 959160, 1094232 ], [ 3000000, 959160, 1094232 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1090183, 993045, 1128117 ], [ 1090183, 993045, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1090183, 993045, 1128117 ], [ 1090183, 3000000, 1128117 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2873026/3, -3266095/3, -2860879/3 ], [ 1115546, 984523, 1119595 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 984523, 1119595 ], [ 1115546, 1073628, 1208700 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 984523, 1119595 ], [ 3000000, 984523, 1119595 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1073628, 1208700 ], [ 1115546, 1073628, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1073628, 1208700 ], [ 1115546, 3000000, 1208700 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2873026/3, -3266095/3, -2860879/3 ], [ 1128056, 997033, 1132105 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1128056, 997033, 1132105 ], [ 1128056, 1238532, 1373604 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1128056, 997033, 1132105 ], [ 3000000, 997033, 1132105 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1128056, 1238532, 1373604 ], [ 1128056, 1238532, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1128056, 1238532, 1373604 ], [ 1128056, 3000000, 1373604 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2873026/3, -3266095/3, -2860879/3 ], [ 1154772, 1023749, 1158821 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1023749, 1158821 ], [ 1154772, 1157492, 1292564 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1023749, 1158821 ], [ 3000000, 1023749, 1158821 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1157492, 1292564 ], [ 1154772, 1157492, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1157492, 1292564 ], [ 1154772, 3000000, 1292564 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2873026/3, -3266095/3, -2860879/3 ], [ 1156176, 1025153, 1160225 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 1025153, 1160225 ], [ 1156176, 1178821, 1313893 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 1025153, 1160225 ], [ 3000000, 1025153, 1160225 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 1178821, 1313893 ], [ 1156176, 1178821, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 1178821, 1313893 ], [ 1156176, 3000000, 1313893 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1914261/2, -1106300, -1873139/2 ], [ 2246537/2, 974099, 2287659/2 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ 2246537/2, 974099, 2287659/2 ], [ 2246537/2, 974099, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ 2246537/2, 974099, 2287659/2 ], [ 1157927, 2017515/2, 2287659/2 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ 1157927, 2017515/2, 2287659/2 ], [ 1157927, 3000000, 2287659/2 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ 1157927, 2017515/2, 2287659/2 ], [ 3000000, 2017515/2, 2287659/2 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ -956531, -1107499, -935970 ], [ 1203136, 1052168, 1223697 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1052168, 1223697 ], [ 1203136, 1112854, 1284383 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1052168, 1223697 ], [ 3000000, 1052168, 1223697 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1112854, 1284383 ], [ 1203136, 1112854, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1112854, 1284383 ], [ 1203136, 3000000, 1284383 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -956531, -1107499, -935970 ], [ 1221819, 1070851, 1242380 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1221819, 1070851, 1242380 ], [ 1221819, 1244464, 1415993 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1221819, 1070851, 1242380 ], [ 3000000, 1070851, 1242380 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1221819, 1244464, 1415993 ], [ 1221819, 1244464, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1221819, 1244464, 1415993 ], [ 1221819, 3000000, 1415993 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -956531, -1107499, -935970 ], [ 1245106, 1094138, 1265667 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1245106, 1094138, 1265667 ], [ 1245106, 1247629, 1419158 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1245106, 1094138, 1265667 ], [ 3000000, 1094138, 1265667 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1245106, 1247629, 1419158 ], [ 1245106, 1247629, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1245106, 1247629, 1419158 ], [ 1245106, 3000000, 1419158 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2865581/3, -3258650/3, -2875769/3 ], [ 1030854, 899831, 1027458 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1030854, 899831, 1027458 ], [ 1030854, 899831, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1030854, 899831, 1027458 ], [ 1113194, 982171, 1027458 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1113194, 982171, 1027458 ], [ 1113194, 3000000, 1027458 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1113194, 982171, 1027458 ], [ 3000000, 982171, 1027458 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2865250/3, -3339046/3, -2795704/3 ], [ 1174523, 1016591, 1197705 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1174523, 1016591, 1197705 ], [ 1174523, 1112854, 1293968 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1174523, 1016591, 1197705 ], [ 3000000, 1016591, 1197705 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1174523, 1112854, 1293968 ], [ 1174523, 1112854, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1174523, 1112854, 1293968 ], [ 1174523, 3000000, 1293968 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2863117/3, -3336913/3, -2799970/3 ], [ 1045064, 887132, 1066113 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1045064, 887132, 1066113 ], [ 1045064, 928980, 1107961 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1045064, 887132, 1066113 ], [ 3000000, 887132, 1066113 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1045064, 928980, 1107961 ], [ 1045064, 928980, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1045064, 928980, 1107961 ], [ 1045064, 3000000, 1107961 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2860348/3, -3173983/3, -2965669/3 ], [ 1054337, 949792, 1019230 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1054337, 949792, 1019230 ], [ 1054337, 1163945, 1233383 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1054337, 949792, 1019230 ], [ 3000000, 949792, 1019230 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1054337, 1163945, 1233383 ], [ 1054337, 1163945, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1054337, 1163945, 1233383 ], [ 1054337, 3000000, 1233383 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2857676/3, -3250745/3, -2891579/3 ], [ 1061576, 930553, 1050275 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1061576, 930553, 1050275 ], [ 1061576, 1120900, 1240622 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1061576, 930553, 1050275 ], [ 3000000, 930553, 1050275 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1061576, 1120900, 1240622 ], [ 1061576, 1120900, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1061576, 1120900, 1240622 ], [ 1061576, 3000000, 1240622 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -952451, -1083474, -964075 ], [ 1030854, 899831, 1019230 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1030854, 899831, 1019230 ], [ 1030854, 899831, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1030854, 899831, 1019230 ], [ 1061799, 930776, 1019230 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1061799, 930776, 1019230 ], [ 1061799, 3000000, 1019230 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1061799, 930776, 1019230 ], [ 3000000, 930776, 1019230 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2853932/3, -3042686/3, -3103382/3 ], [ 1054337, 991419, 971187 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1054337, 991419, 971187 ], [ 1054337, 1128193, 1107961 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1054337, 991419, 971187 ], [ 3000000, 991419, 971187 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1054337, 1128193, 1107961 ], [ 1054337, 1128193, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1054337, 1128193, 1107961 ], [ 1054337, 3000000, 1107961 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2845649/3, -3181664/3, -2972687/3 ], [ 1061576, 949571, 1019230 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1061576, 949571, 1019230 ], [ 1061576, 1038302, 1107961 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1061576, 949571, 1019230 ], [ 3000000, 949571, 1019230 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1061576, 1038302, 1107961 ], [ 1061576, 1038302, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1061576, 1038302, 1107961 ], [ 1061576, 3000000, 1107961 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -948549, -1060333, -991118 ], [ 959229, 847445, 916660 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 959229, 847445, 916660 ], [ 959229, 3000000, 916660 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 959229, 847445, 916660 ], [ 1068507, 847445, 1025938 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1068507, 847445, 1025938 ], [ 1068507, 847445, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1068507, 847445, 1025938 ], [ 3000000, 847445, 1025938 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -948549, -1060333, -991118 ], [ 1011392, 899608, 968823 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1011392, 899608, 968823 ], [ 1011392, 3000000, 968823 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1011392, 899608, 968823 ], [ 1030854, 899608, 988285 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1030854, 899608, 988285 ], [ 1030854, 899608, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1030854, 899608, 988285 ], [ 3000000, 899608, 988285 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -948549, -1060333, -991118 ], [ 1057499, 945715, 1014930 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1057499, 945715, 1014930 ], [ 1057499, 3000000, 1014930 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1057499, 945715, 1014930 ], [ 1061799, 945715, 1019230 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1061799, 945715, 1019230 ], [ 1061799, 945715, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1061799, 945715, 1019230 ], [ 3000000, 945715, 1019230 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2842106/3, -3235175/3, -2922719/3 ], [ 1188119, 1057096, 1161248 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1188119, 1057096, 1161248 ], [ 1188119, 1301395, 1405547 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1188119, 1057096, 1161248 ], [ 3000000, 1057096, 1161248 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1188119, 1301395, 1405547 ], [ 1188119, 1301395, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1188119, 1301395, 1405547 ], [ 1188119, 3000000, 1405547 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -947190, -1063274, -989536 ], [ 1061576, 945492, 1019230 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1061576, 945492, 1019230 ], [ 1061576, 945492, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1061576, 945492, 1019230 ], [ 1061799, 945715, 1019230 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1061799, 945715, 1019230 ], [ 1061799, 3000000, 1019230 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1061799, 945715, 1019230 ], [ 3000000, 945715, 1019230 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -947190, -1063274, -989536 ], [ 1069804, 953720, 1027458 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1069804, 953720, 1027458 ], [ 1069804, 953720, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1069804, 953720, 1027458 ], [ 1098255, 982171, 1027458 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1098255, 982171, 1027458 ], [ 1098255, 3000000, 1027458 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1098255, 982171, 1027458 ], [ 3000000, 982171, 1027458 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2837821/3, -3173173/3, -2989006/3 ], [ 1178690, 1066906, 1128295 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1178690, 1066906, 1128295 ], [ 1178690, 1112854, 1174243 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1178690, 1066906, 1128295 ], [ 3000000, 1066906, 1128295 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1178690, 1112854, 1174243 ], [ 1178690, 1112854, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1178690, 1112854, 1174243 ], [ 1178690, 3000000, 1174243 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2837419/3, -3172771/3, -2989810/3 ], [ 1070027, 958243, 1019230 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1070027, 958243, 1019230 ], [ 1070027, 1046753, 1107740 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1070027, 958243, 1019230 ], [ 3000000, 958243, 1019230 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1070027, 1046753, 1107740 ], [ 1070027, 1046753, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1070027, 1046753, 1107740 ], [ 1070027, 3000000, 1107740 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2836046/3, -3229115/3, -2934839/3 ], [ 1105122, 974099, 1072191 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1105122, 974099, 1072191 ], [ 1105122, 974099, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1105122, 974099, 1072191 ], [ 1157927, 1026904, 1072191 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1157927, 1026904, 1072191 ], [ 1157927, 3000000, 1072191 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1157927, 1026904, 1072191 ], [ 3000000, 1026904, 1072191 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2835907/3, -3171259/3, -2992834/3 ], [ 1071539, 959755, 1019230 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 959755, 1019230 ], [ 1071539, 1049998, 1109473 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 959755, 1019230 ], [ 3000000, 959755, 1019230 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 1049998, 1109473 ], [ 1071539, 1049998, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1071539, 1049998, 1109473 ], [ 1071539, 3000000, 1109473 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -1889515/2, -1068139, -1974207/2 ], [ 2380575/2, 1066906, 2295883/2 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ 2380575/2, 1066906, 2295883/2 ], [ 2380575/2, 2425865/2, 1293968 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ 2380575/2, 1066906, 2295883/2 ], [ 3000000, 1066906, 2295883/2 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ 2380575/2, 2425865/2, 1293968 ], [ 2380575/2, 2425865/2, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ 2380575/2, 2425865/2, 1293968 ], [ 2380575/2, 3000000, 1293968 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ -944471, -938316, -1117213 ], [ 1241474, 1247629, 1068732 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241474, 1247629, 1068732 ], [ 1241474, 3000000, 1068732 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241474, 1247629, 1068732 ], [ 1371431, 1247629, 1198689 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1371431, 1247629, 1198689 ], [ 1371431, 1247629, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1371431, 1247629, 1198689 ], [ 3000000, 1247629, 1198689 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -944471, -938316, -1117213 ], [ 1241474, 1247629, 1068732 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241474, 1247629, 1068732 ], [ 1241474, 3000000, 1068732 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241474, 1247629, 1068732 ], [ 1458999, 1247629, 1286257 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1458999, 1247629, 1286257 ], [ 1458999, 1247629, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1458999, 1247629, 1286257 ], [ 3000000, 1247629, 1286257 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2833154/3, -3168506/3, -2998340/3 ], [ 1074292, 962508, 1019230 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 962508, 1019230 ], [ 1074292, 1197288, 1254010 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 962508, 1019230 ], [ 3000000, 962508, 1019230 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 1197288, 1254010 ], [ 1074292, 1197288, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1074292, 1197288, 1254010 ], [ 1074292, 3000000, 1254010 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -944283, -1056067, -999650 ], [ 1026554, 914770, 971187 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1026554, 914770, 971187 ], [ 1026554, 914770, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1026554, 914770, 971187 ], [ 1116653, 1004869, 971187 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1116653, 1004869, 971187 ], [ 1116653, 3000000, 971187 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1116653, 1004869, 971187 ], [ 3000000, 1004869, 971187 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2832296/3, -3225365/3, -2942339/3 ], [ 1203136, 1072113, 1166455 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1072113, 1166455 ], [ 1203136, 1112854, 1207196 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1072113, 1166455 ], [ 3000000, 1072113, 1166455 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1112854, 1207196 ], [ 1203136, 1112854, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1112854, 1207196 ], [ 1203136, 3000000, 1207196 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2832296/3, -3225365/3, -2942339/3 ], [ 1234794, 1103771, 1198113 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1234794, 1103771, 1198113 ], [ 1234794, 1321651, 1415993 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1234794, 1103771, 1198113 ], [ 3000000, 1103771, 1198113 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1234794, 1321651, 1415993 ], [ 1234794, 1321651, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1234794, 1321651, 1415993 ], [ 1234794, 3000000, 1415993 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2832296/3, -3225365/3, -2942339/3 ], [ 1241941, 1110918, 1205260 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241941, 1110918, 1205260 ], [ 1241941, 1247629, 1341971 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241941, 1110918, 1205260 ], [ 3000000, 1110918, 1205260 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241941, 1247629, 1341971 ], [ 1241941, 1247629, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241941, 1247629, 1341971 ], [ 1241941, 3000000, 1341971 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -943388, -1070878, -985734 ], [ 1287360, 1159870, 1245014 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1287360, 1159870, 1245014 ], [ 1287360, 1247629, 1332773 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1287360, 1159870, 1245014 ], [ 3000000, 1159870, 1245014 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1287360, 1247629, 1332773 ], [ 1287360, 1247629, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1287360, 1247629, 1332773 ], [ 1287360, 3000000, 1332773 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2829791/3, -3165143/3, -3005066/3 ], [ 1085883, 974099, 1027458 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1085883, 974099, 1027458 ], [ 1085883, 3000000, 1027458 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1085883, 974099, 1027458 ], [ 1167596, 974099, 1109171 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1167596, 974099, 1109171 ], [ 1167596, 974099, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1167596, 974099, 1109171 ], [ 3000000, 974099, 1109171 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -943207, -940844, -1115949 ], [ 1371431, 1373794, 1198689 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1371431, 1373794, 1198689 ], [ 1371431, 3000000, 1198689 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1371431, 1373794, 1198689 ], [ 1505515, 1373794, 1332773 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1505515, 1373794, 1332773 ], [ 1505515, 1373794, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1505515, 1373794, 1332773 ], [ 3000000, 1373794, 1332773 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2829473/3, -3214016/3, -2956511/3 ], [ 1241035, 1112854, 1198689 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241035, 1112854, 1198689 ], [ 1241035, 3000000, 1198689 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241035, 1112854, 1198689 ], [ 1249542, 1112854, 1207196 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1249542, 1112854, 1207196 ], [ 1249542, 1112854, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1249542, 1112854, 1207196 ], [ 3000000, 1112854, 1207196 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2828113/3, -3216736/3, -2955151/3 ], [ 1287360, 1157819, 1245014 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1287360, 1157819, 1245014 ], [ 1287360, 1373794, 1460989 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1287360, 1157819, 1245014 ], [ 3000000, 1157819, 1245014 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1287360, 1373794, 1460989 ], [ 1287360, 1373794, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1287360, 1373794, 1460989 ], [ 1287360, 3000000, 1460989 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2826185/3, -3219923/3, -2953892/3 ], [ 978691, 847445, 936122 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 978691, 847445, 936122 ], [ 978691, 3000000, 936122 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 978691, 847445, 936122 ], [ 1068507, 847445, 1025938 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1068507, 847445, 1025938 ], [ 1068507, 847445, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1068507, 847445, 1025938 ], [ 3000000, 847445, 1025938 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2825491/3, -3160843/3, -3013666/3 ], [ 1090183, 978399, 1027458 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1090183, 978399, 1027458 ], [ 1090183, 978399, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1090183, 978399, 1027458 ], [ 1093955, 982171, 1027458 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1093955, 982171, 1027458 ], [ 1093955, 3000000, 1027458 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1093955, 982171, 1027458 ], [ 3000000, 982171, 1027458 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2822552/3, -3058376/3, -3119072/3 ], [ 1070027, 991419, 971187 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1070027, 991419, 971187 ], [ 1070027, 1120900, 1100668 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1070027, 991419, 971187 ], [ 3000000, 991419, 971187 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1070027, 1120900, 1100668 ], [ 1070027, 1120900, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1070027, 1120900, 1100668 ], [ 1070027, 3000000, 1100668 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -940806, -1019481, -1039713 ], [ 1198565, 1119890, 1099658 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1198565, 1119890, 1099658 ], [ 1198565, 1314200, 1293968 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1198565, 1119890, 1099658 ], [ 3000000, 1119890, 1099658 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1198565, 1314200, 1293968 ], [ 1198565, 1314200, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1198565, 1314200, 1293968 ], [ 1198565, 3000000, 1293968 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -940573, -1052357, -1007070 ], [ 1090183, 978399, 1023686 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1090183, 978399, 1023686 ], [ 1090183, 982171, 1027458 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1090183, 978399, 1023686 ], [ 3000000, 978399, 1023686 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1090183, 982171, 1027458 ], [ 1090183, 982171, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1090183, 982171, 1027458 ], [ 1090183, 3000000, 1027458 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -940573, -1052357, -1007070 ], [ 1115546, 1003762, 1049049 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1003762, 1049049 ], [ 1115546, 1164907, 1210194 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1003762, 1049049 ], [ 3000000, 1003762, 1049049 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1164907, 1210194 ], [ 1115546, 1164907, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1164907, 1210194 ], [ 1115546, 3000000, 1210194 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -940573, -1052357, -1007070 ], [ 1128056, 1016272, 1061559 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1128056, 1016272, 1061559 ], [ 1128056, 1220561, 1265848 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1128056, 1016272, 1061559 ], [ 3000000, 1016272, 1061559 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1128056, 1220561, 1265848 ], [ 1128056, 1220561, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1128056, 1220561, 1265848 ], [ 1128056, 3000000, 1265848 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -940573, -1052357, -1007070 ], [ 1150111, 1038327, 1083614 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1150111, 1038327, 1083614 ], [ 1150111, 1108193, 1153480 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1150111, 1038327, 1083614 ], [ 3000000, 1038327, 1083614 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1150111, 1108193, 1153480 ], [ 1150111, 1108193, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1150111, 1108193, 1153480 ], [ 1150111, 3000000, 1153480 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -940573, -1052357, -1007070 ], [ 1156176, 1044392, 1089679 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 1044392, 1089679 ], [ 1156176, 1269452, 1314739 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 1044392, 1089679 ], [ 3000000, 1044392, 1089679 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 1269452, 1314739 ], [ 1156176, 1269452, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1156176, 1269452, 1314739 ], [ 1156176, 3000000, 1314739 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -940573, -1052357, -1007070 ], [ 1162588, 1050804, 1096091 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1162588, 1050804, 1096091 ], [ 1162588, 1112854, 1158141 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1162588, 1050804, 1096091 ], [ 3000000, 1050804, 1096091 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1162588, 1112854, 1158141 ], [ 1162588, 1112854, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1162588, 1112854, 1158141 ], [ 1162588, 3000000, 1158141 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -940349, -1052133, -1007518 ], [ 1085727, 973943, 1018558 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1085727, 973943, 1018558 ], [ 1085727, 1208723, 1253338 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1085727, 973943, 1018558 ], [ 3000000, 973943, 1018558 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1085727, 1208723, 1253338 ], [ 1085727, 1208723, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1085727, 1208723, 1253338 ], [ 1085727, 3000000, 1253338 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -940226, -1019771, -1040003 ], [ 1070964, 991419, 971187 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1070964, 991419, 971187 ], [ 1070964, 1047690, 1027458 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1070964, 991419, 971187 ], [ 3000000, 991419, 971187 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1070964, 1047690, 1027458 ], [ 1070964, 1047690, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1070964, 1047690, 1027458 ], [ 1070964, 3000000, 1027458 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2819713/3, -3223159/3, -2957128/3 ], [ 1108581, 974099, 1062776 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1108581, 974099, 1062776 ], [ 1108581, 974099, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1108581, 974099, 1062776 ], [ 1151971, 1017489, 1062776 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1151971, 1017489, 1062776 ], [ 1151971, 3000000, 1062776 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1151971, 1017489, 1062776 ], [ 3000000, 1017489, 1062776 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -938739, -1074969, -986292 ], [ 1203136, 1066906, 1155583 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1066906, 1155583 ], [ 1203136, 1112854, 1201531 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1066906, 1155583 ], [ 3000000, 1066906, 1155583 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1112854, 1201531 ], [ 1203136, 1112854, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1112854, 1201531 ], [ 1203136, 3000000, 1201531 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2814715/3, -3360382/3, -2824903/3 ], [ 1030854, 848965, 1027458 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1030854, 848965, 1027458 ], [ 1030854, 848965, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1030854, 848965, 1027458 ], [ 1112442, 930553, 1027458 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1112442, 930553, 1027458 ], [ 1112442, 3000000, 1027458 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1112442, 930553, 1027458 ], [ 3000000, 930553, 1027458 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2814361/3, -3487759/3, -2697880/3 ], [ 1198565, 974099, 1237392 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1198565, 974099, 1237392 ], [ 1198565, 1221210, 1484503 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1198565, 974099, 1237392 ], [ 3000000, 974099, 1237392 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1198565, 1221210, 1484503 ], [ 1198565, 1221210, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1198565, 1221210, 1484503 ], [ 1198565, 3000000, 1484503 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2813276/3, -3063014/3, -3123710/3 ], [ 1203136, 1119890, 1099658 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1119890, 1099658 ], [ 1203136, 1225781, 1205549 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1119890, 1099658 ], [ 3000000, 1119890, 1099658 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1225781, 1205549 ], [ 1203136, 1225781, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1225781, 1205549 ], [ 1203136, 3000000, 1205549 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2813276/3, -3063014/3, -3123710/3 ], [ 1203136, 1119890, 1099658 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1119890, 1099658 ], [ 1203136, 1311841, 1291609 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1119890, 1099658 ], [ 3000000, 1119890, 1099658 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1311841, 1291609 ], [ 1203136, 1311841, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1311841, 1291609 ], [ 1203136, 3000000, 1291609 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -937225, -1120634, -942141 ], [ 948827, 765418, 943911 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 948827, 765418, 943911 ], [ 948827, 765418, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 948827, 765418, 943911 ], [ 1130076, 946667, 943911 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1130076, 946667, 943911 ], [ 1130076, 3000000, 943911 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1130076, 946667, 943911 ], [ 3000000, 946667, 943911 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -937225, -1120634, -942141 ], [ 1024146, 840737, 1019230 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1024146, 840737, 1019230 ], [ 1024146, 840737, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1024146, 840737, 1019230 ], [ 1116653, 933244, 1019230 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1116653, 933244, 1019230 ], [ 1116653, 3000000, 1019230 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1116653, 933244, 1019230 ], [ 3000000, 933244, 1019230 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2810645/3, -3362417/3, -2826938/3 ], [ 1203136, 1019212, 1197705 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1019212, 1197705 ], [ 1203136, 1112854, 1291347 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1019212, 1197705 ], [ 3000000, 1019212, 1197705 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1112854, 1291347 ], [ 1203136, 1112854, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1112854, 1291347 ], [ 1203136, 3000000, 1291347 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -935431, -1121531, -943038 ], [ 1033545, 847445, 1025938 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1033545, 847445, 1025938 ], [ 1033545, 847445, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1033545, 847445, 1025938 ], [ 1116653, 930553, 1025938 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1116653, 930553, 1025938 ], [ 1116653, 3000000, 1025938 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1116653, 930553, 1025938 ], [ 3000000, 930553, 1025938 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -934419, -1077129, -988452 ], [ 1030854, 888144, 976821 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1030854, 888144, 976821 ], [ 1030854, 888144, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1030854, 888144, 976821 ], [ 1116653, 973943, 976821 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1116653, 973943, 976821 ], [ 1116653, 3000000, 976821 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1116653, 973943, 976821 ], [ 3000000, 973943, 976821 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2797273/3, -3132625/3, -3070102/3 ], [ 1203136, 1091352, 1112193 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1091352, 1112193 ], [ 1203136, 1225781, 1246622 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1091352, 1112193 ], [ 3000000, 1091352, 1112193 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1225781, 1246622 ], [ 1203136, 1225781, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1225781, 1246622 ], [ 1203136, 3000000, 1246622 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2790577/3, -3073501/3, -3135922/3 ], [ 1086302, 991994, 971187 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1086302, 991994, 971187 ], [ 1086302, 1048265, 1027458 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1086302, 991994, 971187 ], [ 3000000, 991994, 971187 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1086302, 1048265, 1027458 ], [ 1086302, 1048265, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1086302, 1048265, 1027458 ], [ 1086302, 3000000, 1027458 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -929069, -1124712, -946219 ], [ 1214855, 1019212, 1197705 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1214855, 1019212, 1197705 ], [ 1214855, 1237500, 1415993 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1214855, 1019212, 1197705 ], [ 3000000, 1019212, 1197705 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1214855, 1237500, 1415993 ], [ 1214855, 1237500, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1214855, 1237500, 1415993 ], [ 1214855, 3000000, 1415993 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2784158/3, -2913458/3, -3302384/3 ], [ 1241474, 1198374, 1068732 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241474, 1198374, 1068732 ], [ 1241474, 1328331, 1198689 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241474, 1198374, 1068732 ], [ 3000000, 1198374, 1068732 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241474, 1328331, 1198689 ], [ 1241474, 1328331, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241474, 1328331, 1198689 ], [ 1241474, 3000000, 1198689 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -927449, -1030562, -1041989 ], [ 1085727, 982614, 971187 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1085727, 982614, 971187 ], [ 1085727, 1135088, 1123661 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1085727, 982614, 971187 ], [ 3000000, 982614, 971187 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1085727, 1135088, 1123661 ], [ 1085727, 1135088, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1085727, 1135088, 1123661 ], [ 1085727, 3000000, 1123661 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2778617/3, -3099146/3, -3122237/3 ], [ 1253613, 1146770, 1139073 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1253613, 1146770, 1139073 ], [ 1253613, 1340470, 1332773 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1253613, 1146770, 1139073 ], [ 3000000, 1146770, 1139073 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1253613, 1340470, 1332773 ], [ 1253613, 1340470, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1253613, 1340470, 1332773 ], [ 1253613, 3000000, 1332773 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -925972, -1037756, -1036272 ], [ 1222493, 1110709, 1112193 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ 1222493, 1110709, 1112193 ], [ 1222493, 1311841, 1313325 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ 1222493, 1110709, 1112193 ], [ 3000000, 1110709, 1112193 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ 1222493, 1311841, 1313325 ], [ 1222493, 1311841, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ 1222493, 1311841, 1313325 ], [ 1222493, 3000000, 1313325 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(1.,0,0.5))+Polyhedron(vertices=[ [ -924410, -1018718, -1056872 ], [ 1214198, 1119890, 1081736 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1214198, 1119890, 1081736 ], [ 1214198, 1236843, 1198689 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1214198, 1119890, 1081736 ], [ 3000000, 1119890, 1081736 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1214198, 1236843, 1198689 ], [ 1214198, 1236843, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1214198, 1236843, 1198689 ], [ 1214198, 3000000, 1198689 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2770363/3, -3053287/3, -3176350/3 ], [ 1334018, 1239710, 1198689 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1334018, 1239710, 1198689 ], [ 1334018, 1373794, 1332773 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1334018, 1239710, 1198689 ], [ 3000000, 1239710, 1198689 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1334018, 1373794, 1332773 ], [ 1334018, 1373794, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1334018, 1373794, 1332773 ], [ 1334018, 3000000, 1332773 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2767262/3, -3050186/3, -3182552/3 ], [ 1207162, 1112854, 1068732 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1207162, 1112854, 1068732 ], [ 1207162, 3000000, 1068732 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1207162, 1112854, 1068732 ], [ 1250623, 1112854, 1112193 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1250623, 1112854, 1112193 ], [ 1250623, 1112854, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1250623, 1112854, 1112193 ], [ 3000000, 1112854, 1112193 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2767262/3, -3050186/3, -3182552/3 ], [ 1207162, 1112854, 1068732 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1207162, 1112854, 1068732 ], [ 1207162, 3000000, 1068732 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1207162, 1112854, 1068732 ], [ 1345626, 1112854, 1207196 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1345626, 1112854, 1207196 ], [ 1345626, 1112854, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1345626, 1112854, 1207196 ], [ 3000000, 1112854, 1207196 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -921692, -1037776, -1040532 ], [ 1090027, 973943, 971187 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1090027, 973943, 971187 ], [ 1090027, 973943, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1090027, 973943, 971187 ], [ 1116653, 1000569, 971187 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1116653, 1000569, 971187 ], [ 1116653, 3000000, 971187 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1116653, 1000569, 971187 ], [ 3000000, 1000569, 971187 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2762444/3, -3045368/3, -3192188/3 ], [ 1341937, 1247629, 1198689 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1341937, 1247629, 1198689 ], [ 1341937, 3000000, 1198689 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1341937, 1247629, 1198689 ], [ 1429505, 1247629, 1286257 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1429505, 1247629, 1286257 ], [ 1429505, 1247629, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1429505, 1247629, 1286257 ], [ 3000000, 1247629, 1286257 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2761333/3, -3044257/3, -3194410/3 ], [ 1115546, 1021238, 971187 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1021238, 971187 ], [ 1115546, 1238542, 1188491 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1021238, 971187 ], [ 3000000, 1021238, 971187 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1238542, 1188491 ], [ 1115546, 1238542, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1115546, 1238542, 1188491 ], [ 1115546, 3000000, 1188491 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2760226/3, -3043150/3, -3196624/3 ], [ 1118336, 1024028, 972870 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1118336, 1024028, 972870 ], [ 1118336, 1307286, 1256128 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1118336, 1024028, 972870 ], [ 3000000, 1024028, 972870 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1118336, 1307286, 1256128 ], [ 1118336, 1307286, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1118336, 1307286, 1256128 ], [ 1118336, 3000000, 1256128 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2760226/3, -3043150/3, -3196624/3 ], [ 1128056, 1033748, 982590 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1128056, 1033748, 982590 ], [ 1128056, 1204638, 1153480 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1128056, 1033748, 982590 ], [ 3000000, 1033748, 982590 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1128056, 1204638, 1153480 ], [ 1128056, 1204638, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1128056, 1204638, 1153480 ], [ 1128056, 3000000, 1153480 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2760226/3, -3043150/3, -3196624/3 ], [ 1154772, 1060464, 1009306 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1060464, 1009306 ], [ 1154772, 1116735, 1065577 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1060464, 1009306 ], [ 3000000, 1060464, 1009306 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1116735, 1065577 ], [ 1154772, 1116735, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1154772, 1116735, 1065577 ], [ 1154772, 3000000, 1065577 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2760226/3, -3043150/3, -3196624/3 ], [ 1157927, 1063619, 1012461 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1157927, 1063619, 1012461 ], [ 1157927, 1180572, 1129414 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1157927, 1063619, 1012461 ], [ 3000000, 1063619, 1012461 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1157927, 1180572, 1129414 ], [ 1157927, 1180572, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1157927, 1180572, 1129414 ], [ 1157927, 3000000, 1129414 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2760226/3, -3043150/3, -3196624/3 ], [ 1198565, 1104257, 1053099 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1198565, 1104257, 1053099 ], [ 1198565, 1345126, 1293968 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1198565, 1104257, 1053099 ], [ 3000000, 1104257, 1053099 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1198565, 1345126, 1293968 ], [ 1198565, 1345126, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1198565, 1345126, 1293968 ], [ 1198565, 3000000, 1293968 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2760226/3, -3043150/3, -3196624/3 ], [ 1203136, 1108828, 1057670 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1108828, 1057670 ], [ 1203136, 1311841, 1260683 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1108828, 1057670 ], [ 3000000, 1108828, 1057670 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1311841, 1260683 ], [ 1203136, 1311841, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1203136, 1311841, 1260683 ], [ 1203136, 3000000, 1260683 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -916480, -1010788, -1072732 ], [ 1224984, 1130676, 1068732 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1224984, 1130676, 1068732 ], [ 1224984, 1260633, 1198689 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1224984, 1130676, 1068732 ], [ 3000000, 1130676, 1068732 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1224984, 1260633, 1198689 ], [ 1224984, 1260633, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1224984, 1260633, 1198689 ], [ 1224984, 3000000, 1198689 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -913857, -1087410, -998733 ], [ 1240459, 1066906, 1155583 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1240459, 1066906, 1155583 ], [ 1240459, 1327316, 1415993 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1240459, 1066906, 1155583 ], [ 3000000, 1066906, 1155583 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1240459, 1327316, 1415993 ], [ 1240459, 1327316, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1240459, 1327316, 1415993 ], [ 1240459, 3000000, 1415993 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2740685/3, -3000404/3, -3258911/3 ], [ 1116653, 1030080, 943911 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1116653, 1030080, 943911 ], [ 1116653, 1239649, 1153480 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1116653, 1030080, 943911 ], [ 3000000, 1030080, 943911 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1116653, 1239649, 1153480 ], [ 1116653, 1239649, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1116653, 1239649, 1153480 ], [ 1116653, 3000000, 1153480 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -912869, -1087904, -999227 ], [ 1241941, 1066906, 1155583 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241941, 1066906, 1155583 ], [ 1241941, 1247629, 1336306 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241941, 1066906, 1155583 ], [ 3000000, 1066906, 1155583 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241941, 1247629, 1336306 ], [ 1241941, 1247629, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241941, 1247629, 1336306 ], [ 1241941, 3000000, 1336306 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -912479, -1088099, -999422 ], [ 1030854, 855234, 943911 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1030854, 855234, 943911 ], [ 1030854, 855234, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1030854, 855234, 943911 ], [ 1122287, 946667, 943911 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1122287, 946667, 943911 ], [ 1122287, 3000000, 943911 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1122287, 946667, 943911 ], [ 3000000, 946667, 943911 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2732933/3, -3266549/3, -3000518/3 ], [ 1151971, 974099, 1062776 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1151971, 974099, 1062776 ], [ 1151971, 3000000, 1062776 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1151971, 974099, 1062776 ], [ 1198366, 974099, 1109171 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1198366, 974099, 1109171 ], [ 1198366, 974099, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1198366, 974099, 1109171 ], [ 3000000, 974099, 1109171 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2729798/3, -3130967/3, -3139235/3 ], [ 1248672, 1114949, 1112193 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1248672, 1114949, 1112193 ], [ 1248672, 1335529, 1332773 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1248672, 1114949, 1112193 ], [ 3000000, 1114949, 1112193 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1248672, 1335529, 1332773 ], [ 1248672, 1335529, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1248672, 1335529, 1332773 ], [ 1248672, 3000000, 1332773 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -909203, -1177045, -913752 ], [ 1241941, 974099, 1237392 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241941, 974099, 1237392 ], [ 1241941, 1112854, 1376147 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241941, 974099, 1237392 ], [ 3000000, 974099, 1237392 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241941, 1112854, 1376147 ], [ 1241941, 1112854, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1241941, 1112854, 1376147 ], [ 1241941, 3000000, 1376147 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -904259, -1137117, -958624 ], [ 1252070, 1019212, 1197705 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1252070, 1019212, 1197705 ], [ 1252070, 1247629, 1426122 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1252070, 1019212, 1197705 ], [ 3000000, 1019212, 1197705 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1252070, 1247629, 1426122 ], [ 1252070, 1247629, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1252070, 1247629, 1426122 ], [ 1252070, 3000000, 1426122 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2712136/3, -3139798/3, -3148066/3 ], [ 1116653, 974099, 971343 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1116653, 974099, 971343 ], [ 1116653, 3000000, 971343 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1116653, 974099, 971343 ], [ 1164696, 974099, 1019386 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1164696, 974099, 1019386 ], [ 1164696, 974099, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1164696, 974099, 1019386 ], [ 3000000, 974099, 1019386 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2712136/3, -3139798/3, -3148066/3 ], [ 1116653, 974099, 971343 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1116653, 974099, 971343 ], [ 1116653, 3000000, 971343 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1116653, 974099, 971343 ], [ 1254481, 974099, 1109171 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1254481, 974099, 1109171 ], [ 1254481, 974099, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1254481, 974099, 1109171 ], [ 3000000, 974099, 1109171 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2657272/3, -3167230/3, -3175498/3 ], [ 1017431, 847445, 844689 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1017431, 847445, 844689 ], [ 1017431, 3000000, 844689 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1017431, 847445, 844689 ], [ 1108864, 847445, 936122 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1108864, 847445, 936122 ], [ 1108864, 847445, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1108864, 847445, 936122 ], [ 3000000, 847445, 936122 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2657272/3, -3167230/3, -3175498/3 ], [ 1017431, 847445, 844689 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1017431, 847445, 844689 ], [ 1017431, 3000000, 844689 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1017431, 847445, 844689 ], [ 1198680, 847445, 1025938 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1198680, 847445, 1025938 ], [ 1198680, 847445, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1198680, 847445, 1025938 ], [ 3000000, 847445, 1025938 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2642024/3, -3061337/3, -3296639/3 ], [ 1286937, 1147166, 1068732 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1286937, 1147166, 1068732 ], [ 1286937, 1411207, 1332773 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1286937, 1147166, 1068732 ], [ 3000000, 1147166, 1068732 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1286937, 1411207, 1332773 ], [ 1286937, 1411207, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1286937, 1411207, 1332773 ], [ 1286937, 3000000, 1332773 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2637617/3, -3576131/3, -2786252/3 ], [ 1286937, 974099, 1237392 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1286937, 974099, 1237392 ], [ 1286937, 1247629, 1510922 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1286937, 974099, 1237392 ], [ 3000000, 974099, 1237392 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1286937, 1247629, 1510922 ], [ 1286937, 1247629, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1286937, 1247629, 1510922 ], [ 1286937, 3000000, 1510922 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ -2565839/3, -3350096/3, -3084065/3 ], [ 1108864, 847445, 936122 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1108864, 847445, 936122 ], [ 1108864, 3000000, 936122 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1108864, 847445, 936122 ], [ 1198680, 847445, 1025938 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1198680, 847445, 1025938 ], [ 1198680, 847445, 3000000 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))+Polyhedron(vertices=[ [ 1198680, 847445, 1025938 ], [ 3000000, 847445, 1025938 ] ], rays=[]).plot(frame=False,axes=False,rgbcolor=(0.5,0,1.))

==> anc/sage-command.sage <==
p=line3d([(940148,1118738,3000000),(940148,3000000,3000000)],frame=False,axes=False) + line3d([(940148,3000000,1294903),(940148,3000000,3000000)],frame=False,axes=False) + line3d([(1016576,1177340,3000000),(1016576,3000000,3000000)],frame=False,axes=False) + line3d([(1016576,3000000,1329565),(1016576,3000000,3000000)],frame=False,axes=False) + line3d([(1118332,1241333,3000000),(1118332,3000000,3000000)],frame=False,axes=False) + line3d([(1118332,3000000,1373608),(1118332,3000000,3000000)],frame=False,axes=False) + line3d([(1286933,1373790,3000000),(1286933,3000000,3000000)],frame=False,axes=False) + line3d([(1286933,3000000,1460984),(1286933,3000000,3000000)],frame=False,axes=False) + line3d([(1198566,1311839,3000000),(1198566,3000000,3000000)],frame=False,axes=False) + line3d([(1198566,3000000,1415998),(1198566,3000000,3000000)],frame=False,axes=False) + line3d([(940148,1118738,3000000),(-3089295,-2910705,3000000)],frame=False,axes=False) + line3d([(-3533345/3,-2997575/3,-2469080/3),(-3089295,-2910705,3000000)],frame=False,axes=False) + line3d([(993597,914772,3000000),(-5921175/2,-6078825/2,3000000)],frame=False,axes=False) + line3d([(-3080164/3,-3316639/3,-2603197/3),(-5921175/2,-6078825/2,3000000)],frame=False,axes=False) + line3d([(1030860,847445,3000000),(-5816585/2,-6183415/2,3000000)],frame=False,axes=False) + line3d([(-965489,-1148904,-885607),(-5816585/2,-6183415/2,3000000)],frame=False,axes=False) + line3d([(957974,1040991,3000000),(-6083017/2,-5916983/2,3000000)],frame=False,axes=False) + line3d([(-1122844,-1039827,-837329),(-6083017/2,-5916983/2,3000000)],frame=False,axes=False) + line3d([(974432,970324,3000000),(-2997946,-3002054,3000000)],frame=False,axes=False) + line3d([(-1072612,-1076720,-850668),(-2997946,-3002054,3000000)],frame=False,axes=False) + line3d([(1090187,974099,3000000),(3000000,974099,3000000)],frame=False,axes=False) + line3d([(3000000,974099,1197707),(3000000,974099,3000000)],frame=False,axes=False) + line3d([(1030860,847445,3000000),(3000000,847445,3000000)],frame=False,axes=False) + line3d([(3000000,847445,1110742),(3000000,847445,3000000)],frame=False,axes=False) + line3d([(1154771,1112849,3000000),(3000000,1112849,3000000)],frame=False,axes=False) + line3d([(3000000,1112849,1284385),(3000000,1112849,3000000)],frame=False,axes=False) + line3d([(1286933,1373790,3000000),(3000000,1373790,3000000)],frame=False,axes=False) + line3d([(3000000,1373790,1460984),(3000000,1373790,3000000)],frame=False,axes=False) + line3d([(1224982,1247631,3000000),(3000000,1247631,3000000)],frame=False,axes=False) + line3d([(3000000,1247631,1381340),(3000000,1247631,3000000)],frame=False,axes=False) + line3d([(957974,1118738,3000000),(940148,1118738,3000000)],frame=False,axes=False) + line3d([(957974,1118738,3000000),(1016576,1177340,3000000)],frame=False,axes=False) + line3d([(957974,1118738,3000000),(957974,1040991,3000000)],frame=False,axes=False) + line3d([(993597,914772,3000000),(993597,970324,3000000)],frame=False,axes=False) + line3d([(993597,914772,3000000),(1030860,914772,3000000)],frame=False,axes=False) + line3d([(993597,970324,3000000),(1071538,1048265,3000000)],frame=False,axes=False) + line3d([(993597,970324,3000000),(974432,970324,3000000)],frame=False,axes=False) + line3d([(1090187,974099,3000000),(1090187,1048265,3000000)],frame=False,axes=False) + line3d([(1030860,914772,3000000),(1090187,974099,3000000)],frame=False,axes=False) + line3d([(1030860,914772,3000000),(1030860,847445,3000000)],frame=False,axes=False) + line3d([(1071538,1048265,3000000),(1090187,1048265,3000000)],frame=False,axes=False) + line3d([(1071538,1048265,3000000),(1071538,1120898,3000000)],frame=False,axes=False) + line3d([(1090187,1048265,3000000),(1154771,1112849,3000000)],frame=False,axes=False) + line3d([(1016576,1177340,3000000),(1054339,1177340,3000000)],frame=False,axes=False) + line3d([(974432,1040991,3000000),(1054339,1120898,3000000)],frame=False,axes=False) + line3d([(957974,1040991,3000000),(974432,1040991,3000000)],frame=False,axes=False) + line3d([(974432,1040991,3000000),(974432,970324,3000000)],frame=False,axes=False) + line3d([(1054339,1177340,3000000),(1054339,1120898,3000000)],frame=False,axes=False) + line3d([(1054339,1177340,3000000),(1118332,1241333,3000000)],frame=False,axes=False) + line3d([(1054339,1120898,3000000),(1071538,1120898,3000000)],frame=False,axes=False) + line3d([(1071538,1120898,3000000),(1128060,1177420,3000000)],frame=False,axes=False) + line3d([(1118332,1241333,3000000),(1128060,1241333,3000000)],frame=False,axes=False) + line3d([(1154771,1112849,3000000),(1154771,1177420,3000000)],frame=False,axes=False) + line3d([(1286933,1373790,3000000),(1224982,1311839,3000000)],frame=False,axes=False) + line3d([(1128060,1177420,3000000),(1154771,1177420,3000000)],frame=False,axes=False) + line3d([(1128060,1177420,3000000),(1128060,1241333,3000000)],frame=False,axes=False) + line3d([(1154771,1177420,3000000),(1224982,1247631,3000000)],frame=False,axes=False) + line3d([(1128060,1241333,3000000),(1198566,1311839,3000000)],frame=False,axes=False) + line3d([(1224982,1247631,3000000),(1224982,1311839,3000000)],frame=False,axes=False) + line3d([(1198566,1311839,3000000),(1224982,1311839,3000000)],frame=False,axes=False) + line3d([(940148,3000000,1294903),(-6354755/2,3000000,-5645245/2)],frame=False,axes=False) + line3d([(-3533345/3,-2997575/3,-2469080/3),(-6354755/2,3000000,-5645245/2)],frame=False,axes=False) + line3d([(981914,3000000,1202615),(-6220701/2,3000000,-5779299/2)],frame=False,axes=False) + line3d([(-1110017,-1000667,-889316),(-6220701/2,3000000,-5779299/2)],frame=False,axes=False) + line3d([(1023570,3000000,1107965),(-6084395/2,3000000,-5915605/2)],frame=False,axes=False) + line3d([(-3118381/3,-3016423/3,-2865196/3),(-6084395/2,3000000,-5915605/2)],frame=False,axes=False) + line3d([(1070035,3000000,1027461),(-2978713,3000000,-3021287)],frame=False,axes=False) + line3d([(-2935082/3,-3002114/3,-3062804/3),(-2978713,3000000,-3021287)],frame=False,axes=False) + line3d([(1116648,3000000,943910),(-2913631,3000000,-3086369)],frame=False,axes=False) + line3d([(-2732956/3,-3015874/3,-3251170/3),(-2913631,3000000,-3086369)],frame=False,axes=False) + line3d([(1203136,3000000,1198688),(3000000,3000000,1198688)],frame=False,axes=False) + line3d([(3000000,1206380,1198688),(3000000,3000000,1198688)],frame=False,axes=False) + line3d([(1241947,3000000,1332777),(3000000,3000000,1332777)],frame=False,axes=False) + line3d([(3000000,1294146,1332777),(3000000,3000000,1332777)],frame=False,axes=False) + line3d([(1157922,3000000,1068735),(3000000,3000000,1068735)],frame=False,axes=False) + line3d([(3000000,1119890,1068735),(3000000,3000000,1068735)],frame=False,axes=False) + line3d([(1116648,3000000,943910),(3000000,3000000,943910)],frame=False,axes=False) + line3d([(3000000,1022342,943910),(3000000,3000000,943910)],frame=False,axes=False) + line3d([(1286933,3000000,1460984),(3000000,3000000,1460984)],frame=False,axes=False) + line3d([(3000000,1373790,1460984),(3000000,3000000,1460984)],frame=False,axes=False) + line3d([(940148,3000000,1294903),(981914,3000000,1294903)],frame=False,axes=False) + line3d([(981914,3000000,1294903),(981914,3000000,1202615)],frame=False,axes=False) + line3d([(981914,3000000,1294903),(1016576,3000000,1329565)],frame=False,axes=False) + line3d([(1016576,3000000,1329565),(1074289,3000000,1329565)],frame=False,axes=False) + line3d([(1070035,3000000,1107965),(1023570,3000000,1107965)],frame=False,axes=False) + line3d([(1203136,3000000,1198688),(1157922,3000000,1153474)],frame=False,axes=False) + line3d([(1203136,3000000,1198688),(1203136,3000000,1293966)],frame=False,axes=False) + line3d([(1115544,3000000,1153474),(1115544,3000000,1253334)],frame=False,axes=False) + line3d([(1070035,3000000,1107965),(1070035,3000000,1027461)],frame=False,axes=False) + line3d([(1070035,3000000,1107965),(1115544,3000000,1153474)],frame=False,axes=False) + line3d([(1115544,3000000,1153474),(1157922,3000000,1153474)],frame=False,axes=False) + line3d([(1157922,3000000,1153474),(1157922,3000000,1068735)],frame=False,axes=False) + line3d([(981914,3000000,1202615),(1023570,3000000,1202615)],frame=False,axes=False) + line3d([(1023570,3000000,1107965),(1023570,3000000,1202615)],frame=False,axes=False) + line3d([(1023570,3000000,1202615),(1074289,3000000,1253334)],frame=False,axes=False) + line3d([(1115544,3000000,1253334),(1074289,3000000,1253334)],frame=False,axes=False) + line3d([(1115544,3000000,1253334),(1156176,3000000,1293966)],frame=False,axes=False) + line3d([(1074289,3000000,1253334),(1074289,3000000,1329565)],frame=False,axes=False) + line3d([(1118332,3000000,1373608),(1074289,3000000,1329565)],frame=False,axes=False) + line3d([(1118332,3000000,1373608),(1156176,3000000,1373608)],frame=False,axes=False) + line3d([(1070035,3000000,1027461),(1116648,3000000,1027461)],frame=False,axes=False) + line3d([(1156176,3000000,1293966),(1203136,3000000,1293966)],frame=False,axes=False) + line3d([(1156176,3000000,1293966),(1156176,3000000,1373608)],frame=False,axes=False) + line3d([(1241947,3000000,1332777),(1241947,3000000,1415998)],frame=False,axes=False) + line3d([(1241947,3000000,1332777),(1203136,3000000,1293966)],frame=False,axes=False) + line3d([(1157922,3000000,1068735),(1116648,3000000,1027461)],frame=False,axes=False) + line3d([(1116648,3000000,1027461),(1116648,3000000,943910)],frame=False,axes=False) + line3d([(1286933,3000000,1460984),(1241947,3000000,1415998)],frame=False,axes=False) + line3d([(1241947,3000000,1415998),(1198566,3000000,1415998)],frame=False,axes=False) + line3d([(1156176,3000000,1373608),(1198566,3000000,1415998)],frame=False,axes=False) + line3d([(-954211,-1112143,-933646),(3000000,-6178497/2,-5821503/2)],frame=False,axes=False) + line3d([(3000000,887134,1065631),(3000000,-6178497/2,-5821503/2)],frame=False,axes=False) + line3d([(-2826640/3,-3219691/3,-2953669/3),(3000000,-3044337,-2955663)],frame=False,axes=False) + line3d([(3000000,930555,1019229),(3000000,-3044337,-2955663)],frame=False,axes=False) + line3d([(-965489,-1148904,-885607),(3000000,-6263297/2,-5736703/2)],frame=False,axes=False) + line3d([(3000000,847445,1110742),(3000000,-6263297/2,-5736703/2)],frame=False,axes=False) + line3d([(-2773684/3,-3109024/3,-3117292/3),(3000000,-2998622,-3001378)],frame=False,axes=False) + line3d([(3000000,973943,971187),(3000000,-2998622,-3001378)],frame=False,axes=False) + line3d([(-2732956/3,-3015874/3,-3251170/3),(3000000,-2960784,-3039216)],frame=False,axes=False) + line3d([(3000000,1022342,943910),(3000000,-2960784,-3039216)],frame=False,axes=False) + line3d([(-3533345/3,-2997575/3,-2469080/3),(-3394865/3,-3066815/3,-2538320/3)],frame=False,axes=False) + line3d([(-2889548/3,-3282599/3,-2827853/3),(-3017456/3,-3218645/3,-2763899/3)],frame=False,axes=False) + line3d([(-2889548/3,-3282599/3,-2827853/3),(-2826640/3,-3219691/3,-2953669/3)],frame=False,axes=False) + line3d([(-2889548/3,-3282599/3,-2827853/3),(-954211,-1112143,-933646)],frame=False,axes=False) + line3d([(-3080164/3,-3316639/3,-2603197/3),(-1030642,-1097705,-871653)],frame=False,axes=False) + line3d([(-3080164/3,-3316639/3,-2603197/3),(-2921950/3,-3395746/3,-2682304/3)],frame=False,axes=False) + line3d([(-1030642,-1097705,-871653),(-3017456/3,-3218645/3,-2763899/3)],frame=False,axes=False) + line3d([(-1030642,-1097705,-871653),(-1072612,-1076720,-850668)],frame=False,axes=False) + line3d([(-3017456/3,-3218645/3,-2763899/3),(-3043147/3,-3167263/3,-2789590/3)],frame=False,axes=False) + line3d([(-954211,-1112143,-933646),(-2921950/3,-3395746/3,-2682304/3)],frame=False,axes=False) + line3d([(-2826640/3,-3219691/3,-2953669/3),(-2845877/3,-3181217/3,-2972906/3)],frame=False,axes=False) + line3d([(-2921950/3,-3395746/3,-2682304/3),(-965489,-1148904,-885607)],frame=False,axes=False) + line3d([(-3394865/3,-3066815/3,-2538320/3),(-1110017,-1000667,-889316)],frame=False,axes=False) + line3d([(-3394865/3,-3066815/3,-2538320/3),(-1122844,-1039827,-837329)],frame=False,axes=False) + line3d([(-2845877/3,-3181217/3,-2972906/3),(-2986693/3,-3110809/3,-2902498/3)],frame=False,axes=False) + line3d([(-2845877/3,-3181217/3,-2972906/3),(-2773684/3,-3109024/3,-3117292/3)],frame=False,axes=False) + line3d([(-3043147/3,-3167263/3,-2789590/3),(-2986693/3,-3110809/3,-2902498/3)],frame=False,axes=False) + line3d([(-3043147/3,-3167263/3,-2789590/3),(-3164783/3,-3106445/3,-2728772/3)],frame=False,axes=False) + line3d([(-1001907,-1024251,-973842),(-3118381/3,-3016423/3,-2865196/3)],frame=False,axes=False) + line3d([(-2986693/3,-3110809/3,-2902498/3),(-1001907,-1024251,-973842)],frame=False,axes=False) + line3d([(-1001907,-1024251,-973842),(-2935082/3,-3002114/3,-3062804/3)],frame=False,axes=False) + line3d([(-3164783/3,-3106445/3,-2728772/3),(-3241390/3,-3183052/3,-2575558/3)],frame=False,axes=False) + line3d([(-3164783/3,-3106445/3,-2728772/3),(-3179323/3,-3077365/3,-2743312/3)],frame=False,axes=False) + line3d([(-1122844,-1039827,-837329),(-3241390/3,-3183052/3,-2575558/3)],frame=False,axes=False) + line3d([(-1072612,-1076720,-850668),(-3241390/3,-3183052/3,-2575558/3)],frame=False,axes=False) + line3d([(-1110017,-1000667,-889316),(-3179323/3,-3077365/3,-2743312/3)],frame=False,axes=False) + line3d([(-3118381/3,-3016423/3,-2865196/3),(-3179323/3,-3077365/3,-2743312/3)],frame=False,axes=False) + line3d([(-2935082/3,-3002114/3,-3062804/3),(-930386,-1024692,-1044922)],frame=False,axes=False) + line3d([(-2773684/3,-3109024/3,-3117292/3),(-930386,-1024692,-1044922)],frame=False,axes=False) + line3d([(-930386,-1024692,-1044922),(-2732956/3,-3015874/3,-3251170/3)],frame=False,axes=False) + line3d([(3000000,930555,1065631),(3000000,1026171,1161247)],frame=False,axes=False) + line3d([(3000000,930555,1065631),(3000000,887134,1065631)],frame=False,axes=False) + line3d([(3000000,930555,1065631),(3000000,930555,1019229)],frame=False,axes=False) + line3d([(3000000,974099,1197707),(3000000,1026171,1197707)],frame=False,axes=False) + line3d([(3000000,887134,1065631),(3000000,887134,1110742)],frame=False,axes=False) + line3d([(3000000,930555,1019229),(3000000,973943,1019229)],frame=False,axes=False) + line3d([(3000000,974099,1197707),(3000000,887134,1110742)],frame=False,axes=False) + line3d([(3000000,887134,1110742),(3000000,847445,1110742)],frame=False,axes=False) + line3d([(3000000,1026171,1161247),(3000000,1026171,1197707)],frame=False,axes=False) + line3d([(3000000,1026171,1161247),(3000000,1066912,1161247)],frame=False,axes=False) + line3d([(3000000,1026171,1197707),(3000000,1112849,1284385)],frame=False,axes=False) + line3d([(3000000,1066912,1161247),(3000000,1150676,1245011)],frame=False,axes=False) + line3d([(3000000,1066912,1161247),(3000000,1066912,1112198)],frame=False,axes=False) + line3d([(3000000,1206380,1198688),(3000000,1119890,1112198)],frame=False,axes=False) + line3d([(3000000,1206380,1198688),(3000000,1206380,1245011)],frame=False,axes=False) + line3d([(3000000,1150676,1245011),(3000000,1206380,1245011)],frame=False,axes=False) + line3d([(3000000,1150676,1245011),(3000000,1150676,1284385)],frame=False,axes=False) + line3d([(3000000,1206380,1245011),(3000000,1294146,1332777)],frame=False,axes=False) + line3d([(3000000,973943,1019229),(3000000,1066912,1112198)],frame=False,axes=False) + line3d([(3000000,973943,1019229),(3000000,973943,971187)],frame=False,axes=False) + line3d([(3000000,1119890,1112198),(3000000,1066912,1112198)],frame=False,axes=False) + line3d([(3000000,1119890,1112198),(3000000,1119890,1068735)],frame=False,axes=False) + line3d([(3000000,1112849,1284385),(3000000,1150676,1284385)],frame=False,axes=False) + line3d([(3000000,1150676,1284385),(3000000,1247631,1381340)],frame=False,axes=False) + line3d([(3000000,1294146,1381340),(3000000,1294146,1332777)],frame=False,axes=False) + line3d([(3000000,1294146,1381340),(3000000,1373790,1460984)],frame=False,axes=False) + line3d([(3000000,1294146,1381340),(3000000,1247631,1381340)],frame=False,axes=False) + line3d([(3000000,973943,971187),(3000000,1022342,971187)],frame=False,axes=False) + line3d([(3000000,1119890,1068735),(3000000,1022342,971187)],frame=False,axes=False) + line3d([(3000000,1022342,943910),(3000000,1022342,971187)],frame=False,axes=False) + line3d([[ 3000000, 3000000, 3000000 ],[ 3000000, 3000000, -9000000 ]],color="grey",frame=False,axes=False)+line3d([[ 3000000, 3000000, 3000000 ],[ 3000000, -9000000, 3000000 ]],color="grey",frame=False,axes=False)+line3d([[ 3000000, 3000000, 3000000 ],[ -9000000, 3000000, 3000000 ]],color="grey",frame=False,axes=False)+line3d([[ 3000000, -9000000, 3000000 ],[ -9000000, 3000000, 3000000 ]],color="grey",frame=False,axes=False)+line3d([[ 3000000, 3000000, -9000000 ],[ -9000000, 3000000, 3000000 ]],color="grey",frame=False,axes=False)+line3d([[ 3000000, -9000000, 3000000 ],[ 3000000, 3000000, -9000000 ]],color="grey",frame=False,axes=False)

==> anc/subdivide-four-simplex.g <==
Read("preliminaries.g");


Pa:=5*standard(4);
Qa:=Concatenation(Pa,LatticePoints(Pa,true));
ha:=List(Qa,x->Height_KKMS(x));
ha:=List(ha,x->22000*x+Random([-6000..6000]));
DPa:=DualCone(Cone(Pa)).cone;

SaveWorkspace("5P3");


